Reduced chemistry for a gasoline surrogate valid at engine-relevant conditions

A detailed mechanism for the four-component RD387 gasoline surrogate developed by Lawrence Livermore National Laboratory has shown good agreement with experiments in engine-relevant conditions. However, with 1388 species and 5933 reversible reactions, this detailed mechanism is far too large to use in practical engine simulations. Therefore, reduction of the detailed mechanism was performed using a multi-stage approach consisting of the DRGEPSA method, unimportant reaction elimination, isomer lumping, and analytic QSS reduction based on CSP analysis. A new greedy sensitivity analysis algorithm was developed and demonstrated to be capable of removing more species for the same error limit compared to the conventional sensitivity analysis used in DRG-based skeletal reduction methods. Using this new greedy algorithm, several skeletal and reduced mechanisms were developed at varying levels of complexity and for different target condition ranges. The final skeletal and reduced mechanisms consisted of 213 and 148 species, respectively, for a lean-to-stoichiometric, low-temperature HCCI-like range of conditions. For a lean-to-rich, high-temperature, SI/CI-like range of conditions, skeletal and reduced mechanisms were developed with 97 and 79 species, respectively. The skeletal and reduced mechanisms in this study were produced using an error limit of 10% and validated using homogeneous autoignition simulations over engine-relevant conditions - all showed good agreement in predicting ignition delay. Furthermore, extended validation was performed, including comparison of autoignition temperature profiles, PSR temperature response curves and extinction turning points, and laminar flame speed calculations. All the extended validation showed results within the 10% error limit, demonstrating the adequacy of the resulting reduced chemistry.

==> supplementary/ckwyp_mech_148.f90 <==
! “Reduced chemistry for a gasoline surrogate valid at engine-relevant conditions”
! Niemeyer and Sung, 2014
! Generated from LLNL gasoline surrogate for HCCI conditions
! 10% error in ignition delay
! CKWYP file for reduced mechanism with 148 non-QSS species, 
! 65 QSS species, and 1809 reactions
!
SUBROUTINE ckwyp (pres, temp, massFrac, ickwrk, rckwrk, wdot)
 
	IMPLICIT DOUBLE PRECISION (A-H, O-Z), INTEGER (I-N)
 
	DOUBLE PRECISION, INTENT(IN) :: pres, temp, massFrac(*), rckwrk(*)
	INTEGER, INTENT(IN) :: ickwrk(*)
	DOUBLE PRECISION, INTENT(OUT) :: wdot(*)
 
	INTEGER, PARAMETER :: num_sp = 148, numQSS = 65, num_reac = 1809
	DOUBLE PRECISION :: conc(num_sp), conc_QSS(numQSS)
	DOUBLE PRECISION :: rxn_rates(num_reac)
 
	! Calculate species concentrations
	conc(1) = massFrac(1) /   1.00797
	conc(2) = massFrac(2) /   2.01594
	conc(3) = massFrac(3) /  15.99940
	conc(4) = massFrac(4) /  31.99880
	conc(5) = massFrac(5) /  17.00737
	conc(6) = massFrac(6) /  18.01534
	conc(7) = massFrac(7) /  28.01340
	conc(8) = massFrac(8) /  33.00677
	conc(9) = massFrac(9) /  34.01474
	conc(10) = massFrac(10) /  28.01055
	conc(11) = massFrac(11) /  44.00995
	conc(12) = massFrac(12) /  30.02649
	conc(13) = massFrac(13) /  29.01852
	conc(14) = massFrac(14) /  62.02529
	conc(15) = massFrac(15) /  61.01732
	conc(16) = massFrac(16) /  46.02589
	conc(17) = massFrac(17) /  32.04243
	conc(18) = massFrac(18) /  31.03446
	conc(19) = massFrac(19) /  48.04183
	conc(20) = massFrac(20) /  47.03386
	conc(21) = massFrac(21) /  16.04303
	conc(22) = massFrac(22) /  15.03506
	conc(23) = massFrac(23) /  30.07012
	conc(24) = massFrac(24) /  29.06215
	conc(25) = massFrac(25) /  28.05418
	conc(26) = massFrac(26) /  27.04621
	conc(27) = massFrac(27) /  26.03824
	conc(28) = massFrac(28) /  44.05358
	conc(29) = massFrac(29) /  43.04561
	conc(30) = massFrac(30) /  42.03764
	conc(31) = massFrac(31) /  41.02967
	conc(32) = massFrac(32) /  76.05238
	conc(33) = massFrac(33) /  75.04441
	conc(34) = massFrac(34) /  62.06892
	conc(35) = massFrac(35) /  61.06095
	conc(36) = massFrac(36) /  58.08067
	conc(37) = massFrac(37) /  57.07270
	conc(38) = massFrac(38) /  89.07150
	conc(39) = massFrac(39) /  90.07947
	conc(40) = massFrac(40) /  56.06473
	conc(41) = massFrac(41) /  55.05676
	conc(42) = massFrac(42) /  58.08067
	conc(43) = massFrac(43) /  43.08924
	conc(44) = massFrac(44) /  42.08127
	conc(45) = massFrac(45) /  41.07330
	conc(46) = massFrac(46) /  41.07330
	conc(47) = massFrac(47) /  40.06533
	conc(48) = massFrac(48) / 107.08684
	conc(49) = massFrac(49) / 107.08684
	conc(50) = massFrac(50) /  75.08804
	conc(51) = massFrac(51) /  75.08804
	conc(52) = massFrac(52) /  90.07947
	conc(53) = massFrac(53) /  90.07947
	conc(54) = massFrac(54) /  74.08007
	conc(55) = massFrac(55) /  56.10836
	conc(56) = massFrac(56) /  55.10039
	conc(57) = massFrac(57) /  54.09242
	conc(58) = massFrac(58) /  89.11513
	conc(59) = massFrac(59) / 121.11393
	conc(60) = massFrac(60) / 104.10656
	conc(61) = massFrac(61) /  71.09979
	conc(62) = massFrac(62) /  72.10776
	conc(63) = massFrac(63) /  57.11633
	conc(64) = massFrac(64) /  57.11633
	conc(65) = massFrac(65) /  56.10836
	conc(66) = massFrac(66) /  55.10039
	conc(67) = massFrac(67) /  89.11513
	conc(68) = massFrac(68) /  89.11513
	conc(69) = massFrac(69) /  90.12310
	conc(70) = massFrac(70) /  71.09979
	conc(71) = massFrac(71) /  72.10776
	conc(72) = massFrac(72) /  71.09979
	conc(73) = massFrac(73) / 121.11393
	conc(74) = massFrac(74) / 104.10656
	conc(75) = massFrac(75) /  72.10776
	conc(76) = massFrac(76) /  71.09979
	conc(77) = massFrac(77) /  70.09182
	conc(78) = massFrac(78) /  57.07270
	conc(79) = massFrac(79) /  70.13545
	conc(80) = massFrac(80) /  70.13545
	conc(81) = massFrac(81) /  68.11951
	conc(82) = massFrac(82) /  69.12748
	conc(83) = massFrac(83) /  69.12748
	conc(84) = massFrac(84) /  69.12748
	conc(85) = massFrac(85) / 119.14162
	conc(86) = massFrac(86) /  84.16254
	conc(87) = massFrac(87) /  86.13485
	conc(88) = massFrac(88) /  86.13485
	conc(89) = massFrac(89) /  85.12688
	conc(90) = massFrac(90) / 100.20557
	conc(91) = massFrac(91) /  98.18963
	conc(92) = massFrac(92) /  98.18963
	conc(93) = massFrac(93) /  98.18963
	conc(94) = massFrac(94) /  97.18166
	conc(95) = massFrac(95) / 131.19640
	conc(96) = massFrac(96) / 163.19520
	conc(97) = massFrac(97) / 163.19520
	conc(98) = massFrac(98) / 163.19520
	conc(99) = massFrac(99) / 114.18903
	conc(100) = massFrac(100) / 114.18903
	conc(101) = massFrac(101) / 114.18903
	conc(102) = massFrac(102) / 114.18903
	conc(103) = massFrac(103) / 114.18903
	conc(104) = massFrac(104) / 146.18783
	conc(105) = massFrac(105) / 101.12628
	conc(106) = massFrac(106) / 101.12628
	conc(107) = massFrac(107) /  70.13545
	conc(108) = massFrac(108) /  57.07270
	conc(109) = massFrac(109) /  98.18963
	conc(110) = massFrac(110) /  98.18963
	conc(111) = massFrac(111) /  97.18166
	conc(112) = massFrac(112) /  82.14660
	conc(113) = massFrac(113) /  71.14342
	conc(114) = massFrac(114) / 103.14222
	conc(115) = massFrac(115) / 103.14222
	conc(116) = massFrac(116) / 135.14102
	conc(117) = massFrac(117) / 118.13365
	conc(118) = massFrac(118) /  86.13485
	conc(119) = massFrac(119) /  84.11891
	conc(120) = massFrac(120) / 114.23266
	conc(121) = massFrac(121) / 112.21672
	conc(122) = massFrac(122) / 112.21672
	conc(123) = massFrac(123) / 145.22349
	conc(124) = massFrac(124) / 145.22349
	conc(125) = massFrac(125) / 146.23146
	conc(126) = massFrac(126) / 128.21612
	conc(127) = massFrac(127) / 128.21612
	conc(128) = massFrac(128) / 128.21612
	conc(129) = massFrac(129) / 177.22229
	conc(130) = massFrac(130) / 177.22229
	conc(131) = massFrac(131) / 160.21492
	conc(132) = massFrac(132) / 113.18106
	conc(133) = massFrac(133) / 113.18106
	conc(134) = massFrac(134) /  92.14181
	conc(135) = massFrac(135) /  91.13384
	conc(136) = massFrac(136) /  83.06731
	conc(137) = massFrac(137) /  94.11412
	conc(138) = massFrac(138) /  80.08703
	conc(139) = massFrac(139) /  84.07528
	conc(140) = massFrac(140) / 108.14121
	conc(141) = massFrac(141) / 106.12527
	conc(142) = massFrac(142) / 109.10555
	conc(143) = massFrac(143) /  93.10615
	conc(144) = massFrac(144) /  58.03704
	conc(145) = massFrac(145) / 182.26768
	conc(146) = massFrac(146) /  77.10675
	conc(147) = massFrac(147) / 105.11730
	conc(148) = massFrac(148) / 123.13264
 
	! Calculate density
	rho = conc(1) + conc(2) + conc(3) + conc(4) + conc(5) + conc(6) + conc(7) + conc(8) &
	    + conc(9) + conc(10) + conc(11) + conc(12) + conc(13) + conc(14) + conc(15) + conc(16) &
	    + conc(17) + conc(18) + conc(19) + conc(20) + conc(21) + conc(22) + conc(23) &
	    + conc(24) + conc(25) + conc(26) + conc(27) + conc(28) + conc(29) + conc(30) &
	    + conc(31) + conc(32) + conc(33) + conc(34) + conc(35) + conc(36) + conc(37) &
	    + conc(38) + conc(39) + conc(40) + conc(41) + conc(42) + conc(43) + conc(44) &
	    + conc(45) + conc(46) + conc(47) + conc(48) + conc(49) + conc(50) + conc(51) &
	    + conc(52) + conc(53) + conc(54) + conc(55) + conc(56) + conc(57) + conc(58) &
	    + conc(59) + conc(60) + conc(61) + conc(62) + conc(63) + conc(64) + conc(65) &
	    + conc(66) + conc(67) + conc(68) + conc(69) + conc(70) + conc(71) + conc(72) &
	    + conc(73) + conc(74) + conc(75) + conc(76) + conc(77) + conc(78) + conc(79) &
	    + conc(80) + conc(81) + conc(82) + conc(83) + conc(84) + conc(85) + conc(86) &
	    + conc(87) + conc(88) + conc(89) + conc(90) + conc(91) + conc(92) + conc(93) &
	    + conc(94) + conc(95) + conc(96) + conc(97) + conc(98) + conc(99) + conc(100) &
	    + conc(101) + conc(102) + conc(103) + conc(104) + conc(105) + conc(106) + conc(107) &
	    + conc(108) + conc(109) + conc(110) + conc(111) + conc(112) + conc(113) + conc(114) &
	    + conc(115) + conc(116) + conc(117) + conc(118) + conc(119) + conc(120) + conc(121) &
	    + conc(122) + conc(123) + conc(124) + conc(125) + conc(126) + conc(127) + conc(128) &
	    + conc(129) + conc(130) + conc(131) + conc(132) + conc(133) + conc(134) + conc(135) &
	    + conc(136) + conc(137) + conc(138) + conc(139) + conc(140) + conc(141) + conc(142) &
	    + conc(143) + conc(144) + conc(145) + conc(146) + conc(147) + conc(148)
	rho = pres / (0.8314510D+08 * temp * rho)
 
	conc(1) = MAX(conc(1), 1.0D-50) * rho
	conc(2) = MAX(conc(2), 1.0D-50) * rho
	conc(3) = MAX(conc(3), 1.0D-50) * rho
	conc(4) = MAX(conc(4), 1.0D-50) * rho
	conc(5) = MAX(conc(5), 1.0D-50) * rho
	conc(6) = MAX(conc(6), 1.0D-50) * rho
	conc(7) = MAX(conc(7), 1.0D-50) * rho
	conc(8) = MAX(conc(8), 1.0D-50) * rho
	conc(9) = MAX(conc(9), 1.0D-50) * rho
	conc(10) = MAX(conc(10), 1.0D-50) * rho
	conc(11) = MAX(conc(11), 1.0D-50) * rho
	conc(12) = MAX(conc(12), 1.0D-50) * rho
	conc(13) = MAX(conc(13), 1.0D-50) * rho
	conc(14) = MAX(conc(14), 1.0D-50) * rho
	conc(15) = MAX(conc(15), 1.0D-50) * rho
	conc(16) = MAX(conc(16), 1.0D-50) * rho
	conc(17) = MAX(conc(17), 1.0D-50) * rho
	conc(18) = MAX(conc(18), 1.0D-50) * rho
	conc(19) = MAX(conc(19), 1.0D-50) * rho
	conc(20) = MAX(conc(20), 1.0D-50) * rho
	conc(21) = MAX(conc(21), 1.0D-50) * rho
	conc(22) = MAX(conc(22), 1.0D-50) * rho
	conc(23) = MAX(conc(23), 1.0D-50) * rho
	conc(24) = MAX(conc(24), 1.0D-50) * rho
	conc(25) = MAX(conc(25), 1.0D-50) * rho
	conc(26) = MAX(conc(26), 1.0D-50) * rho
	conc(27) = MAX(conc(27), 1.0D-50) * rho
	conc(28) = MAX(conc(28), 1.0D-50) * rho
	conc(29) = MAX(conc(29), 1.0D-50) * rho
	conc(30) = MAX(conc(30), 1.0D-50) * rho
	conc(31) = MAX(conc(31), 1.0D-50) * rho
	conc(32) = MAX(conc(32), 1.0D-50) * rho
	conc(33) = MAX(conc(33), 1.0D-50) * rho
	conc(34) = MAX(conc(34), 1.0D-50) * rho
	conc(35) = MAX(conc(35), 1.0D-50) * rho
	conc(36) = MAX(conc(36), 1.0D-50) * rho
	conc(37) = MAX(conc(37), 1.0D-50) * rho
	conc(38) = MAX(conc(38), 1.0D-50) * rho
	conc(39) = MAX(conc(39), 1.0D-50) * rho
	conc(40) = MAX(conc(40), 1.0D-50) * rho
	conc(41) = MAX(conc(41), 1.0D-50) * rho
	conc(42) = MAX(conc(42), 1.0D-50) * rho
	conc(43) = MAX(conc(43), 1.0D-50) * rho
	conc(44) = MAX(conc(44), 1.0D-50) * rho
	conc(45) = MAX(conc(45), 1.0D-50) * rho
	conc(46) = MAX(conc(46), 1.0D-50) * rho
	conc(47) = MAX(conc(47), 1.0D-50) * rho
	conc(48) = MAX(conc(48), 1.0D-50) * rho
	conc(49) = MAX(conc(49), 1.0D-50) * rho
	conc(50) = MAX(conc(50), 1.0D-50) * rho
	conc(51) = MAX(conc(51), 1.0D-50) * rho
	conc(52) = MAX(conc(52), 1.0D-50) * rho
	conc(53) = MAX(conc(53), 1.0D-50) * rho
	conc(54) = MAX(conc(54), 1.0D-50) * rho
	conc(55) = MAX(conc(55), 1.0D-50) * rho
	conc(56) = MAX(conc(56), 1.0D-50) * rho
	conc(57) = MAX(conc(57), 1.0D-50) * rho
	conc(58) = MAX(conc(58), 1.0D-50) * rho
	conc(59) = MAX(conc(59), 1.0D-50) * rho
	conc(60) = MAX(conc(60), 1.0D-50) * rho
	conc(61) = MAX(conc(61), 1.0D-50) * rho
	conc(62) = MAX(conc(62), 1.0D-50) * rho
	conc(63) = MAX(conc(63), 1.0D-50) * rho
	conc(64) = MAX(conc(64), 1.0D-50) * rho
	conc(65) = MAX(conc(65), 1.0D-50) * rho
	conc(66) = MAX(conc(66), 1.0D-50) * rho
	conc(67) = MAX(conc(67), 1.0D-50) * rho
	conc(68) = MAX(conc(68), 1.0D-50) * rho
	conc(69) = MAX(conc(69), 1.0D-50) * rho
	conc(70) = MAX(conc(70), 1.0D-50) * rho
	conc(71) = MAX(conc(71), 1.0D-50) * rho
	conc(72) = MAX(conc(72), 1.0D-50) * rho
	conc(73) = MAX(conc(73), 1.0D-50) * rho
	conc(74) = MAX(conc(74), 1.0D-50) * rho
	conc(75) = MAX(conc(75), 1.0D-50) * rho
	conc(76) = MAX(conc(76), 1.0D-50) * rho
	conc(77) = MAX(conc(77), 1.0D-50) * rho
	conc(78) = MAX(conc(78), 1.0D-50) * rho
	conc(79) = MAX(conc(79), 1.0D-50) * rho
	conc(80) = MAX(conc(80), 1.0D-50) * rho
	conc(81) = MAX(conc(81), 1.0D-50) * rho
	conc(82) = MAX(conc(82), 1.0D-50) * rho
	conc(83) = MAX(conc(83), 1.0D-50) * rho
	conc(84) = MAX(conc(84), 1.0D-50) * rho
	conc(85) = MAX(conc(85), 1.0D-50) * rho
	conc(86) = MAX(conc(86), 1.0D-50) * rho
	conc(87) = MAX(conc(87), 1.0D-50) * rho
	conc(88) = MAX(conc(88), 1.0D-50) * rho
	conc(89) = MAX(conc(89), 1.0D-50) * rho
	conc(90) = MAX(conc(90), 1.0D-50) * rho
	conc(91) = MAX(conc(91), 1.0D-50) * rho
	conc(92) = MAX(conc(92), 1.0D-50) * rho
	conc(93) = MAX(conc(93), 1.0D-50) * rho
	conc(94) = MAX(conc(94), 1.0D-50) * rho
	conc(95) = MAX(conc(95), 1.0D-50) * rho
	conc(96) = MAX(conc(96), 1.0D-50) * rho
	conc(97) = MAX(conc(97), 1.0D-50) * rho
	conc(98) = MAX(conc(98), 1.0D-50) * rho
	conc(99) = MAX(conc(99), 1.0D-50) * rho
	conc(100) = MAX(conc(100), 1.0D-50) * rho
	conc(101) = MAX(conc(101), 1.0D-50) * rho
	conc(102) = MAX(conc(102), 1.0D-50) * rho
	conc(103) = MAX(conc(103), 1.0D-50) * rho
	conc(104) = MAX(conc(104), 1.0D-50) * rho
	conc(105) = MAX(conc(105), 1.0D-50) * rho
	conc(106) = MAX(conc(106), 1.0D-50) * rho
	conc(107) = MAX(conc(107), 1.0D-50) * rho
	conc(108) = MAX(conc(108), 1.0D-50) * rho
	conc(109) = MAX(conc(109), 1.0D-50) * rho
	conc(110) = MAX(conc(110), 1.0D-50) * rho
	conc(111) = MAX(conc(111), 1.0D-50) * rho
	conc(112) = MAX(conc(112), 1.0D-50) * rho
	conc(113) = MAX(conc(113), 1.0D-50) * rho
	conc(114) = MAX(conc(114), 1.0D-50) * rho
	conc(115) = MAX(conc(115), 1.0D-50) * rho
	conc(116) = MAX(conc(116), 1.0D-50) * rho
	conc(117) = MAX(conc(117), 1.0D-50) * rho
	conc(118) = MAX(conc(118), 1.0D-50) * rho
	conc(119) = MAX(conc(119), 1.0D-50) * rho
	conc(120) = MAX(conc(120), 1.0D-50) * rho
	conc(121) = MAX(conc(121), 1.0D-50) * rho
	conc(122) = MAX(conc(122), 1.0D-50) * rho
	conc(123) = MAX(conc(123), 1.0D-50) * rho
	conc(124) = MAX(conc(124), 1.0D-50) * rho
	conc(125) = MAX(conc(125), 1.0D-50) * rho
	conc(126) = MAX(conc(126), 1.0D-50) * rho
	conc(127) = MAX(conc(127), 1.0D-50) * rho
	conc(128) = MAX(conc(128), 1.0D-50) * rho
	conc(129) = MAX(conc(129), 1.0D-50) * rho
	conc(130) = MAX(conc(130), 1.0D-50) * rho
	conc(131) = MAX(conc(131), 1.0D-50) * rho
	conc(132) = MAX(conc(132), 1.0D-50) * rho
	conc(133) = MAX(conc(133), 1.0D-50) * rho
	conc(134) = MAX(conc(134), 1.0D-50) * rho
	conc(135) = MAX(conc(135), 1.0D-50) * rho
	conc(136) = MAX(conc(136), 1.0D-50) * rho
	conc(137) = MAX(conc(137), 1.0D-50) * rho
	conc(138) = MAX(conc(138), 1.0D-50) * rho
	conc(139) = MAX(conc(139), 1.0D-50) * rho
	conc(140) = MAX(conc(140), 1.0D-50) * rho
	conc(141) = MAX(conc(141), 1.0D-50) * rho
	conc(142) = MAX(conc(142), 1.0D-50) * rho
	conc(143) = MAX(conc(143), 1.0D-50) * rho
	conc(144) = MAX(conc(144), 1.0D-50) * rho
	conc(145) = MAX(conc(145), 1.0D-50) * rho
	conc(146) = MAX(conc(146), 1.0D-50) * rho
	conc(147) = MAX(conc(147), 1.0D-50) * rho
	conc(148) = MAX(conc(148), 1.0D-50) * rho
 
	CALL calc_rate_constants (pres, temp, conc, rxn_rates)
 
	CALL calc_QSS_conc (rxn_rates, conc_QSS)
 
	CALL calc_reac_rates (conc_QSS, rxn_rates)
 
	CALL calc_spec_rates (rxn_rates, wdot)
 
	RETURN
END SUBROUTINE ckwyp

SUBROUTINE calc_rate_constants (pres, temp, conc, rates)
	IMPLICIT DOUBLE PRECISION (A-H, O-Z), INTEGER (I-N)
	DOUBLE PRECISION, INTENT(IN) :: pres, temp, conc(*)
	DOUBLE PRECISION, INTENT(OUT) :: rates(*)
 
	DOUBLE PRECISION :: AlogT, Tinv, sum_conc, xM
	DOUBLE PRECISION :: k0, kinf, Pr, F
	DOUBLE PRECISION :: logPr, logFcent, logPrc, n, Fterm
 
	AlogT = LOG(temp)
	Tinv = 1.0d0 / temp
	sum_conc = pres / (0.8314510D+08 * temp)
 
	rates(1) = EXP( 0.358049D+02 + (-0.40600D+00 * AlogT) - ( 0.835340D+04 * Tinv))
	rates(1) = rates(1) * conc(1) * conc(4)
	rates(2) = EXP( 0.299602D+02 + (-0.15000D-01 * AlogT) - (-0.669278D+02 * Tinv))
	rates(2) = rates(2) * conc(3) * conc(5)
	rates(3) = EXP( 0.108357D+02 + ( 0.26700D+01 * AlogT) - ( 0.316624D+04 * Tinv))
	rates(3) = rates(3) * conc(3) * conc(2)
	rates(4) = EXP( 0.101800D+02 + ( 0.26510D+01 * AlogT) - ( 0.245570D+04 * Tinv))
	rates(4) = rates(4) * conc(1) * conc(5)
	rates(5) = EXP( 0.191908D+02 + ( 0.15100D+01 * AlogT) - ( 0.172603D+04 * Tinv))
	rates(5) = rates(5) * conc(5) * conc(2)
	rates(6) = EXP( 0.215518D+02 + ( 0.14040D+01 * AlogT) - ( 0.921893D+04 * Tinv))
	rates(6) = rates(6) * conc(1) * conc(6)
	rates(7) = EXP( 0.149041D+02 + ( 0.20200D+01 * AlogT) - ( 0.674310D+04 * Tinv))
	rates(7) = rates(7) * conc(3) * conc(6)
	rates(8) = EXP( 0.118872D+02 + ( 0.21070D+01 * AlogT) - (-0.146134D+04 * Tinv))
	rates(8) = rates(8) * conc(5) * conc(5)
	xM = sum_conc + ( 0.150D+01 * conc(2)) + ( 0.110D+02 * conc(6)) + ( 0.900D+00 * conc(10)) &
	   + ( 0.280D+01 * conc(11))
	rates(9) = xM * EXP( 0.452702D+02 + (-0.14000D+01 * AlogT) - ( 0.525358D+05 * Tinv))
	rates(9) = rates(9) * conc(2)
	xM = sum_conc + ( 0.150D+01 * conc(2)) + ( 0.110D+02 * conc(6)) + ( 0.900D+00 * conc(10)) &
	   + ( 0.280D+01 * conc(11))
	rates(10) = xM * EXP( 0.461871D+02 + (-0.16760D+01 * AlogT) - ( 0.412638D+03 * Tinv))
	rates(10) = rates(10) * conc(1) * conc(1)
	xM = sum_conc + ( 0.150D+01 * conc(2)) + ( 0.110D+02 * conc(6)) + ( 0.900D+00 * conc(10)) &
	   + ( 0.280D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	rates(11) = xM * EXP( 0.406301D+02 + (-0.63400D+00 * AlogT) - ( 0.598325D+05 * Tinv))
	rates(11) = rates(11) * conc(4)
	xM = sum_conc + ( 0.150D+01 * conc(2)) + ( 0.110D+02 * conc(6)) + ( 0.900D+00 * conc(10)) &
	   + ( 0.280D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	rates(12) = xM * EXP( 0.363577D+02 + (-0.50000D+00 * AlogT))
	rates(12) = rates(12) * conc(3) * conc(3)
	xM = sum_conc + ( 0.150D+01 * conc(2)) + ( 0.110D+02 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	rates(13) = xM * EXP( 0.414243D+02 + (-0.74300D+00 * AlogT) - ( 0.513784D+05 * Tinv))
	rates(13) = rates(13) * conc(5)
	xM = sum_conc + ( 0.150D+01 * conc(2)) + ( 0.110D+02 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	rates(14) = xM *  0.471400D+19 / (temp)
	rates(14) = rates(14) * conc(3) * conc(1)
	xM = sum_conc + (-0.270D+00 * conc(2)) + ( 0.110D+02 * conc(6)) + ( 0.100D+01 * conc(21)) &
	   + ( 0.200D+01 * conc(23))
	rates(15) = xM * EXP( 0.536050D+02 + (-0.18300D+01 * AlogT) - ( 0.596312D+05 * Tinv))
	rates(15) = rates(15) * conc(6)
	xM = sum_conc + (-0.270D+00 * conc(2)) + ( 0.110D+02 * conc(6)) + ( 0.100D+01 * conc(21)) &
	   + ( 0.200D+01 * conc(23))
	rates(16) = xM *  0.450000D+23 / (temp * temp)
	rates(16) = rates(16) * conc(1) * conc(5)
	xM = sum_conc + ( 0.300D+00 * conc(2)) + ( 0.130D+02 * conc(6)) + ( 0.900D+00 * conc(10)) &
	   + ( 0.280D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.280197D+02 + ( 0.60000D+00 * AlogT))
	k0 = EXP( 0.380890D+02 + (-0.41100D+00 * AlogT) - (-0.561087D+03 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.500000D+00 * EXP(-temp /  0.100000D-29) + ( 0.500000D+00) * EXP(-temp /  0.100000D+31 ) &
	         + EXP(-( 0.100000D+11) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(17) = kinf * F * Pr / (1.0D0 + Pr)
	rates(17) = rates(17) * conc(1) * conc(4)
	xM = sum_conc + ( 0.300D+00 * conc(2)) + ( 0.130D+02 * conc(6)) + ( 0.900D+00 * conc(10)) &
	   + ( 0.280D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.322666D+02 + ( 0.11057D+00 * AlogT) - ( 0.252182D+05 * Tinv))
	k0 = EXP( 0.423359D+02 + (-0.90043D+00 * AlogT) - ( 0.246571D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.500000D+00 * EXP(-temp /  0.100000D-29) + ( 0.500000D+00) * EXP(-temp /  0.100000D+31 ) &
	         + EXP(-( 0.100000D+11) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(18) = kinf * F * Pr / (1.0D0 + Pr)
	rates(18) = rates(18) * conc(8)
	rates(19) = EXP( 0.304404D+02 - ( 0.414147D+03 * Tinv))
	rates(19) = rates(19) * conc(8) * conc(1)
	rates(20) = EXP( 0.287835D+02 + ( 0.34800D+00 * AlogT) - ( 0.279336D+05 * Tinv))
	rates(20) = rates(20) * conc(2) * conc(4)
	rates(21) = EXP( 0.318907D+02 - ( 0.148449D+03 * Tinv))
	rates(21) = rates(21) * conc(8) * conc(1)
	rates(22) = EXP( 0.237329D+02 + ( 0.72000D+00 * AlogT) - ( 0.185385D+05 * Tinv))
	rates(22) = rates(22) * conc(5) * conc(5)
	rates(23) =  0.325000D+14
	rates(23) = rates(23) * conc(8) * conc(3)
	rates(24) = EXP( 0.287995D+02 + ( 0.32900D+00 * AlogT) - ( 0.268114D+05 * Tinv))
	rates(24) = rates(24) * conc(5) * conc(4)
	rates(25) = EXP( 0.237054D+02 + ( 0.96200D+00 * AlogT) - (-0.165256D+03 * Tinv))
	rates(25) = rates(25) * conc(8) * conc(5)
	rates(26) = EXP( 0.244094D+02 + ( 0.12040D+01 * AlogT) - ( 0.348478D+05 * Tinv))
	rates(26) = rates(26) * conc(6) * conc(4)
	rates(27) = EXP( 0.369689D+02 + (-0.34700D+00 * AlogT) - ( 0.250250D+05 * Tinv))
	rates(27) = rates(27) * conc(9) * conc(4)
	rates(28) = EXP( 0.322658D+02 - ( 0.555551D+04 * Tinv))
	rates(28) = rates(28) * conc(8) * conc(8)
	rates(29) = EXP( 0.306949D+02 + (-0.34700D+00 * AlogT) - ( 0.187599D+05 * Tinv))
	rates(29) = rates(29) * conc(9) * conc(4)
	rates(30) = EXP( 0.259911D+02 - (-0.709032D+03 * Tinv))
	rates(30) = rates(30) * conc(8) * conc(8)
	xM = sum_conc + ( 0.150D+01 * conc(2)) + ( 0.110D+02 * conc(6)) + ( 0.900D+00 * conc(10)) &
	   + ( 0.280D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.333183D+02 - ( 0.243708D+05 * Tinv))
	k0 = EXP( 0.393279D+02 - ( 0.228964D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.500000D+00 * EXP(-temp /  0.100000D-29) + ( 0.500000D+00) * EXP(-temp /  0.100000D+31 ) &
	         + EXP(-( 0.100000D+11) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(31) = kinf * F * Pr / (1.0D0 + Pr)
	rates(31) = rates(31) * conc(9)
	xM = sum_conc + ( 0.150D+01 * conc(2)) + ( 0.110D+02 * conc(6)) + ( 0.900D+00 * conc(10)) &
	   + ( 0.280D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.154357D+02 + ( 0.16514D+01 * AlogT) - (-0.203888D+04 * Tinv))
	k0 = EXP( 0.214453D+02 + ( 0.16514D+01 * AlogT) - (-0.351331D+04 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.500000D+00 * EXP(-temp /  0.100000D-29) + ( 0.500000D+00) * EXP(-temp /  0.100000D+31 ) &
	         + EXP(-( 0.100000D+11) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(32) = kinf * F * Pr / (1.0D0 + Pr)
	rates(32) = rates(32) * conc(5) * conc(5)
	rates(33) = EXP( 0.308132D+02 - ( 0.199777D+04 * Tinv))
	rates(33) = rates(33) * conc(9) * conc(1)
	rates(34) = EXP( 0.186558D+02 + ( 0.13100D+01 * AlogT) - ( 0.359347D+05 * Tinv))
	rates(34) = rates(34) * conc(6) * conc(5)
	rates(35) = EXP( 0.237913D+02 + ( 0.10000D+01 * AlogT) - ( 0.301930D+04 * Tinv))
	rates(35) = rates(35) * conc(9) * conc(1)
	rates(36) = EXP( 0.174307D+02 + ( 0.16950D+01 * AlogT) - ( 0.110708D+05 * Tinv))
	rates(36) = rates(36) * conc(2) * conc(8)
	rates(37) = EXP( 0.160721D+02 + ( 0.20000D+01 * AlogT) - ( 0.199777D+04 * Tinv))
	rates(37) = rates(37) * conc(9) * conc(3)
	rates(38) = EXP( 0.905579D+01 + ( 0.26760D+01 * AlogT) - ( 0.933970D+04 * Tinv))
	rates(38) = rates(38) * conc(5) * conc(8)
	rates(39) = EXP( 0.283242D+02 - ( 0.214974D+03 * Tinv))
	rates(39) = rates(39) * conc(9) * conc(5)
	rates(40) = EXP( 0.243247D+02 + ( 0.58900D+00 * AlogT) - ( 0.157607D+05 * Tinv))
	rates(40) = rates(40) * conc(6) * conc(8)
	rates(41) = EXP( 0.419772D+02 - ( 0.147996D+05 * Tinv))
	rates(41) = rates(41) * conc(9) * conc(5)
	rates(42) = EXP( 0.379776D+02 + ( 0.58900D+00 * AlogT) - ( 0.303440D+05 * Tinv))
	rates(42) = rates(42) * conc(6) * conc(8)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(4)) + ( 0.500D+01 * conc(6)) &
	   + ( 0.500D+00 * conc(10)) + ( 0.250D+01 * conc(11)) + ( 0.100D+01 * conc(21)) &
	   + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.236136D+02 - ( 0.119967D+04 * Tinv))
	k0 = EXP( 0.555621D+02 + (-0.27880D+01 * AlogT) - ( 0.210898D+04 * Tinv))
	Pr = k0 * xM / kinf
	F = 1.0D0
	rates(43) = kinf * F * Pr / (1.0D0 + Pr)
	rates(43) = rates(43) * conc(10) * conc(3)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(4)) + ( 0.500D+01 * conc(6)) &
	   + ( 0.500D+00 * conc(10)) + ( 0.250D+01 * conc(11)) + ( 0.100D+01 * conc(21)) &
	   + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.395909D+02 + (-0.12641D+01 * AlogT) - ( 0.658761D+05 * Tinv))
	k0 = EXP( 0.715394D+02 + (-0.40521D+01 * AlogT) - ( 0.667819D+05 * Tinv))
	Pr = k0 * xM / kinf
	F = 1.0D0
	rates(44) = kinf * F * Pr / (1.0D0 + Pr)
	rates(44) = rates(44) * conc(11)
	rates(45) = EXP( 0.276798D+02 - ( 0.214068D+05 * Tinv))
	rates(45) = rates(45) * conc(10) * conc(4)
	rates(46) = EXP( 0.366226D+02 + (-0.80000D+00 * AlogT) - ( 0.257798D+05 * Tinv))
	rates(46) = rates(46) * conc(11) * conc(3)
	rates(47) = EXP( 0.123149D+02 + ( 0.18900D+01 * AlogT) - (-0.582725D+03 * Tinv))
	rates(47) = rates(47) * conc(10) * conc(5)
	rates(48) = EXP( 0.271027D+02 + ( 0.69900D+00 * AlogT) - ( 0.122080D+05 * Tinv))
	rates(48) = rates(48) * conc(11) * conc(1)
	rates(49) = EXP( 0.310355D+02 - ( 0.115740D+05 * Tinv))
	rates(49) = rates(49) * conc(10) * conc(8)
	rates(50) = EXP( 0.376655D+02 + (-0.47000D+00 * AlogT) - ( 0.427583D+05 * Tinv))
	rates(50) = rates(50) * conc(11) * conc(5)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.110D+02 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	rates(51) = xM * EXP( 0.268866D+02 + ( 0.66000D+00 * AlogT) - ( 0.748283D+04 * Tinv))
	rates(51) = rates(51) * conc(13)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.110D+02 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	rates(52) = xM * EXP( 0.243018D+02 + ( 0.10410D+01 * AlogT) - (-0.230121D+03 * Tinv))
	rates(52) = rates(52) * conc(1) * conc(10)
	rates(53) = EXP( 0.296565D+02 - ( 0.206319D+03 * Tinv))
	rates(53) = rates(53) * conc(13) * conc(4)
	rates(54) = EXP( 0.278117D+02 + ( 0.30900D+00 * AlogT) - ( 0.170842D+05 * Tinv))
	rates(54) = rates(54) * conc(10) * conc(8)
	rates(55) =  0.734000D+14
	rates(55) = rates(55) * conc(13) * conc(1)
	rates(56) = EXP( 0.284249D+02 + ( 0.65600D+00 * AlogT) - ( 0.443988D+05 * Tinv))
	rates(56) = rates(56) * conc(10) * conc(2)
	rates(57) =  0.302000D+14
	rates(57) = rates(57) * conc(13) * conc(3)
	rates(58) = EXP( 0.268813D+02 + ( 0.63800D+00 * AlogT) - ( 0.436893D+05 * Tinv))
	rates(58) = rates(58) * conc(10) * conc(5)
	rates(59) =  0.300000D+14
	rates(59) = rates(59) * conc(13) * conc(3)
	rates(60) = EXP( 0.416624D+02 + (-0.55300D+00 * AlogT) - ( 0.564609D+05 * Tinv))
	rates(60) = rates(60) * conc(11) * conc(1)
	rates(61) =  0.102000D+15
	rates(61) = rates(61) * conc(13) * conc(5)
	rates(62) = EXP( 0.311150D+02 + ( 0.55100D+00 * AlogT) - ( 0.518816D+05 * Tinv))
	rates(62) = rates(62) * conc(10) * conc(6)
	rates(63) =  0.265000D+14
	rates(63) = rates(63) * conc(13) * conc(22)
	rates(64) = EXP( 0.342221D+02 + ( 0.21100D+00 * AlogT) - ( 0.451738D+05 * Tinv))
	rates(64) = rates(64) * conc(21) * conc(10)
	rates(65) = EXP( 0.331521D+02 + (-0.61000D-01 * AlogT) - ( 0.700478D+04 * Tinv))
	rates(65) = rates(65) * conc(13) * conc(8)
	rates(66) = EXP( 0.366269D+02 - ( 0.268818D+05 * Tinv))
	rates(66) = rates(66) * conc(12) * conc(4)
	rates(67) =  0.300000D+14
	rates(67) = rates(67) * conc(13) * conc(8)
	rates(68) =  0.000000D+00
	rates(68) = rates(68) * conc(11) * conc(1) * conc(5)
	rates(69) = EXP( 0.368373D+02 + (-0.11260D+01 * AlogT) - ( 0.206319D+05 * Tinv))
	rates(69) = rates(69) * conc(15)
	rates(70) = EXP( 0.255108D+02 - (-0.553538D+03 * Tinv))
	rates(70) = rates(70) * conc(13) * conc(4)
	rates(71) = EXP( 0.283192D+02 - ( 0.586751D+04 * Tinv))
	rates(71) = rates(71) * conc(12) * conc(15)
	rates(72) = EXP( 0.335992D+02 + (-0.90900D+00 * AlogT) - ( 0.594299D+04 * Tinv))
	rates(72) = rates(72) * conc(13) * conc(14)
	rates(73) = EXP( 0.338476D+02 - ( 0.202041D+05 * Tinv))
	rates(73) = rates(73) * conc(14)
	rates(74) =  0.100000D+14
	rates(74) = rates(74) * conc(5)
	xM = sum_conc
	rates(75) = xM * EXP( 0.339073D+02 + (-0.35300D+00 * AlogT) - ( 0.884655D+04 * Tinv))
	xM = sum_conc
	rates(76) = xM * EXP( 0.319485D+02 - ( 0.145933D+05 * Tinv))
	rates(76) = rates(76) * conc(1) * conc(11)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.277172D+02 + ( 0.48000D+00 * AlogT) - (-0.130836D+03 * Tinv))
	k0 = EXP( 0.555621D+02 + (-0.25700D+01 * AlogT) - ( 0.717084D+03 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.217600D+00 * EXP(-temp /  0.271000D+03) + ( 0.782400D+00) * EXP(-temp /  0.275500D+04 ) &
	         + EXP(-( 0.657000D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(77) = kinf * F * Pr / (1.0D0 + Pr)
	rates(77) = rates(77) * conc(13) * conc(1)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.365841D+02 + (-0.85886D-01 * AlogT) - ( 0.451526D+05 * Tinv))
	k0 = EXP( 0.644290D+02 + (-0.31359D+01 * AlogT) - ( 0.460005D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.217600D+00 * EXP(-temp /  0.271000D+03) + ( 0.782400D+00) * EXP(-temp /  0.275500D+04 ) &
	         + EXP(-( 0.657000D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(78) = kinf * F * Pr / (1.0D0 + Pr)
	rates(78) = rates(78) * conc(12)
	rates(79) = EXP( 0.181748D+02 + ( 0.16300D+01 * AlogT) - (-0.530894D+03 * Tinv))
	rates(79) = rates(79) * conc(12) * conc(5)
	rates(80) = EXP( 0.154039D+02 + ( 0.18110D+01 * AlogT) - ( 0.146084D+05 * Tinv))
	rates(80) = rates(80) * conc(13) * conc(6)
	rates(81) = EXP( 0.178656D+02 + ( 0.19000D+01 * AlogT) - ( 0.137881D+04 * Tinv))
	rates(81) = rates(81) * conc(12) * conc(1)
	rates(82) = EXP( 0.127338D+02 + ( 0.21870D+01 * AlogT) - ( 0.902267D+04 * Tinv))
	rates(82) = rates(82) * conc(13) * conc(2)
	rates(83) = EXP( 0.225574D+02 + ( 0.11500D+01 * AlogT) - ( 0.113727D+04 * Tinv))
	rates(83) = rates(83) * conc(12) * conc(3)
	rates(84) = EXP( 0.167699D+02 + ( 0.14180D+01 * AlogT) - ( 0.807160D+04 * Tinv))
	rates(84) = rates(84) * conc(13) * conc(5)
	rates(85) = EXP( 0.364545D+01 + ( 0.33600D+01 * AlogT) - ( 0.216987D+04 * Tinv))
	rates(85) = rates(85) * conc(12) * conc(22)
	rates(86) = EXP( 0.532933D+01 + ( 0.32010D+01 * AlogT) - ( 0.105877D+05 * Tinv))
	rates(86) = rates(86) * conc(13) * conc(21)
	rates(87) = EXP(-0.494766D+01 + ( 0.45170D+01 * AlogT) - ( 0.331117D+04 * Tinv))
	rates(87) = rates(87) * conc(12) * conc(8)
	rates(88) = EXP(-0.371893D+01 + ( 0.41080D+01 * AlogT) - ( 0.290306D+04 * Tinv))
	rates(88) = rates(88) * conc(13) * conc(9)
	rates(89) = EXP( 0.490750D+02 + (-0.23360D+01 * AlogT) - ( 0.129478D+05 * Tinv))
	rates(90) = EXP( 0.360429D+02 + (-0.11000D+01 * AlogT))
	rates(90) = rates(90) * conc(12) * conc(5)
	rates(91) = EXP( 0.322362D+02 - ( 0.749793D+04 * Tinv))
	rates(92) = EXP( 0.346548D+02 + (-0.29500D+00 * AlogT) - ( 0.578699D+04 * Tinv))
	rates(92) = rates(92) * conc(16) * conc(1)
	rates(93) = EXP( 0.285271D+02 - ( 0.304295D+05 * Tinv))
	rates(93) = rates(93) * conc(16)
	rates(94) = EXP( 0.772091D+01 + ( 0.20930D+01 * AlogT) - ( 0.266151D+05 * Tinv))
	rates(94) = rates(94) * conc(10) * conc(6)
	rates(95) = EXP( 0.218051D+02 - ( 0.244161D+05 * Tinv))
	rates(95) = rates(95) * conc(16)
	rates(96) = EXP( 0.134257D+02 + ( 0.10080D+01 * AlogT) - ( 0.259006D+05 * Tinv))
	rates(96) = rates(96) * conc(11) * conc(2)
	rates(97) = EXP( 0.519013D+02 + (-0.15420D+01 * AlogT) - ( 0.557061D+05 * Tinv))
	rates(97) = rates(97) * conc(16)
	rates(98) =  0.100000D+15
	rates(98) = rates(98) * conc(13) * conc(5)
	rates(99) = EXP( 0.290423D+02 + (-0.30800D+00 * AlogT) - ( 0.301326D+05 * Tinv))
	rates(99) = rates(99) * conc(16) * conc(4)
	rates(100) = EXP( 0.242786D+02 - (-0.164803D+04 * Tinv))
	rates(100) = rates(100) * conc(8)
	rates(101) = EXP( 0.147787D+02 + ( 0.20600D+01 * AlogT) - ( 0.460946D+03 * Tinv))
	rates(101) = rates(101) * conc(16) * conc(5)
	rates(102) =  0.000000D+00
	rates(102) = rates(102) * conc(6) * conc(11) * conc(1)
	rates(103) = EXP( 0.167333D+02 + ( 0.15100D+01 * AlogT) - (-0.484094D+03 * Tinv))
	rates(103) = rates(103) * conc(16) * conc(5)
	rates(104) =  0.000000D+00
	rates(104) = rates(104) * conc(6) * conc(10) * conc(5)
	rates(105) = EXP( 0.152601D+02 + ( 0.21000D+01 * AlogT) - ( 0.244966D+04 * Tinv))
	rates(105) = rates(105) * conc(16) * conc(1)
	rates(106) = EXP( 0.317304D+02 + (-0.35000D+00 * AlogT) - ( 0.150361D+04 * Tinv))
	rates(106) = rates(106) * conc(16) * conc(1)
	rates(107) =  0.000000D+00
	rates(107) = rates(107) * conc(2) * conc(10) * conc(5)
	rates(108) = EXP(-0.147571D+02 + ( 0.58000D+01 * AlogT) - ( 0.110708D+04 * Tinv))
	rates(108) = rates(108) * conc(16) * conc(22)
	rates(109) =  0.000000D+00
	rates(109) = rates(109) * conc(21) * conc(10) * conc(5)
	rates(110) = EXP( 0.285667D+02 + ( 0.40000D-01 * AlogT) - ( 0.173459D+05 * Tinv))
	rates(110) = rates(110) * conc(16) * conc(8)
	rates(111) = EXP( 0.285065D+02 - ( 0.503217D+04 * Tinv))
	rates(111) = rates(111) * conc(9)
	rates(112) = EXP( 0.276310D+02 - ( 0.599834D+04 * Tinv))
	rates(112) = rates(112) * conc(16) * conc(8)
	rates(113) = EXP( 0.420175D+02 + (-0.19000D+01 * AlogT) - ( 0.149707D+04 * Tinv))
	rates(113) = rates(113) * conc(16) * conc(3)
	rates(114) = EXP( 0.274783D+02 + ( 0.40000D-01 * AlogT) - ( 0.134610D+05 * Tinv))
	rates(114) = rates(114) * conc(16) * conc(13)
	rates(115) = EXP( 0.293538D+02 - ( 0.684375D+04 * Tinv))
	rates(115) = rates(115) * conc(12)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.318505D+02 - ( 0.131692D+05 * Tinv))
	k0 = EXP( 0.581890D+02 + (-0.30000D+01 * AlogT) - ( 0.122317D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.100000D+00 * EXP(-temp /  0.250000D+04) + ( 0.900000D+00) * EXP(-temp /  0.130000D+04 ) &
	         + EXP(-( 0.100000+100) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(116) = kinf * F * Pr / (1.0D0 + Pr)
	rates(116) = rates(116) * conc(18)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.235196D+02 + ( 0.88408D+00 * AlogT) - ( 0.122010D+04 * Tinv))
	k0 = EXP( 0.498581D+02 + (-0.21159D+01 * AlogT) - ( 0.282591D+03 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.100000D+00 * EXP(-temp /  0.250000D+04) + ( 0.900000D+00) * EXP(-temp /  0.130000D+04 ) &
	         + EXP(-( 0.100000+100) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(117) = kinf * F * Pr / (1.0D0 + Pr)
	rates(117) = rates(117) * conc(12) * conc(1)
	rates(118) = EXP(-0.422721D+02 + ( 0.95000D+01 * AlogT) - (-0.276819D+04 * Tinv))
	rates(118) = rates(118) * conc(18) * conc(4)
	rates(119) = EXP(-0.457039D+02 + ( 0.98160D+01 * AlogT) - ( 0.106078D+05 * Tinv))
	rates(119) = rates(119) * conc(12) * conc(8)
	rates(120) = EXP( 0.272185D+02 - ( 0.115438D+04 * Tinv))
	rates(120) = rates(120) * conc(12) * conc(18)
	rates(121) = EXP( 0.251532D+02 + ( 0.74000D-01 * AlogT) - ( 0.891197D+04 * Tinv))
	rates(121) = rates(121) * conc(17) * conc(13)
	rates(122) =  0.120000D+14
	rates(122) = rates(122) * conc(18) * conc(22)
	rates(123) = EXP( 0.318430D+02 + ( 0.21800D+00 * AlogT) - ( 0.416714D+05 * Tinv))
	rates(123) = rates(123) * conc(12) * conc(21)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.270148D+02 + ( 0.45400D+00 * AlogT) - ( 0.181158D+04 * Tinv))
	k0 = EXP( 0.739217D+02 + (-0.48200D+01 * AlogT) - ( 0.328600D+04 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.281300D+00 * EXP(-temp /  0.103000D+03) + ( 0.718700D+00) * EXP(-temp /  0.129100D+04 ) &
	         + EXP(-( 0.416000D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(124) = kinf * F * Pr / (1.0D0 + Pr)
	rates(124) = rates(124) * conc(12) * conc(1)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.304134D+02 + (-0.11193D+00 * AlogT) - ( 0.164290D+05 * Tinv))
	k0 = EXP( 0.773203D+02 + (-0.53859D+01 * AlogT) - ( 0.179034D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.281300D+00 * EXP(-temp /  0.103000D+03) + ( 0.718700D+00) * EXP(-temp /  0.129100D+04 ) &
	         + EXP(-( 0.416000D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(125) = kinf * F * Pr / (1.0D0 + Pr)
	rates(126) =  0.151000D+16 / (temp)
	rates(126) = rates(126) * conc(4)
	rates(127) = EXP( 0.329168D+02 + (-0.58000D+00 * AlogT) - ( 0.100945D+05 * Tinv))
	rates(127) = rates(127) * conc(12) * conc(8)
	rates(128) = EXP( 0.331158D+02 - ( 0.252464D+04 * Tinv))
	rates(128) = rates(128) * conc(4)
	rates(129) = EXP( 0.310816D+02 + ( 0.42000D+00 * AlogT) - ( 0.126207D+05 * Tinv))
	rates(129) = rates(129) * conc(12) * conc(8)
	rates(130) =  0.240000D+14
	rates(130) = rates(130) * conc(5)
	rates(131) = EXP( 0.294790D+02 + ( 0.66200D+00 * AlogT) - ( 0.451083D+05 * Tinv))
	rates(131) = rates(131) * conc(6) * conc(12)
	rates(132) =  0.420000D+14
	rates(132) = rates(132) * conc(3)
	rates(133) = EXP( 0.270218D+02 + ( 0.74900D+00 * AlogT) - ( 0.369059D+05 * Tinv))
	rates(133) = rates(133) * conc(5) * conc(12)
	rates(134) =  0.100000D+14
	rates(134) = rates(134) * conc(8)
	rates(135) = EXP( 0.320340D+02 + (-0.24000D-01 * AlogT) - ( 0.168427D+05 * Tinv))
	rates(135) = rates(135) * conc(5)
	xM = sum_conc
	kinf = EXP( 0.374832D+02 - ( 0.461601D+05 * Tinv))
	k0 = EXP( 0.102396D+03 + (-0.73500D+01 * AlogT) - ( 0.480371D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.586000D+00 * EXP(-temp /  0.279000D+03) + ( 0.414000D+00) * EXP(-temp /  0.545900D+04 ) &
	         + EXP(-( 0.100000D+11) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(136) = kinf * F * Pr / (1.0D0 + Pr)
	rates(136) = rates(136) * conc(17)
	xM = sum_conc
	kinf = EXP( 0.184032D+02 + ( 0.16091D+01 * AlogT) - (-0.158337D+04 * Tinv))
	k0 = EXP( 0.833155D+02 + (-0.57409D+01 * AlogT) - ( 0.293637D+03 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.586000D+00 * EXP(-temp /  0.279000D+03) + ( 0.414000D+00) * EXP(-temp /  0.545900D+04 ) &
	         + EXP(-( 0.100000D+11) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(137) = kinf * F * Pr / (1.0D0 + Pr)
	rates(137) = rates(137) * conc(22) * conc(5)
	xM = sum_conc
	kinf = EXP( 0.378309D+02 + (-0.80000D-01 * AlogT) - ( 0.497883D+05 * Tinv))
	k0 = EXP( 0.929536D+02 + (-0.63300D+01 * AlogT) - ( 0.518816D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.227000D+00 * EXP(-temp /  0.693000D+03) + ( 0.773000D+00) * EXP(-temp /  0.533300D+04 ) &
	         + EXP(-( 0.100000D+11) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(138) = kinf * F * Pr / (1.0D0 + Pr)
	rates(138) = rates(138) * conc(17)
	xM = sum_conc
	kinf = EXP( 0.268576D+02 + ( 0.63812D+00 * AlogT) - (-0.464937D+03 * Tinv))
	k0 = EXP( 0.819802D+02 + (-0.56119D+01 * AlogT) - ( 0.162846D+04 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.227000D+00 * EXP(-temp /  0.693000D+03) + ( 0.773000D+00) * EXP(-temp /  0.533300D+04 ) &
	         + EXP(-( 0.100000D+11) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(139) = kinf * F * Pr / (1.0D0 + Pr)
	rates(139) = rates(139) * conc(1)
	rates(140) = EXP( 0.289120D+02 - ( 0.306711D+04 * Tinv))
	rates(140) = rates(140) * conc(17) * conc(1)
	rates(141) = EXP( 0.258454D+02 + ( 0.21200D+00 * AlogT) - ( 0.295288D+04 * Tinv))
	rates(141) = rates(141) * conc(18) * conc(2)
	rates(142) = EXP( 0.140012D+02 + ( 0.24000D+01 * AlogT) - ( 0.129981D+04 * Tinv))
	rates(142) = rates(142) * conc(17) * conc(1)
	rates(143) = EXP( 0.953676D+01 + ( 0.25090D+01 * AlogT) - ( 0.446404D+04 * Tinv))
	rates(143) = rates(143) * conc(2)
	rates(144) = EXP( 0.128688D+02 + ( 0.25000D+01 * AlogT) - ( 0.154991D+04 * Tinv))
	rates(144) = rates(144) * conc(17) * conc(3)
	rates(145) = EXP( 0.774889D+01 + ( 0.25900D+01 * AlogT) - ( 0.400359D+04 * Tinv))
	rates(145) = rates(145) * conc(5)
	rates(146) = EXP( 0.131480D+02 + ( 0.21300D+01 * AlogT) - ( 0.123288D+04 * Tinv))
	rates(146) = rates(146) * conc(17) * conc(5)
	rates(147) = EXP( 0.124427D+02 + ( 0.22370D+01 * AlogT) - ( 0.861507D+04 * Tinv))
	rates(147) = rates(147) * conc(18) * conc(6)
	rates(148) = EXP( 0.141802D+02 + ( 0.20000D+01 * AlogT) - (-0.422199D+03 * Tinv))
	rates(148) = rates(148) * conc(17) * conc(5)
	rates(149) = EXP( 0.120771D+02 + ( 0.20030D+01 * AlogT) - ( 0.102354D+05 * Tinv))
	rates(149) = rates(149) * conc(6)
	rates(150) = EXP( 0.306514D+02 - ( 0.225944D+05 * Tinv))
	rates(150) = rates(150) * conc(17) * conc(4)
	rates(151) = EXP( 0.278445D+02 + (-0.23900D+00 * AlogT) - (-0.176176D+04 * Tinv))
	rates(151) = rates(151) * conc(8)
	rates(152) = EXP( 0.928730D+01 + ( 0.25500D+01 * AlogT) - ( 0.529887D+04 * Tinv))
	rates(152) = rates(152) * conc(17) * conc(8)
	rates(153) = EXP( 0.111837D+02 + ( 0.19630D+01 * AlogT) - ( 0.412134D+03 * Tinv))
	rates(153) = rates(153) * conc(9)
	rates(154) = EXP( 0.346261D+01 + ( 0.31700D+01 * AlogT) - ( 0.360907D+04 * Tinv))
	rates(154) = rates(154) * conc(17) * conc(22)
	rates(155) = EXP( 0.581443D+01 + ( 0.28330D+01 * AlogT) - ( 0.754825D+04 * Tinv))
	rates(155) = rates(155) * conc(21)
	rates(156) = EXP( 0.297081D+02 + ( 0.45200D+00 * AlogT) - ( 0.410071D+05 * Tinv))
	rates(156) = rates(156) * conc(17) * conc(12)
	rates(157) =  0.603000D+14
	rates(157) = rates(157) * conc(18) * conc(18)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.370804D+02 + (-0.60000D+00 * AlogT) - ( 0.192732D+03 * Tinv))
	k0 = EXP( 0.768924D+02 + (-0.47600D+01 * AlogT) - ( 0.122986D+04 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.217000D+00 * EXP(-temp /  0.740000D+02) + ( 0.783000D+00) * EXP(-temp /  0.294000D+04 ) &
	         + EXP(-( 0.696000D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(158) = kinf * F * Pr / (1.0D0 + Pr)
	rates(158) = rates(158) * conc(22) * conc(1)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.496295D+02 + (-0.15643D+01 * AlogT) - ( 0.542266D+05 * Tinv))
	k0 = EXP( 0.894414D+02 + (-0.57243D+01 * AlogT) - ( 0.552683D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.217000D+00 * EXP(-temp /  0.740000D+02) + ( 0.783000D+00) * EXP(-temp /  0.294000D+04 ) &
	         + EXP(-( 0.696000D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(159) = kinf * F * Pr / (1.0D0 + Pr)
	rates(159) = rates(159) * conc(21)
	rates(160) = EXP( 0.133278D+02 + ( 0.25000D+01 * AlogT) - ( 0.482434D+04 * Tinv))
	rates(160) = rates(160) * conc(21) * conc(1)
	rates(161) = EXP( 0.651175D+01 + ( 0.29460D+01 * AlogT) - ( 0.404938D+04 * Tinv))
	rates(161) = rates(161) * conc(22) * conc(2)
	rates(162) = EXP( 0.109734D+02 + ( 0.26000D+01 * AlogT) - ( 0.110204D+04 * Tinv))
	rates(162) = rates(162) * conc(21) * conc(5)
	rates(163) = EXP( 0.651856D+01 + ( 0.29400D+01 * AlogT) - ( 0.781999D+04 * Tinv))
	rates(163) = rates(163) * conc(22) * conc(6)
	rates(164) = EXP( 0.207431D+02 + ( 0.15000D+01 * AlogT) - ( 0.432766D+04 * Tinv))
	rates(164) = rates(164) * conc(21) * conc(3)
	rates(165) = EXP( 0.132715D+02 + ( 0.19270D+01 * AlogT) - ( 0.284217D+04 * Tinv))
	rates(165) = rates(165) * conc(22) * conc(5)
	rates(166) = EXP( 0.242480D+01 + ( 0.37400D+01 * AlogT) - ( 0.105726D+05 * Tinv))
	rates(166) = rates(166) * conc(21) * conc(8)
	rates(167) = EXP( 0.196935D+01 + ( 0.34910D+01 * AlogT) - ( 0.174516D+04 * Tinv))
	rates(167) = rates(167) * conc(22) * conc(9)
	rates(168) = EXP( 0.228027D+02 + ( 0.50000D+00 * AlogT) - (-0.883145D+03 * Tinv))
	rates(168) = rates(168) * conc(22) * conc(5)
	rates(169) = EXP( 0.276949D+02 + ( 0.32200D+00 * AlogT) - ( 0.343244D+05 * Tinv))
	rates(169) = rates(169) * conc(12) * conc(2)
	rates(170) = EXP( 0.180558D+02 + ( 0.13430D+01 * AlogT) - ( 0.563603D+04 * Tinv))
	rates(170) = rates(170) * conc(22) * conc(5)
	rates(171) = EXP( 0.280365D+02 + ( 0.50000D+00 * AlogT) - (-0.553538D+02 * Tinv))
	rates(171) = rates(171) * conc(18) * conc(1)
	rates(172) = EXP( 0.172463D+02 + ( 0.15960D+01 * AlogT) - ( 0.226749D+04 * Tinv))
	rates(172) = rates(172) * conc(22) * conc(5)
	rates(173) = EXP( 0.258292D+02 + ( 0.65000D+00 * AlogT) - (-0.142914D+03 * Tinv))
	rates(173) = rates(173) * conc(1)
	rates(174) = EXP( 0.276310D+02 + ( 0.26900D+00 * AlogT) - (-0.345961D+03 * Tinv))
	rates(174) = rates(174) * conc(22) * conc(8)
	rates(175) = EXP( 0.294540D+02 + ( 0.14700D+00 * AlogT) - ( 0.123540D+05 * Tinv))
	rates(175) = rates(175) * conc(18) * conc(5)
	rates(176) = EXP( 0.116613D+02 + ( 0.22300D+01 * AlogT) - (-0.152072D+04 * Tinv))
	rates(176) = rates(176) * conc(22) * conc(8)
	rates(177) = EXP( 0.168202D+02 + ( 0.21320D+01 * AlogT) - ( 0.267762D+05 * Tinv))
	rates(177) = rates(177) * conc(21) * conc(4)
	rates(178) = EXP( 0.316456D+02 + ( 0.50000D-01 * AlogT) - (-0.684375D+02 * Tinv))
	rates(178) = rates(178) * conc(22) * conc(3)
	rates(179) = EXP( 0.358816D+02 + (-0.14700D+00 * AlogT) - ( 0.344251D+05 * Tinv))
	rates(179) = rates(179) * conc(12) * conc(1)
	rates(180) = EXP( 0.296520D+02 - ( 0.142511D+05 * Tinv))
	rates(180) = rates(180) * conc(22) * conc(4)
	rates(181) = EXP( 0.337876D+02 + (-0.45100D+00 * AlogT) - ( 0.144926D+03 * Tinv))
	rates(181) = rates(181) * conc(18) * conc(3)
	rates(182) = EXP( 0.971158D+00 + ( 0.32830D+01 * AlogT) - ( 0.407857D+04 * Tinv))
	rates(182) = rates(182) * conc(22) * conc(4)
	rates(183) = EXP(-0.637712D+00 + ( 0.34770D+01 * AlogT) - ( 0.301527D+05 * Tinv))
	rates(183) = rates(183) * conc(12) * conc(5)
	xM = sum_conc
	kinf = EXP( 0.227789D+02 + ( 0.90000D+00 * AlogT))
	k0 =  0.685000D+25 / (temp * temp * temp)
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.400000D+00 * EXP(-temp /  0.100000D+04) + ( 0.600000D+00) * EXP(-temp /  0.700000D+02 ) &
	         + EXP(-( 0.170000D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(184) = kinf * F * Pr / (1.0D0 + Pr)
	rates(184) = rates(184) * conc(22) * conc(4)
	xM = sum_conc
	kinf = EXP( 0.409451D+02 + (-0.87144D+00 * AlogT) - ( 0.175774D+05 * Tinv))
	k0 = EXP( 0.753525D+02 + (-0.47714D+01 * AlogT) - ( 0.175774D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.400000D+00 * EXP(-temp /  0.100000D+04) + ( 0.600000D+00) * EXP(-temp /  0.700000D+02 ) &
	         + EXP(-( 0.170000D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(185) = kinf * F * Pr / (1.0D0 + Pr)
	rates(185) = rates(185) * conc(20)
	rates(186) = EXP( 0.283192D+02 - ( 0.586751D+04 * Tinv))
	rates(186) = rates(186) * conc(20) * conc(12)
	rates(187) = EXP( 0.325161D+02 + (-0.85300D+00 * AlogT) - ( 0.465928D+04 * Tinv))
	rates(187) = rates(187) * conc(19) * conc(13)
	rates(188) = EXP( 0.259218D+02 - ( 0.929944D+04 * Tinv))
	rates(188) = rates(188) * conc(21) * conc(20)
	rates(189) = EXP( 0.284344D+02 + (-0.69400D+00 * AlogT) - (-0.329607D+03 * Tinv))
	rates(189) = rates(189) * conc(22) * conc(19)
	rates(190) = EXP( 0.282243D+02 - ( 0.689910D+04 * Tinv))
	rates(190) = rates(190) * conc(17) * conc(20)
	rates(191) = EXP( 0.330889D+02 + (-0.10310D+01 * AlogT) - ( 0.120973D+04 * Tinv))
	rates(191) = rates(191) * conc(19)
	rates(192) = EXP( 0.292563D+02 - (-0.710039D+03 * Tinv))
	rates(192) = rates(192) * conc(20) * conc(22)
	rates(193) = EXP( 0.283075D+02 + ( 0.17600D+00 * AlogT) - ( 0.141253D+05 * Tinv))
	rates(193) = rates(193) * conc(18) * conc(18)
	rates(194) = EXP( 0.262327D+02 - (-0.790050D+03 * Tinv))
	rates(194) = rates(194) * conc(20) * conc(8)
	rates(195) = EXP( 0.339043D+02 + (-0.79200D+00 * AlogT) - ( 0.178743D+05 * Tinv))
	rates(195) = rates(195) * conc(19) * conc(4)
	rates(196) = EXP( 0.333708D+02 + (-0.16100D+01 * AlogT) - (-0.528881D+03 * Tinv))
	rates(196) = rates(196) * conc(20) * conc(20)
	rates(197) =  0.000000D+00
	rates(197) = rates(197) * conc(12) * conc(17) * conc(4)
	rates(198) = EXP( 0.371778D+02 + (-0.16100D+01 * AlogT) - ( 0.935983D+03 * Tinv))
	rates(198) = rates(198) * conc(20) * conc(20)
	rates(199) =  0.000000D+00
	rates(199) = rates(199) * conc(4) * conc(18) * conc(18)
	rates(200) =  0.960000D+14
	rates(200) = rates(200) * conc(20) * conc(1)
	rates(201) = EXP( 0.212656D+02 + ( 0.10190D+01 * AlogT) - ( 0.205212D+05 * Tinv))
	rates(201) = rates(201) * conc(18) * conc(5)
	rates(202) =  0.360000D+14
	rates(202) = rates(202) * conc(20) * conc(3)
	rates(203) = EXP( 0.261300D+02 + ( 0.62800D+00 * AlogT) - ( 0.289450D+05 * Tinv))
	rates(203) = rates(203) * conc(18) * conc(4)
	rates(204) =  0.600000D+14
	rates(204) = rates(204) * conc(20) * conc(5)
	rates(205) = EXP( 0.303628D+02 + ( 0.43400D+00 * AlogT) - ( 0.297703D+05 * Tinv))
	rates(205) = rates(205) * conc(17) * conc(4)
	rates(206) = EXP( 0.340783D+02 - ( 0.212861D+05 * Tinv))
	rates(206) = rates(206) * conc(19)
	rates(207) = EXP( 0.147374D+02 + ( 0.18830D+01 * AlogT) - (-0.144675D+04 * Tinv))
	rates(207) = rates(207) * conc(18) * conc(5)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.390621D+02 + (-0.11700D+01 * AlogT) - ( 0.319945D+03 * Tinv))
	k0 = EXP( 0.830197D+02 + (-0.52460D+01 * AlogT) - ( 0.857984D+03 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.595000D+00 * EXP(-temp /  0.112000D+04) + ( 0.405000D+00) * EXP(-temp /  0.696000D+02 ) &
	         + EXP(-( 0.100000D+11) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(208) = kinf * F * Pr / (1.0D0 + Pr)
	rates(208) = rates(208) * conc(22) * conc(22)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.659091D+02 + (-0.35237D+01 * AlogT) - ( 0.474599D+05 * Tinv))
	k0 = EXP( 0.109867D+03 + (-0.75997D+01 * AlogT) - ( 0.479978D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.595000D+00 * EXP(-temp /  0.112000D+04) + ( 0.405000D+00) * EXP(-temp /  0.696000D+02 ) &
	         + EXP(-( 0.100000D+11) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(209) = kinf * F * Pr / (1.0D0 + Pr)
	rates(209) = rates(209) * conc(23)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.407945D+02 + (-0.99000D+00 * AlogT) - ( 0.795082D+03 * Tinv))
	k0 = EXP( 0.950941D+02 + (-0.70800D+01 * AlogT) - ( 0.336400D+04 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.158000D+00 * EXP(-temp /  0.125000D+03) + ( 0.842000D+00) * EXP(-temp /  0.221900D+04 ) &
	         + EXP(-( 0.688200D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(210) = kinf * F * Pr / (1.0D0 + Pr)
	rates(210) = rates(210) * conc(24) * conc(1)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.547710D+02 + (-0.20638D+01 * AlogT) - ( 0.527723D+05 * Tinv))
	k0 = EXP( 0.109071D+03 + (-0.81538D+01 * AlogT) - ( 0.553387D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.158000D+00 * EXP(-temp /  0.125000D+03) + ( 0.842000D+00) * EXP(-temp /  0.221900D+04 ) &
	         + EXP(-( 0.688200D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(211) = kinf * F * Pr / (1.0D0 + Pr)
	rates(211) = rates(211) * conc(23)
	rates(212) = EXP( 0.185604D+02 + ( 0.19000D+01 * AlogT) - ( 0.378922D+04 * Tinv))
	rates(212) = rates(212) * conc(23) * conc(1)
	rates(213) = EXP( 0.927049D+01 + ( 0.25820D+01 * AlogT) - ( 0.491139D+04 * Tinv))
	rates(213) = rates(213) * conc(24) * conc(2)
	rates(214) = EXP( 0.150825D+02 + ( 0.24000D+01 * AlogT) - ( 0.293375D+04 * Tinv))
	rates(214) = rates(214) * conc(23) * conc(3)
	rates(215) = EXP( 0.513697D+01 + ( 0.30630D+01 * AlogT) - ( 0.334538D+04 * Tinv))
	rates(215) = rates(215) * conc(24) * conc(5)
	rates(216) = EXP( 0.165101D+02 + ( 0.19000D+01 * AlogT) - ( 0.478056D+03 * Tinv))
	rates(216) = rates(216) * conc(23) * conc(5)
	rates(217) = EXP( 0.958190D+01 + ( 0.24760D+01 * AlogT) - ( 0.909313D+04 * Tinv))
	rates(217) = rates(217) * conc(24) * conc(6)
	rates(218) = EXP( 0.317304D+02 - ( 0.261018D+05 * Tinv))
	rates(218) = rates(218) * conc(23) * conc(4)
	rates(219) = EXP( 0.240978D+02 + ( 0.33400D+00 * AlogT) - (-0.298407D+03 * Tinv))
	rates(219) = rates(219) * conc(24) * conc(8)
	rates(220) = EXP(-0.157060D+02 + ( 0.60000D+01 * AlogT) - ( 0.304295D+04 * Tinv))
	rates(220) = rates(220) * conc(23) * conc(22)
	rates(221) = EXP(-0.181793D+02 + ( 0.62360D+01 * AlogT) - ( 0.494008D+04 * Tinv))
	rates(221) = rates(221) * conc(24) * conc(21)
	rates(222) = EXP( 0.354385D+01 + ( 0.36100D+01 * AlogT) - ( 0.851443D+04 * Tinv))
	rates(222) = rates(222) * conc(23) * conc(8)
	rates(223) = EXP( 0.614645D+00 + ( 0.35970D+01 * AlogT) - ( 0.158564D+04 * Tinv))
	rates(223) = rates(223) * conc(24) * conc(9)
	rates(224) = EXP( 0.296527D+01 + ( 0.36400D+01 * AlogT) - ( 0.860501D+04 * Tinv))
	rates(224) = rates(224) * conc(23) * conc(20)
	rates(225) = EXP( 0.300420D+01 + ( 0.31820D+01 * AlogT) - ( 0.872578D+03 * Tinv))
	rates(225) = rates(225) * conc(24) * conc(19)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.277089D+02 + ( 0.45400D+00 * AlogT) - ( 0.916861D+03 * Tinv))
	k0 = EXP( 0.968909D+02 + (-0.76200D+01 * AlogT) - ( 0.350742D+04 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.250000D-01 * EXP(-temp /  0.210000D+03) + ( 0.975000D+00) * EXP(-temp /  0.984000D+03 ) &
	         + EXP(-( 0.437400D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(226) = kinf * F * Pr / (1.0D0 + Pr)
	rates(226) = rates(226) * conc(25) * conc(1)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.314551D+02 + (-0.42367D-01 * AlogT) - ( 0.193341D+05 * Tinv))
	k0 = EXP( 0.100637D+03 + (-0.81164D+01 * AlogT) - ( 0.219246D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.250000D-01 * EXP(-temp /  0.210000D+03) + ( 0.975000D+00) * EXP(-temp /  0.984000D+03 ) &
	         + EXP(-( 0.437400D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(227) = kinf * F * Pr / (1.0D0 + Pr)
	rates(227) = rates(227) * conc(24)
	rates(228) = EXP( 0.326417D+02 - ( 0.130987D+05 * Tinv))
	rates(228) = rates(228) * conc(2) * conc(20)
	rates(229) = EXP( 0.419701D+02 + (-0.11400D+01 * AlogT) - ( 0.424413D+04 * Tinv))
	rates(229) = rates(229) * conc(1) * conc(19)
	rates(230) = EXP( 0.326417D+02 - ( 0.130987D+05 * Tinv))
	rates(230) = rates(230) * conc(2) * conc(35)
	rates(231) = EXP( 0.419719D+02 + (-0.11400D+01 * AlogT) - ( 0.424614D+04 * Tinv))
	rates(231) = rates(231) * conc(1) * conc(34)
	rates(232) = EXP( 0.322047D+02 - ( 0.110708D+03 * Tinv))
	rates(232) = rates(232) * conc(24) * conc(1)
	rates(233) = EXP( 0.214308D+02 + ( 0.10280D+01 * AlogT) - ( 0.528881D+04 * Tinv))
	rates(233) = rates(233) * conc(22) * conc(22)
	rates(234) =  0.110000D+15
	rates(234) = rates(234) * conc(24) * conc(3)
	rates(235) = EXP( 0.391764D+02 + (-0.50000D+00 * AlogT) - ( 0.389590D+05 * Tinv))
	rates(235) = rates(235) * conc(28) * conc(1)
	rates(236) =  0.110000D+14
	rates(236) = rates(236) * conc(24) * conc(8)
	rates(237) = EXP( 0.368088D+02 + (-0.72300D+00 * AlogT) - ( 0.139139D+05 * Tinv))
	rates(237) = rates(237) * conc(5)
	rates(238) = EXP( 0.297105D+02 - (-0.503217D+03 * Tinv))
	rates(238) = rates(238) * conc(20) * conc(24)
	rates(239) = EXP( 0.337187D+02 + (-0.42500D+00 * AlogT) - ( 0.155444D+05 * Tinv))
	rates(239) = rates(239) * conc(18)
	rates(240) = EXP( 0.463301D+02 + (-0.20180D+01 * AlogT) - ( 0.104417D+05 * Tinv))
	rates(241) = EXP( 0.264270D+02 - ( 0.318838D+04 * Tinv))
	rates(241) = rates(241) * conc(22) * conc(12)
	rates(242) = EXP( 0.362303D+02 + (-0.68700D+00 * AlogT) - ( 0.111865D+05 * Tinv))
	rates(243) = EXP( 0.297105D+02 - ( 0.322059D+04 * Tinv))
	rates(243) = rates(243) * conc(28) * conc(1)
	rates(244) = EXP( 0.143032D+03 + (-0.14784D+02 * AlogT) - ( 0.247482D+05 * Tinv))
	rates(244) = rates(244) * conc(35)
	rates(245) = EXP( 0.130001D+03 + (-0.13820D+02 * AlogT) - ( 0.735703D+04 * Tinv))
	rates(245) = rates(245) * conc(24) * conc(4)
	rates(246) = EXP( 0.283192D+02 - ( 0.586751D+04 * Tinv))
	rates(246) = rates(246) * conc(35) * conc(12)
	rates(247) = EXP( 0.325176D+02 + (-0.85300D+00 * AlogT) - ( 0.466130D+04 * Tinv))
	rates(247) = rates(247) * conc(34) * conc(13)
	rates(248) = EXP( 0.259218D+02 - ( 0.929944D+04 * Tinv))
	rates(248) = rates(248) * conc(21) * conc(35)
	rates(249) = EXP( 0.284362D+02 + (-0.69400D+00 * AlogT) - (-0.327594D+03 * Tinv))
	rates(249) = rates(249) * conc(22) * conc(34)
	rates(250) = EXP( 0.282243D+02 - ( 0.689910D+04 * Tinv))
	rates(250) = rates(250) * conc(17) * conc(35)
	rates(251) = EXP( 0.330906D+02 + (-0.10310D+01 * AlogT) - ( 0.121175D+04 * Tinv))
	rates(251) = rates(251) * conc(34)
	rates(252) = EXP( 0.235855D+02 - (-0.164803D+04 * Tinv))
	rates(252) = rates(252) * conc(35) * conc(8)
	rates(253) = EXP( 0.312588D+02 + (-0.79200D+00 * AlogT) - ( 0.170188D+05 * Tinv))
	rates(253) = rates(253) * conc(34) * conc(4)
	rates(254) = EXP( 0.215176D+01 + ( 0.37600D+01 * AlogT) - ( 0.865533D+04 * Tinv))
	rates(254) = rates(254) * conc(23) * conc(35)
	rates(255) = EXP( 0.219244D+01 + ( 0.33020D+01 * AlogT) - ( 0.924912D+03 * Tinv))
	rates(255) = rates(255) * conc(24) * conc(34)
	rates(256) = EXP( 0.340783D+02 - ( 0.212861D+05 * Tinv))
	rates(256) = rates(256) * conc(34)
	rates(257) = EXP( 0.201543D+02 + ( 0.10330D+01 * AlogT) - (-0.857984D+03 * Tinv))
	rates(257) = rates(257) * conc(5)
	rates(258) = EXP( 0.342592D+02 + (-0.10100D+01 * AlogT) - ( 0.238978D+04 * Tinv))
	rates(258) = rates(258) * conc(24) * conc(4)
	rates(259) = EXP( 0.344112D+02 + (-0.96200D+00 * AlogT) - ( 0.912332D+04 * Tinv))
	rates(259) = rates(259) * conc(25) * conc(8)
	rates(260) = EXP(-0.916291D+00 + ( 0.38800D+01 * AlogT) - ( 0.685381D+04 * Tinv))
	rates(260) = rates(260) * conc(24) * conc(4)
	rates(261) = EXP(-0.764428D+00 + ( 0.39280D+01 * AlogT) - ( 0.135869D+05 * Tinv))
	rates(261) = rates(261) * conc(25) * conc(8)
	rates(262) = EXP( 0.671720D+01 + ( 0.24100D+01 * AlogT) - ( 0.265950D+04 * Tinv))
	rates(262) = rates(262) * conc(24) * conc(4)
	rates(263) = EXP( 0.771735D+01 + ( 0.23010D+01 * AlogT) - ( 0.331972D+05 * Tinv))
	rates(263) = rates(263) * conc(28) * conc(5)
	rates(264) = EXP( 0.880943D+02 + (-0.84500D+01 * AlogT) - ( 0.190669D+05 * Tinv))
	rates(264) = rates(264) * conc(35)
	rates(265) = EXP( 0.752157D+02 + (-0.74380D+01 * AlogT) - ( 0.840372D+04 * Tinv))
	rates(265) = rates(265) * conc(25) * conc(8)
	rates(266) = EXP( 0.480912D+02 + (-0.13420D+01 * AlogT) - ( 0.437547D+05 * Tinv))
	rates(266) = rates(266) * conc(28)
	rates(267) =  0.175000D+14
	rates(267) = rates(267) * conc(22) * conc(13)
	rates(268) = EXP( 0.307965D+02 - ( 0.183272D+04 * Tinv))
	rates(268) = rates(268) * conc(28) * conc(1)
	rates(269) = EXP( 0.235199D+02 + ( 0.63300D+00 * AlogT) - ( 0.885661D+04 * Tinv))
	rates(269) = rates(269) * conc(2)
	rates(270) = EXP( 0.294127D+02 - ( 0.940009D+03 * Tinv))
	rates(270) = rates(270) * conc(28) * conc(3)
	rates(271) = EXP( 0.214808D+02 + ( 0.61400D+00 * AlogT) - ( 0.725135D+04 * Tinv))
	rates(271) = rates(271) * conc(5)
	rates(272) = EXP( 0.288459D+02 - (-0.311491D+03 * Tinv))
	rates(272) = rates(272) * conc(28) * conc(5)
	rates(273) = EXP( 0.239309D+02 + ( 0.52700D+00 * AlogT) - ( 0.142058D+05 * Tinv))
	rates(273) = rates(273) * conc(6)
	rates(274) = EXP( 0.310355D+02 - ( 0.197009D+05 * Tinv))
	rates(274) = rates(274) * conc(28) * conc(4)
	rates(275) = EXP( 0.254164D+02 + ( 0.28500D+00 * AlogT) - (-0.799108D+03 * Tinv))
	rates(275) = rates(275) * conc(8)
	rates(276) = EXP(-0.725307D+01 + ( 0.45800D+01 * AlogT) - ( 0.989324D+03 * Tinv))
	rates(276) = rates(276) * conc(28) * conc(22)
	rates(277) = EXP(-0.771340D+01 + ( 0.47670D+01 * AlogT) - ( 0.878616D+04 * Tinv))
	rates(277) = rates(277) * conc(21)
	rates(278) = EXP( 0.287330D+02 - ( 0.599834D+04 * Tinv))
	rates(278) = rates(278) * conc(28) * conc(8)
	rates(279) = EXP( 0.278175D+02 + (-0.62000D-01 * AlogT) - ( 0.497027D+04 * Tinv))
	rates(279) = rates(279) * conc(9)
	rates(280) = EXP( 0.287330D+02 - ( 0.599834D+04 * Tinv))
	rates(280) = rates(280) * conc(20) * conc(28)
	rates(281) = EXP( 0.307855D+02 + (-0.50700D+00 * AlogT) - ( 0.416764D+04 * Tinv))
	rates(281) = rates(281) * conc(19)
	rates(282) = EXP( 0.287330D+02 - ( 0.599834D+04 * Tinv))
	rates(282) = rates(282) * conc(28) * conc(33)
	rates(283) = EXP( 0.282844D+02 + (-0.10000D-01 * AlogT) - ( 0.636569D+04 * Tinv))
	rates(283) = rates(283) * conc(32)
	rates(284) = EXP( 0.356374D+02 + (-0.10760D+01 * AlogT))
	rates(284) = rates(284) * conc(28) * conc(5)
	rates(285) = EXP( 0.377047D+02 + (-0.12770D+01 * AlogT) - ( 0.119514D+05 * Tinv))
	rates(285) = rates(285) * conc(22) * conc(16)
	rates(286) = EXP( 0.120552D+02 + ( 0.24000D+01 * AlogT) - ( 0.410122D+03 * Tinv))
	rates(286) = rates(286) * conc(28) * conc(5)
	rates(287) = EXP( 0.117996D+02 + ( 0.25110D+01 * AlogT) - ( 0.125553D+05 * Tinv))
	rates(287) = rates(287) * conc(29) * conc(6)
	xM = sum_conc
	kinf = EXP( 0.287296D+02 - ( 0.841378D+04 * Tinv))
	k0 = EXP( 0.347211D+02 - ( 0.629927D+04 * Tinv))
	Pr = k0 * xM / kinf
	F = 1.0D0
	rates(288) = kinf * F * Pr / (1.0D0 + Pr)
	xM = sum_conc
	kinf = EXP( 0.105842D+02 + ( 0.18823D+01 * AlogT) - ( 0.130529D+04 * Tinv))
	k0 = EXP( 0.165757D+02 + ( 0.18823D+01 * AlogT) - (-0.809223D+03 * Tinv))
	Pr = k0 * xM / kinf
	F = 1.0D0
	rates(289) = kinf * F * Pr / (1.0D0 + Pr)
	rates(289) = rates(289) * conc(22) * conc(10)
	rates(290) =  0.200000D+14
	rates(290) = rates(290) * conc(1)
	rates(291) = EXP( 0.299699D+02 + ( 0.20100D+00 * AlogT) - ( 0.304748D+05 * Tinv))
	rates(291) = rates(291) * conc(30) * conc(2)
	rates(292) =  0.200000D+14
	rates(292) = rates(292) * conc(3)
	rates(293) = EXP( 0.293139D+02 + ( 0.18200D+00 * AlogT) - ( 0.297602D+05 * Tinv))
	rates(293) = rates(293) * conc(30) * conc(5)
	rates(294) = EXP( 0.456753D+02 + (-0.19490D+01 * AlogT) - ( 0.193889D+05 * Tinv))
	rates(294) = rates(294) * conc(33)
	rates(295) = EXP( 0.255108D+02 - (-0.553538D+03 * Tinv))
	rates(295) = rates(295) * conc(4)
	rates(296) = EXP( 0.235855D+02 - (-0.164803D+04 * Tinv))
	rates(296) = rates(296) * conc(33) * conc(8)
	rates(297) = EXP( 0.287560D+02 + (-0.29400D+00 * AlogT) - ( 0.192128D+05 * Tinv))
	rates(297) = rates(297) * conc(32) * conc(4)
	rates(298) = EXP( 0.285106D+02 - ( 0.499996D+04 * Tinv))
	rates(298) = rates(298) * conc(9) * conc(33)
	rates(299) = EXP( 0.289778D+02 + ( 0.53000D-01 * AlogT) - ( 0.639588D+04 * Tinv))
	rates(299) = rates(299) * conc(8) * conc(32)
	rates(300) = EXP( 0.259218D+02 - ( 0.929944D+04 * Tinv))
	rates(300) = rates(300) * conc(21) * conc(33)
	rates(301) = EXP( 0.259333D+02 + (-0.19600D+00 * AlogT) - ( 0.186744D+04 * Tinv))
	rates(301) = rates(301) * conc(22) * conc(32)
	rates(302) = EXP( 0.283192D+02 - ( 0.586751D+04 * Tinv))
	rates(302) = rates(302) * conc(12) * conc(33)
	rates(303) = EXP( 0.300152D+02 + (-0.35600D+00 * AlogT) - ( 0.685381D+04 * Tinv))
	rates(303) = rates(303) * conc(13) * conc(32)
	rates(304) = EXP( 0.304642D+02 - ( 0.102958D+05 * Tinv))
	rates(304) = rates(304) * conc(23) * conc(33)
	rates(305) = EXP( 0.280026D+02 + ( 0.40000D-01 * AlogT) - ( 0.476043D+04 * Tinv))
	rates(305) = rates(305) * conc(24) * conc(32)
	rates(306) = EXP( 0.338476D+02 - ( 0.202041D+05 * Tinv))
	rates(306) = rates(306) * conc(32)
	rates(307) = EXP( 0.174040D+02 + ( 0.17610D+01 * AlogT) - ( 0.673304D+03 * Tinv))
	rates(307) = rates(307) * conc(5)
	xM = sum_conc
	rates(308) = xM * EXP( 0.360204D+02 - ( 0.528378D+04 * Tinv))
	xM = sum_conc
	rates(309) = xM * EXP( 0.199354D+02 + ( 0.13780D+01 * AlogT) - ( 0.881636D+04 * Tinv))
	rates(309) = rates(309) * conc(22) * conc(11)
	rates(310) = EXP( 0.359427D+02 + (-0.34200D+00 * AlogT) - ( 0.254628D+05 * Tinv))
	rates(310) = rates(310) * conc(29)
	rates(311) = EXP( 0.315430D+02 - ( 0.618957D+04 * Tinv))
	rates(311) = rates(311) * conc(30) * conc(1)
	rates(312) = EXP( 0.321253D+02 + (-0.60000D+00 * AlogT) - ( 0.509255D+04 * Tinv))
	rates(312) = rates(312) * conc(29) * conc(4)
	rates(313) =  0.000000D+00
	rates(313) = rates(313) * conc(12) * conc(10) * conc(5)
	rates(314) = EXP( 0.300289D+02 - ( 0.171094D+04 * Tinv))
	rates(314) = rates(314) * conc(30) * conc(1)
	rates(315) = EXP( 0.285065D+02 - ( 0.202293D+05 * Tinv))
	rates(315) = rates(315) * conc(22) * conc(10)
	rates(316) = EXP( 0.329293D+02 - ( 0.402573D+04 * Tinv))
	rates(316) = rates(316) * conc(30) * conc(1)
	rates(317) = EXP( 0.256889D+02 + ( 0.47000D+00 * AlogT) - ( 0.227454D+04 * Tinv))
	rates(317) = rates(317) * conc(31) * conc(2)
	rates(318) = EXP( 0.299336D+02 - ( 0.402573D+04 * Tinv))
	rates(318) = rates(318) * conc(30) * conc(3)
	rates(319) = EXP( 0.220378D+02 + ( 0.45200D+00 * AlogT) - ( 0.156400D+04 * Tinv))
	rates(319) = rates(319) * conc(31) * conc(5)
	rates(320) = EXP( 0.299336D+02 - ( 0.100643D+04 * Tinv))
	rates(320) = rates(320) * conc(30) * conc(5)
	rates(321) = EXP( 0.250545D+02 + ( 0.36500D+00 * AlogT) - ( 0.674814D+04 * Tinv))
	rates(321) = rates(321) * conc(31) * conc(6)
	rates(322) = EXP( 0.283242D+02 - (-0.508249D+03 * Tinv))
	rates(322) = rates(322) * conc(30) * conc(5)
	rates(323) = EXP( 0.228237D+02 + ( 0.49400D+00 * AlogT) - ( 0.123439D+05 * Tinv))
	rates(323) = rates(323) * conc(10)
	rates(324) =  0.100000D+15
	rates(324) = rates(324) * conc(31) * conc(5)
	rates(325) =  0.000000D+00
	rates(325) = rates(325) * conc(2) * conc(10) * conc(10)
	rates(326) =  0.800000D+14
	rates(326) = rates(326) * conc(31) * conc(3)
	rates(327) =  0.000000D+00
	rates(327) = rates(327) * conc(1) * conc(10) * conc(10)
	rates(328) = EXP( 0.244609D+02 - ( 0.427734D+03 * Tinv))
	rates(328) = rates(328) * conc(31) * conc(4)
	rates(329) =  0.000000D+00
	rates(329) = rates(329) * conc(5) * conc(10) * conc(10)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.325437D+02 + ( 0.17300D+00 * AlogT) - ( 0.332123D+03 * Tinv))
	k0 = EXP( 0.694140D+02 + (-0.38600D+01 * AlogT) - ( 0.167068D+04 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.218000D+00 * EXP(-temp /  0.207500D+03) + ( 0.782000D+00) * EXP(-temp /  0.266300D+04 ) &
	         + EXP(-( 0.609500D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(330) = kinf * F * Pr / (1.0D0 + Pr)
	rates(330) = rates(330) * conc(26) * conc(1)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.450608D+02 + (-0.69751D+00 * AlogT) - ( 0.572912D+05 * Tinv))
	k0 = EXP( 0.819312D+02 + (-0.47305D+01 * AlogT) - ( 0.586298D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.218000D+00 * EXP(-temp /  0.207500D+03) + ( 0.782000D+00) * EXP(-temp /  0.266300D+04 ) &
	         + EXP(-( 0.609500D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(331) = kinf * F * Pr / (1.0D0 + Pr)
	rates(331) = rates(331) * conc(25)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.297105D+02 + ( 0.44000D+00 * AlogT) - ( 0.446705D+05 * Tinv))
	k0 = EXP( 0.117889D+03 + (-0.93000D+01 * AlogT) - ( 0.492146D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.265000D+00 * EXP(-temp /  0.180000D+03) + ( 0.735000D+00) * EXP(-temp /  0.103500D+04 ) &
	         + EXP(-( 0.541700D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(332) = kinf * F * Pr / (1.0D0 + Pr)
	rates(332) = rates(332) * conc(25)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.137758D+02 + ( 0.19702D+01 * AlogT) - ( 0.219775D+05 * Tinv))
	k0 = EXP( 0.101955D+03 + (-0.77698D+01 * AlogT) - ( 0.265215D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.265000D+00 * EXP(-temp /  0.180000D+03) + ( 0.735000D+00) * EXP(-temp /  0.103500D+04 ) &
	         + EXP(-( 0.541700D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(333) = kinf * F * Pr / (1.0D0 + Pr)
	rates(333) = rates(333) * conc(27) * conc(2)
	rates(334) = EXP( 0.177414D+02 + ( 0.19300D+01 * AlogT) - ( 0.651666D+04 * Tinv))
	rates(334) = rates(334) * conc(25) * conc(1)
	rates(335) = EXP( 0.968159D+01 + ( 0.24360D+01 * AlogT) - ( 0.261169D+04 * Tinv))
	rates(335) = rates(335) * conc(26) * conc(2)
	rates(336) = EXP( 0.159631D+02 + ( 0.18800D+01 * AlogT) - ( 0.920887D+02 * Tinv))
	rates(336) = rates(336) * conc(25) * conc(3)
	rates(337) = EXP( 0.579818D+01 + ( 0.26020D+01 * AlogT) - ( 0.131541D+05 * Tinv))
	rates(337) = rates(337) * conc(22) * conc(13)
	rates(338) = EXP( 0.154221D+02 + ( 0.18800D+01 * AlogT) - ( 0.920887D+02 * Tinv))
	rates(338) = rates(338) * conc(25) * conc(3)
	rates(339) = EXP( 0.211557D+02 + ( 0.12010D+01 * AlogT) - ( 0.945041D+04 * Tinv))
	rates(339) = rates(339) * conc(29) * conc(1)
	rates(340) = EXP( 0.144033D+02 + ( 0.20000D+01 * AlogT) - ( 0.125804D+04 * Tinv))
	rates(340) = rates(340) * conc(25) * conc(5)
	rates(341) = EXP( 0.870434D+01 + ( 0.24000D+01 * AlogT) - ( 0.484698D+04 * Tinv))
	rates(341) = rates(341) * conc(26) * conc(6)
	rates(342) = EXP( 0.189010D+01 + ( 0.37000D+01 * AlogT) - ( 0.478056D+04 * Tinv))
	rates(342) = rates(342) * conc(25) * conc(22)
	rates(343) = EXP( 0.646056D+00 + ( 0.37600D+01 * AlogT) - ( 0.165055D+04 * Tinv))
	rates(343) = rates(343) * conc(26) * conc(21)
	rates(344) = EXP( 0.215060D+01 + ( 0.37540D+01 * AlogT) - ( 0.136533D+05 * Tinv))
	rates(344) = rates(344) * conc(25) * conc(20)
	rates(345) = EXP(-0.318774D+00 + ( 0.35643D+01 * AlogT) - ( 0.222890D+03 * Tinv))
	rates(345) = rates(345) * conc(26) * conc(19)
	rates(346) = EXP( 0.215060D+01 + ( 0.37540D+01 * AlogT) - ( 0.136533D+05 * Tinv))
	rates(346) = rates(346) * conc(25) * conc(35)
	rates(347) = EXP(-0.342547D+00 + ( 0.35666D+01 * AlogT) - ( 0.217354D+03 * Tinv))
	rates(347) = rates(347) * conc(26) * conc(34)
	rates(348) = EXP( 0.215060D+01 + ( 0.37540D+01 * AlogT) - ( 0.136533D+05 * Tinv))
	rates(348) = rates(348) * conc(25) * conc(33)
	rates(349) = EXP(-0.102065D+01 + ( 0.38475D+01 * AlogT) - ( 0.274092D+04 * Tinv))
	rates(349) = rates(349) * conc(26) * conc(32)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.293538D+02 - ( 0.120772D+04 * Tinv))
	k0 = EXP( 0.934384D+02 + (-0.72700D+01 * AlogT) - ( 0.363322D+04 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.249000D+00 * EXP(-temp /  0.985000D+02) + ( 0.751000D+00) * EXP(-temp /  0.130200D+04 ) &
	         + EXP(-( 0.416700D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(350) = kinf * F * Pr / (1.0D0 + Pr)
	rates(350) = rates(350) * conc(27) * conc(1)
	xM = sum_conc + ( 0.100D+01 * conc(2)) + ( 0.500D+01 * conc(6)) + ( 0.500D+00 * conc(10)) &
	   + ( 0.100D+01 * conc(11)) + ( 0.100D+01 * conc(21)) + ( 0.200D+01 * conc(23))
	kinf = EXP( 0.339808D+02 + (-0.63626D+00 * AlogT) - ( 0.194428D+05 * Tinv))
	k0 = EXP( 0.980655D+02 + (-0.79063D+01 * AlogT) - ( 0.218683D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.249000D+00 * EXP(-temp /  0.985000D+02) + ( 0.751000D+00) * EXP(-temp /  0.130200D+04 ) &
	         + EXP(-( 0.416700D+04) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(351) = kinf * F * Pr / (1.0D0 + Pr)
	rates(351) = rates(351) * conc(26)
	rates(352) = EXP(-0.130641D+02 + ( 0.60000D+01 * AlogT) - ( 0.477251D+04 * Tinv))
	rates(352) = rates(352) * conc(26) * conc(4)
	rates(353) = EXP(-0.114295D+02 + ( 0.59050D+01 * AlogT) - ( 0.120923D+05 * Tinv))
	rates(353) = rates(353) * conc(27) * conc(8)
	rates(354) = EXP( 0.666124D+02 + (-0.53120D+01 * AlogT) - ( 0.327091D+04 * Tinv))
	rates(354) = rates(354) * conc(26) * conc(4)
	rates(355) = EXP( 0.635546D+02 + (-0.48830D+01 * AlogT) - ( 0.470256D+05 * Tinv))
	rates(355) = rates(355) * conc(12) * conc(13)
	rates(356) = EXP( 0.339409D+02 + (-0.61100D+00 * AlogT) - ( 0.264692D+04 * Tinv))
	rates(356) = rates(356) * conc(26) * conc(4)
	rates(357) = EXP( 0.425451D+02 + (-0.13860D+01 * AlogT) - ( 0.820243D+04 * Tinv))
	rates(357) = rates(357) * conc(29) * conc(3)
	rates(358) =  0.964000D+14
	rates(358) = rates(358) * conc(26) * conc(1)
	rates(359) = EXP( 0.321772D+02 + ( 0.25300D+00 * AlogT) - ( 0.348427D+05 * Tinv))
	rates(359) = rates(359) * conc(27) * conc(2)
	rates(360) =  0.500000D+13
	rates(360) = rates(360) * conc(26) * conc(5)
	rates(361) = EXP( 0.315792D+02 + ( 0.14700D+00 * AlogT) - ( 0.423356D+05 * Tinv))
	rates(361) = rates(361) * conc(27) * conc(6)
	rates(362) = EXP( 0.191138D+02 + ( 0.15000D+01 * AlogT) - ( 0.151468D+05 * Tinv))
	rates(362) = rates(362) * conc(27) * conc(4)
	rates(363) = EXP( 0.145280D+02 + ( 0.15410D+01 * AlogT) - ( 0.162388D+05 * Tinv))
	rates(363) = rates(363) * conc(31) * conc(5)
	rates(364) = EXP( 0.164182D+02 + ( 0.20000D+01 * AlogT) - ( 0.956112D+03 * Tinv))
	rates(364) = rates(364) * conc(27) * conc(3)
	rates(365) = EXP( 0.176773D+02 + ( 0.16500D+01 * AlogT) - ( 0.104669D+05 * Tinv))
	rates(365) = rates(365) * conc(31) * conc(1)
	rates(366) = EXP( 0.311079D+02 - ( 0.603860D+04 * Tinv))
	rates(366) = rates(366) * conc(27) * conc(5)
	rates(367) = EXP( 0.402627D+02 + (-0.80200D+00 * AlogT) - ( 0.180101D+05 * Tinv))
	rates(367) = rates(367) * conc(30) * conc(1)
	xM = sum_conc
	kinf = EXP( 0.503155D+02 + (-0.15700D+01 * AlogT) - ( 0.426124D+05 * Tinv))
	k0 = EXP( 0.206878D+03 + (-0.20380D+02 * AlogT) - ( 0.539197D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.137000D+00 * EXP(-temp /  0.100000D+11) + ( 0.863000D+00) * EXP(-temp /  0.416400D+03 ) &
	         + EXP(-( 0.329000D+10) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(368) = kinf * F * Pr / (1.0D0 + Pr)
	rates(368) = rates(368) * conc(36)
	xM = sum_conc
	kinf = EXP( 0.246391D+02 + ( 0.63260D+00 * AlogT) - (-0.912483D+03 * Tinv))
	k0 = EXP( 0.181201D+03 + (-0.18177D+02 * AlogT) - ( 0.103949D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.137000D+00 * EXP(-temp /  0.100000D+11) + ( 0.863000D+00) * EXP(-temp /  0.416400D+03 ) &
	         + EXP(-( 0.329000D+10) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(369) = kinf * F * Pr / (1.0D0 + Pr)
	rates(369) = rates(369) * conc(22)
	rates(370) = EXP( 0.117361D+02 + ( 0.24830D+01 * AlogT) - ( 0.223931D+03 * Tinv))
	rates(370) = rates(370) * conc(36) * conc(5)
	rates(371) = EXP( 0.113644D+02 + ( 0.23220D+01 * AlogT) - ( 0.124345D+05 * Tinv))
	rates(371) = rates(371) * conc(37) * conc(6)
	rates(372) = EXP( 0.137953D+02 + ( 0.24300D+01 * AlogT) - ( 0.259660D+04 * Tinv))
	rates(372) = rates(372) * conc(36) * conc(1)
	rates(373) = EXP( 0.110626D+02 + ( 0.23750D+01 * AlogT) - ( 0.731174D+04 * Tinv))
	rates(373) = rates(373) * conc(37) * conc(2)
	rates(374) = EXP( 0.269635D+02 + ( 0.21100D+00 * AlogT) - ( 0.246073D+04 * Tinv))
	rates(374) = rates(374) * conc(36) * conc(3)
	rates(375) = EXP( 0.235751D+02 + ( 0.13700D+00 * AlogT) - ( 0.646633D+04 * Tinv))
	rates(375) = rates(375) * conc(37) * conc(5)
	rates(376) = EXP( 0.267047D+02 - ( 0.492347D+04 * Tinv))
	rates(376) = rates(376) * conc(36) * conc(22)
	rates(377) = EXP( 0.307880D+02 + (-0.50100D+00 * AlogT) - ( 0.104116D+05 * Tinv))
	rates(377) = rates(377) * conc(37) * conc(21)
	rates(378) = EXP( 0.317304D+02 - ( 0.244060D+05 * Tinv))
	rates(378) = rates(378) * conc(36) * conc(4)
	rates(379) = EXP( 0.306549D+02 + (-0.40300D+00 * AlogT) - ( 0.160073D+04 * Tinv))
	rates(379) = rates(379) * conc(37) * conc(8)
	rates(380) = EXP( 0.304642D+02 - ( 0.102958D+05 * Tinv))
	rates(380) = rates(380) * conc(36) * conc(8)
	rates(381) = EXP( 0.340920D+02 + (-0.75000D+00 * AlogT) - ( 0.695949D+04 * Tinv))
	rates(381) = rates(381) * conc(37) * conc(9)
	rates(382) = EXP( 0.304642D+02 - ( 0.102958D+05 * Tinv))
	rates(382) = rates(382) * conc(36) * conc(20)
	rates(383) = EXP( 0.370605D+02 + (-0.11950D+01 * AlogT) - ( 0.615434D+04 * Tinv))
	rates(383) = rates(383) * conc(37) * conc(19)
	rates(384) = EXP( 0.322362D+02 - ( 0.155997D+05 * Tinv))
	rates(384) = rates(384) * conc(37)
	rates(385) = EXP( 0.253284D+02 - ( 0.301930D+04 * Tinv))
	rates(385) = rates(385) * conc(30) * conc(22)
	rates(386) = EXP( 0.352424D+02 + (-0.95600D+00 * AlogT) - ( 0.123087D+05 * Tinv))
	rates(386) = rates(386) * conc(38)
	rates(387) = EXP( 0.255108D+02 - (-0.553538D+03 * Tinv))
	rates(387) = rates(387) * conc(37) * conc(4)
	rates(388) = EXP( 0.253284D+02 - ( 0.251608D+04 * Tinv))
	rates(388) = rates(388) * conc(36) * conc(38)
	rates(389) = EXP( 0.237165D+02 - ( 0.503217D+04 * Tinv))
	rates(389) = rates(389) * conc(37) * conc(39)
	rates(390) = EXP( 0.255815D+02 - ( 0.452895D+04 * Tinv))
	rates(390) = rates(390) * conc(12) * conc(38)
	rates(391) = EXP( 0.239469D+02 - ( 0.508249D+04 * Tinv))
	rates(391) = rates(391) * conc(13) * conc(39)
	rates(392) =  0.100000D+13
	rates(392) = rates(392) * conc(8) * conc(38)
	rates(393) =  0.000000D+00
	rates(393) = rates(393) * conc(39) * conc(4)
	rates(394) = EXP( 0.368414D+02 - ( 0.216383D+05 * Tinv))
	rates(394) = rates(394) * conc(39)
	rates(395) = EXP( 0.345388D+02 + (-0.80000D+00 * AlogT))
	rates(395) = rates(395) * conc(5)
	rates(396) = EXP( 0.473686D+02 + (-0.21760D+01 * AlogT) - ( 0.868552D+04 * Tinv))
	rates(397) = EXP( 0.253284D+02 - ( 0.598828D+04 * Tinv))
	rates(397) = rates(397) * conc(12)
	rates(398) = EXP( 0.559567D+02 + (-0.21350D+01 * AlogT) - ( 0.520326D+05 * Tinv))
	rates(398) = rates(398) * conc(40)
	rates(399) =  0.181000D+14
	rates(399) = rates(399) * conc(26) * conc(13)
	rates(400) = EXP( 0.302263D+02 - ( 0.166062D+04 * Tinv))
	rates(400) = rates(400) * conc(40) * conc(1)
	rates(401) = EXP( 0.242231D+02 + ( 0.61300D+00 * AlogT) - ( 0.114130D+05 * Tinv))
	rates(401) = rates(401) * conc(41) * conc(2)
	rates(402) = EXP( 0.294127D+02 - ( 0.940009D+03 * Tinv))
	rates(402) = rates(402) * conc(40) * conc(3)
	rates(403) = EXP( 0.227538D+02 + ( 0.59400D+00 * AlogT) - ( 0.998382D+04 * Tinv))
	rates(403) = rates(403) * conc(41) * conc(5)
	rates(404) = EXP( 0.160391D+02 + ( 0.15000D+01 * AlogT) - (-0.484094D+03 * Tinv))
	rates(404) = rates(404) * conc(40) * conc(5)
	rates(405) = EXP( 0.123967D+02 + ( 0.20070D+01 * AlogT) - ( 0.167621D+05 * Tinv))
	rates(405) = rates(405) * conc(41) * conc(6)
	rates(406) = EXP( 0.299386D+02 - ( 0.204809D+05 * Tinv))
	rates(406) = rates(406) * conc(40) * conc(4)
	rates(407) = EXP( 0.255923D+02 + ( 0.26500D+00 * AlogT) - ( 0.271284D+04 * Tinv))
	rates(407) = rates(407) * conc(41) * conc(8)
	rates(408) = EXP( 0.287330D+02 - ( 0.599834D+04 * Tinv))
	rates(408) = rates(408) * conc(40) * conc(8)
	rates(409) = EXP( 0.290903D+02 + (-0.82000D-01 * AlogT) - ( 0.769922D+04 * Tinv))
	rates(409) = rates(409) * conc(41) * conc(9)
	rates(410) = EXP( 0.147741D+02 + ( 0.17800D+01 * AlogT) - ( 0.297451D+04 * Tinv))
	rates(410) = rates(410) * conc(40) * conc(22)
	rates(411) = EXP( 0.155867D+02 + ( 0.19470D+01 * AlogT) - ( 0.135013D+05 * Tinv))
	rates(411) = rates(411) * conc(41) * conc(21)
	rates(412) = EXP( 0.276310D+02 - ( 0.166062D+04 * Tinv))
	rates(412) = rates(412) * conc(40) * conc(18)
	rates(413) = EXP( 0.246943D+02 + ( 0.40100D+00 * AlogT) - ( 0.115287D+05 * Tinv))
	rates(413) = rates(413) * conc(41) * conc(17)
	rates(414) = EXP( 0.287330D+02 - ( 0.599834D+04 * Tinv))
	rates(414) = rates(414) * conc(40) * conc(20)
	rates(415) = EXP( 0.320584D+02 + (-0.52700D+00 * AlogT) - ( 0.689910D+04 * Tinv))
	rates(415) = rates(415) * conc(41) * conc(19)
	rates(416) = EXP( 0.486691D+02 + (-0.21790D+01 * AlogT) - ( 0.198318D+05 * Tinv))
	rates(416) = rates(416) * conc(41)
	rates(417) = EXP( 0.257405D+02 - ( 0.242047D+04 * Tinv))
	rates(417) = rates(417) * conc(26) * conc(10)
	rates(418) = EXP( 0.625726D+02 + (-0.32050D+01 * AlogT) - ( 0.438000D+05 * Tinv))
	rates(418) = rates(418) * conc(42)
	rates(419) =  0.181000D+14
	rates(419) = rates(419) * conc(24) * conc(13)
	rates(420) = EXP( 0.313199D+02 - ( 0.211351D+04 * Tinv))
	rates(420) = rates(420) * conc(42) * conc(1)
	rates(421) = EXP( 0.238917D+02 + ( 0.65400D+00 * AlogT) - ( 0.912332D+04 * Tinv))
	rates(421) = rates(421) * conc(2)
	rates(422) = EXP( 0.292405D+02 - ( 0.900758D+03 * Tinv))
	rates(422) = rates(422) * conc(42) * conc(3)
	rates(423) = EXP( 0.211563D+02 + ( 0.63600D+00 * AlogT) - ( 0.720103D+04 * Tinv))
	rates(423) = rates(423) * conc(5)
	rates(424) = EXP( 0.240154D+02 + ( 0.76000D+00 * AlogT) - (-0.171094D+03 * Tinv))
	rates(424) = rates(424) * conc(42) * conc(5)
	rates(425) = EXP( 0.189484D+02 + ( 0.13080D+01 * AlogT) - ( 0.143316D+05 * Tinv))
	rates(425) = rates(425) * conc(6)
	rates(426) = EXP( 0.147741D+02 + ( 0.17800D+01 * AlogT) - ( 0.297451D+04 * Tinv))
	rates(426) = rates(426) * conc(42) * conc(22)
	rates(427) = EXP( 0.141619D+02 + ( 0.19880D+01 * AlogT) - ( 0.107588D+05 * Tinv))
	rates(427) = rates(427) * conc(21)
	rates(428) = EXP( 0.286606D+02 - ( 0.684375D+04 * Tinv))
	rates(428) = rates(428) * conc(42) * conc(8)
	rates(429) = EXP( 0.275929D+02 + (-0.41000D-01 * AlogT) - ( 0.580209D+04 * Tinv))
	rates(429) = rates(429) * conc(9)
	rates(430) = EXP( 0.276310D+02 - ( 0.166062D+04 * Tinv))
	rates(430) = rates(430) * conc(42) * conc(18)
	rates(431) = EXP( 0.232696D+02 + ( 0.44200D+00 * AlogT) - ( 0.878616D+04 * Tinv))
	rates(431) = rates(431) * conc(17)
	rates(432) = EXP( 0.287330D+02 - ( 0.599834D+04 * Tinv))
	rates(432) = rates(432) * conc(42) * conc(20)
	rates(433) = EXP( 0.306332D+02 + (-0.48500D+00 * AlogT) - ( 0.415657D+04 * Tinv))
	rates(433) = rates(433) * conc(19)
	rates(434) = EXP( 0.276310D+02 - ( 0.402573D+04 * Tinv))
	rates(434) = rates(434) * conc(42) * conc(24)
	rates(435) = EXP( 0.294923D+02 + (-0.28000D-01 * AlogT) - ( 0.991337D+04 * Tinv))
	rates(435) = rates(435) * conc(23)
	rates(436) = EXP( 0.287330D+02 - ( 0.599834D+04 * Tinv))
	rates(436) = rates(436) * conc(42) * conc(35)
	rates(437) = EXP( 0.306352D+02 + (-0.48600D+00 * AlogT) - ( 0.415858D+04 * Tinv))
	rates(437) = rates(437) * conc(34)
	rates(438) = EXP( 0.299386D+02 - ( 0.204809D+05 * Tinv))
	rates(438) = rates(438) * conc(42) * conc(4)
	rates(439) = EXP( 0.241672D+02 + ( 0.30600D+00 * AlogT) - (-0.291866D+02 * Tinv))
	rates(439) = rates(439) * conc(8)
	rates(440) = EXP( 0.287330D+02 - ( 0.599834D+04 * Tinv))
	rates(440) = rates(440) * conc(42) * conc(33)
	rates(441) = EXP( 0.281324D+02 + ( 0.12000D-01 * AlogT) - ( 0.635563D+04 * Tinv))
	rates(441) = rates(441) * conc(32)
	rates(442) = EXP( 0.538596D+02 + (-0.32080D+01 * AlogT) - ( 0.883145D+04 * Tinv))
	rates(443) = EXP( 0.257405D+02 - ( 0.242047D+04 * Tinv))
	rates(443) = rates(443) * conc(24) * conc(10)
	rates(444) = EXP( 0.318679D+02 + (-0.25000D-01 * AlogT) - ( 0.189662D+05 * Tinv))
	rates(444) = rates(444) * conc(43)
	rates(445) = EXP( 0.309044D+02 - ( 0.108695D+04 * Tinv))
	rates(445) = rates(445) * conc(1) * conc(44)
	rates(446) =  0.481800D+14
	rates(446) = rates(446) * conc(43) * conc(3)
	rates(447) = EXP( 0.370983D+02 + (-0.19000D+00 * AlogT) - ( 0.399453D+05 * Tinv))
	rates(447) = rates(447) * conc(36) * conc(1)
	rates(448) =  0.481800D+14
	rates(448) = rates(448) * conc(43) * conc(3)
	rates(449) = EXP( 0.255745D+02 + ( 0.80000D+00 * AlogT) - ( 0.435182D+05 * Tinv))
	rates(449) = rates(449) * conc(28) * conc(22)
	rates(450) = EXP( 0.252494D+02 + ( 0.87000D+00 * AlogT) - ( 0.153481D+05 * Tinv))
	rates(451) = EXP( 0.611865D+01 + ( 0.29166D+01 * AlogT) - ( 0.248197D+04 * Tinv))
	rates(451) = rates(451) * conc(22) * conc(25)
	rates(452) = EXP( 0.290517D+02 + ( 0.17000D+00 * AlogT) - ( 0.179145D+05 * Tinv))
	rates(453) = EXP( 0.229730D+02 + ( 0.89869D+00 * AlogT) - ( 0.744811D+03 * Tinv))
	rates(453) = rates(453) * conc(1) * conc(44)
	rates(454) = EXP( 0.281616D+02 - ( 0.424715D+04 * Tinv))
	rates(454) = rates(454) * conc(42) * conc(45)
	rates(455) = EXP( 0.299336D+02 - ( 0.140901D+05 * Tinv))
	rates(455) = rates(455) * conc(44)
	rates(456) = EXP( 0.143765D+03 + (-0.13280D+02 * AlogT) - ( 0.619963D+05 * Tinv))
	rates(456) = rates(456) * conc(44)
	rates(457) = EXP( 0.123957D+03 + (-0.11779D+02 * AlogT) - ( 0.103411D+05 * Tinv))
	rates(457) = rates(457) * conc(26) * conc(22)
	rates(458) = EXP( 0.141156D+03 + (-0.13260D+02 * AlogT) - ( 0.596312D+05 * Tinv))
	rates(458) = rates(458) * conc(44)
	rates(459) = EXP( 0.141171D+03 + (-0.13520D+02 * AlogT) - ( 0.154035D+05 * Tinv))
	rates(459) = rates(459) * conc(45) * conc(1)
	rates(460) = EXP( 0.165755D+02 + ( 0.17600D+01 * AlogT) - (-0.611911D+03 * Tinv))
	rates(460) = rates(460) * conc(44) * conc(3)
	rates(461) = EXP( 0.452048D+01 + ( 0.27250D+01 * AlogT) - ( 0.116293D+05 * Tinv))
	rates(461) = rates(461) * conc(24) * conc(13)
	rates(462) = EXP( 0.170344D+02 + ( 0.17600D+01 * AlogT) - ( 0.382445D+02 * Tinv))
	rates(462) = rates(462) * conc(44) * conc(3)
	rates(463) =  0.000000D+00
	rates(463) = rates(463) * conc(30) * conc(22) * conc(1)
	rates(464) = EXP( 0.269848D+02 + ( 0.70000D+00 * AlogT) - ( 0.296093D+04 * Tinv))
	rates(464) = rates(464) * conc(44) * conc(3)
	rates(465) = EXP( 0.254274D+02 + ( 0.69700D+00 * AlogT) - ( 0.101398D+05 * Tinv))
	rates(465) = rates(465) * conc(45) * conc(5)
	rates(466) = EXP( 0.255108D+02 + ( 0.70000D+00 * AlogT) - ( 0.450832D+04 * Tinv))
	rates(466) = rates(466) * conc(44) * conc(3)
	rates(467) = EXP( 0.182270D+02 + ( 0.11800D+01 * AlogT) - (-0.104166D+03 * Tinv))
	rates(467) = rates(467) * conc(5)
	rates(468) = EXP( 0.248226D+02 + ( 0.70000D+00 * AlogT) - ( 0.384055D+04 * Tinv))
	rates(468) = rates(468) * conc(44) * conc(3)
	rates(469) = EXP( 0.160650D+02 + ( 0.13730D+01 * AlogT) - ( 0.289853D+03 * Tinv))
	rates(469) = rates(469) * conc(46) * conc(5)
	rates(470) = EXP( 0.149533D+02 + ( 0.20000D+01 * AlogT) - (-0.149959D+03 * Tinv))
	rates(470) = rates(470) * conc(44) * conc(5)
	rates(471) = EXP( 0.164130D+02 + ( 0.19090D+01 * AlogT) - ( 0.152324D+05 * Tinv))
	rates(471) = rates(471) * conc(45) * conc(6)
	rates(472) = EXP( 0.145622D+02 + ( 0.20000D+01 * AlogT) - ( 0.139794D+04 * Tinv))
	rates(472) = rates(472) * conc(44) * conc(5)
	rates(473) = EXP( 0.102952D+02 + ( 0.23930D+01 * AlogT) - ( 0.498990D+04 * Tinv))
	rates(473) = rates(473) * conc(6)
	rates(474) = EXP( 0.139199D+02 + ( 0.20000D+01 * AlogT) - ( 0.730167D+03 * Tinv))
	rates(474) = rates(474) * conc(44) * conc(5)
	rates(475) = EXP( 0.817892D+01 + ( 0.25860D+01 * AlogT) - ( 0.538442D+04 * Tinv))
	rates(475) = rates(475) * conc(46) * conc(6)
	rates(476) = EXP( 0.102036D+02 + ( 0.25000D+01 * AlogT) - ( 0.620969D+04 * Tinv))
	rates(476) = rates(476) * conc(44) * conc(8)
	rates(477) = EXP( 0.156625D+02 + ( 0.18200D+01 * AlogT) - ( 0.604363D+04 * Tinv))
	rates(477) = rates(477) * conc(45) * conc(9)
	rates(478) = EXP( 0.120610D+02 + ( 0.25000D+01 * AlogT) - ( 0.125402D+04 * Tinv))
	rates(478) = rates(478) * conc(44) * conc(1)
	rates(479) = EXP( 0.111595D+02 + ( 0.25150D+01 * AlogT) - ( 0.914345D+04 * Tinv))
	rates(479) = rates(479) * conc(45) * conc(2)
	rates(480) = EXP( 0.135974D+02 + ( 0.25000D+01 * AlogT) - ( 0.617950D+04 * Tinv))
	rates(480) = rates(480) * conc(44) * conc(1)
	rates(481) = EXP( 0.696885D+01 + ( 0.29990D+01 * AlogT) - ( 0.227756D+04 * Tinv))
	rates(481) = rates(481) * conc(2)
	rates(482) = EXP( 0.129116D+02 + ( 0.25000D+01 * AlogT) - ( 0.492850D+04 * Tinv))
	rates(482) = rates(482) * conc(44) * conc(1)
	rates(483) = EXP( 0.480974D+01 + ( 0.31920D+01 * AlogT) - ( 0.208835D+04 * Tinv))
	rates(483) = rates(483) * conc(46) * conc(2)
	rates(484) = EXP( 0.307665D+02 - ( 0.128169D+04 * Tinv))
	rates(484) = rates(484) * conc(44) * conc(1)
	rates(485) = EXP( 0.181021D+02 + ( 0.12710D+01 * AlogT) - ( 0.563603D+04 * Tinv))
	rates(485) = rates(485) * conc(25) * conc(22)
	rates(486) = EXP( 0.290173D+02 - ( 0.200783D+05 * Tinv))
	rates(486) = rates(486) * conc(44) * conc(4)
	rates(487) = EXP( 0.297727D+02 + (-0.33300D+00 * AlogT) - ( 0.446353D+03 * Tinv))
	rates(487) = rates(487) * conc(45) * conc(8)
	rates(488) = EXP( 0.792993D+00 + ( 0.35000D+01 * AlogT) - ( 0.285575D+04 * Tinv))
	rates(488) = rates(488) * conc(44) * conc(22)
	rates(489) = EXP( 0.670735D+01 + ( 0.30700D+01 * AlogT) - ( 0.115186D+05 * Tinv))
	rates(489) = rates(489) * conc(45) * conc(21)
	rates(490) = EXP( 0.265040D+02 - ( 0.749793D+04 * Tinv))
	rates(490) = rates(490) * conc(44) * conc(33)
	rates(491) = EXP( 0.237190D+02 - ( 0.754825D+04 * Tinv))
	rates(491) = rates(491) * conc(45) * conc(32)
	rates(492) = EXP( 0.265040D+02 - ( 0.749793D+04 * Tinv))
	rates(492) = rates(492) * conc(44) * conc(35)
	rates(493) = EXP( 0.237190D+02 - ( 0.754825D+04 * Tinv))
	rates(493) = rates(493) * conc(45) * conc(34)
	rates(494) = EXP( 0.111398D+03 + (-0.99000D+01 * AlogT) - ( 0.413040D+05 * Tinv))
	rates(494) = rates(494) * conc(45)
	rates(495) = EXP( 0.106878D+03 + (-0.98200D+01 * AlogT) - ( 0.185939D+05 * Tinv))
	rates(495) = rates(495) * conc(27) * conc(22)
	rates(496) = EXP( 0.313673D+02 + ( 0.21600D+00 * AlogT) - ( 0.311642D+05 * Tinv))
	rates(496) = rates(496) * conc(45)
	rates(497) = EXP( 0.262039D+02 + ( 0.69000D+00 * AlogT) - ( 0.151317D+04 * Tinv))
	rates(497) = rates(497) * conc(47) * conc(1)
	rates(498) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(498) = rates(498) * conc(45) * conc(8)
	rates(499) = EXP( 0.281041D+02 + ( 0.60000D-01 * AlogT) - ( 0.586751D+04 * Tinv))
	rates(499) = rates(499) * conc(5)
	rates(500) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(500) = rates(500) * conc(45) * conc(20)
	rates(501) = EXP( 0.352269D+02 + (-0.74000D+00 * AlogT) - ( 0.856475D+04 * Tinv))
	rates(501) = rates(501) * conc(18)
	rates(502) = EXP( 0.711639D+01 + ( 0.30350D+01 * AlogT) - ( 0.129931D+04 * Tinv))
	rates(502) = rates(502) * conc(45) * conc(1)
	rates(503) = EXP( 0.103603D+01 + ( 0.37840D+01 * AlogT) - ( 0.237619D+05 * Tinv))
	rates(503) = rates(503) * conc(47) * conc(2)
	rates(504) = EXP( 0.491336D+02 + (-0.28500D+01 * AlogT) - ( 0.154789D+05 * Tinv))
	rates(504) = rates(504) * conc(45) * conc(4)
	rates(505) = EXP( 0.447100D+02 + (-0.24490D+01 * AlogT) - ( 0.104216D+05 * Tinv))
	rates(505) = rates(505) * conc(47) * conc(8)
	rates(506) = EXP( 0.365045D+02 + (-0.12100D+01 * AlogT) - ( 0.105927D+05 * Tinv))
	rates(506) = rates(506) * conc(45) * conc(4)
	rates(507) = EXP( 0.384395D+02 + (-0.14000D+01 * AlogT) - ( 0.445951D+05 * Tinv))
	rates(507) = rates(507) * conc(29) * conc(12)
	rates(508) = EXP( 0.308378D+02 + (-0.44000D+00 * AlogT) - ( 0.115840D+05 * Tinv))
	rates(508) = rates(508) * conc(45) * conc(4)
	rates(509) = EXP( 0.306212D+02 + (-0.60900D+00 * AlogT) - ( 0.378117D+05 * Tinv))
	rates(509) = rates(509) * conc(40) * conc(5)
	rates(510) = EXP( 0.690492D+02 + (-0.57100D+01 * AlogT) - ( 0.107940D+05 * Tinv))
	rates(510) = rates(510) * conc(45) * conc(4)
	rates(511) =  0.000000D+00
	rates(511) = rates(511) * conc(27) * conc(12) * conc(5)
	rates(512) = EXP( 0.920624D+02 + (-0.81700D+01 * AlogT) - ( 0.211502D+05 * Tinv))
	rates(513) = EXP( 0.925796D+02 + (-0.85800D+01 * AlogT) - ( 0.102304D+05 * Tinv))
	rates(513) = rates(513) * conc(27) * conc(22)
	rates(514) =  0.433500D+13
	rates(514) = rates(514) * conc(4)
	rates(515) = EXP( 0.396208D+02 + (-0.12700D+01 * AlogT) - ( 0.485755D+05 * Tinv))
	rates(515) = rates(515) * conc(28) * conc(13)
	rates(516) = EXP( 0.928749D+02 + (-0.83100D+01 * AlogT) - ( 0.227001D+05 * Tinv))
	rates(516) = rates(516) * conc(46)
	rates(517) = EXP( 0.925796D+02 + (-0.85800D+01 * AlogT) - ( 0.102304D+05 * Tinv))
	rates(517) = rates(517) * conc(27) * conc(22)
	rates(518) = EXP( 0.334912D+02 + (-0.44000D+00 * AlogT) - ( 0.205765D+05 * Tinv))
	rates(518) = rates(518) * conc(46)
	rates(519) = EXP( 0.297711D+02 - ( 0.100643D+04 * Tinv))
	rates(519) = rates(519) * conc(47) * conc(1)
	rates(520) = EXP( 0.697141D+02 + (-0.55900D+01 * AlogT) - ( 0.781999D+04 * Tinv))
	rates(520) = rates(520) * conc(46) * conc(4)
	rates(521) = EXP( 0.724910D+02 + (-0.58650D+01 * AlogT) - ( 0.134912D+05 * Tinv))
	rates(521) = rates(521) * conc(47) * conc(8)
	rates(522) = EXP( 0.404816D+02 + (-0.13600D+01 * AlogT) - ( 0.280795D+04 * Tinv))
	rates(522) = rates(522) * conc(46) * conc(4)
	rates(523) = EXP( 0.260216D+02 - ( 0.880629D+04 * Tinv))
	rates(523) = rates(523) * conc(37) * conc(3)
	rates(524) = EXP( 0.588757D+02 + (-0.39600D+01 * AlogT) - ( 0.354415D+04 * Tinv))
	rates(524) = rates(524) * conc(46) * conc(4)
	rates(525) = EXP( 0.627968D+02 + (-0.44300D+01 * AlogT) - ( 0.509255D+05 * Tinv))
	rates(525) = rates(525) * conc(12)
	rates(526) = EXP( 0.287689D+02 - (-0.199777D+03 * Tinv))
	rates(526) = rates(526) * conc(47) * conc(5)
	rates(527) = EXP( 0.397351D+02 + (-0.13800D+01 * AlogT) - ( 0.181510D+05 * Tinv))
	rates(527) = rates(527) * conc(30) * conc(22)
	rates(528) = EXP( 0.296851D+02 - ( 0.805147D+03 * Tinv))
	rates(528) = rates(528) * conc(47) * conc(3)
	rates(529) = EXP( 0.196052D+02 + ( 0.12520D+01 * AlogT) - ( 0.613421D+05 * Tinv))
	rates(529) = rates(529) * conc(25) * conc(10)
	rates(530) = EXP(-0.580914D+01 + ( 0.46100D+01 * AlogT) - (-0.213515D+04 * Tinv))
	rates(530) = rates(530) * conc(47) * conc(3)
	rates(531) = EXP( 0.544674D+01 + ( 0.32300D+01 * AlogT) - ( 0.408562D+05 * Tinv))
	rates(531) = rates(531) * conc(27) * conc(12)
	rates(532) = EXP( 0.276310D+02 - ( 0.704503D+04 * Tinv))
	rates(532) = rates(532) * conc(47) * conc(8)
	rates(533) =  0.100000D+01
	rates(533) = rates(533) * conc(25) * conc(10) * conc(5)
	rates(534) = EXP( 0.456572D+02 + (-0.20800D+01 * AlogT) - ( 0.158966D+05 * Tinv))
	rates(534) = rates(534) * conc(27) * conc(22)
	rates(535) = EXP( 0.594220D+02 + (-0.33450D+01 * AlogT) - ( 0.109550D+05 * Tinv))
	rates(535) = rates(535) * conc(47) * conc(1)
	rates(536) = EXP( 0.469272D+02 + (-0.16160D+01 * AlogT) - ( 0.180957D+05 * Tinv))
	rates(536) = rates(536) * conc(50)
	rates(537) =  0.452000D+13
	rates(537) = rates(537) * conc(4)
	rates(538) = EXP( 0.517985D+02 + (-0.21670D+01 * AlogT) - ( 0.192027D+05 * Tinv))
	rates(538) = rates(538) * conc(51)
	rates(539) =  0.754000D+13
	rates(539) = rates(539) * conc(43) * conc(4)
	rates(540) = EXP( 0.271202D+02 - ( 0.135114D+05 * Tinv))
	rates(540) = rates(540) * conc(50)
	rates(541) = EXP( 0.185313D+02 + ( 0.58300D+00 * AlogT) - ( 0.589770D+04 * Tinv))
	rates(542) = EXP( 0.254462D+02 - ( 0.122785D+05 * Tinv))
	rates(542) = rates(542) * conc(50)
	rates(543) = EXP( 0.263276D+02 + (-0.50700D+00 * AlogT) - ( 0.449674D+04 * Tinv))
	rates(544) = EXP( 0.282188D+02 - ( 0.147946D+05 * Tinv))
	rates(544) = rates(544) * conc(51)
	rates(545) = EXP( 0.231410D+02 + ( 0.11900D+00 * AlogT) - ( 0.594299D+04 * Tinv))
	rates(546) = EXP( 0.365972D+02 + (-0.13000D+01 * AlogT) - ( 0.802631D+04 * Tinv))
	rates(547) = EXP( 0.253284D+02 - ( 0.553538D+04 * Tinv))
	rates(547) = rates(547) * conc(44) * conc(8)
	rates(548) = EXP( 0.426218D+02 + (-0.20000D+01 * AlogT) - ( 0.954602D+04 * Tinv))
	rates(549) = EXP( 0.253284D+02 - ( 0.591280D+04 * Tinv))
	rates(549) = rates(549) * conc(44) * conc(8)
	rates(550) = EXP( 0.356490D+02 + (-0.79000D+00 * AlogT) - ( 0.137881D+05 * Tinv))
	rates(551) =  0.000000D+00
	rates(551) = rates(551) * conc(5) * conc(12) * conc(25)
	rates(552) = EXP( 0.762553D+02 + (-0.70100D+01 * AlogT) - ( 0.242148D+05 * Tinv))
	rates(553) =  0.000000D+00
	rates(553) = rates(553) * conc(25) * conc(12) * conc(5)
	rates(554) = EXP( 0.471001D+02 + (-0.16260D+01 * AlogT) - ( 0.179598D+05 * Tinv))
	rates(554) = rates(554) * conc(48)
	rates(555) =  0.452000D+13
	rates(555) = rates(555) * conc(4)
	rates(556) = EXP( 0.523107D+02 + (-0.22440D+01 * AlogT) - ( 0.190317D+05 * Tinv))
	rates(556) = rates(556) * conc(49)
	rates(557) =  0.452000D+13
	rates(557) = rates(557) * conc(4)
	rates(558) = EXP( 0.250408D+02 - ( 0.107688D+05 * Tinv))
	rates(558) = rates(558) * conc(48)
	rates(559) = EXP( 0.831899D+01 + ( 0.14960D+01 * AlogT) - ( 0.225139D+05 * Tinv))
	rates(559) = rates(559) * conc(52) * conc(5)
	rates(560) = EXP( 0.264270D+02 - ( 0.120017D+05 * Tinv))
	rates(560) = rates(560) * conc(49)
	rates(561) = EXP( 0.724208D+01 + ( 0.18340D+01 * AlogT) - ( 0.250350D+05 * Tinv))
	rates(561) = rates(561) * conc(53) * conc(5)
	rates(562) = EXP( 0.368414D+02 - ( 0.216383D+05 * Tinv))
	rates(562) = rates(562) * conc(52)
	rates(563) =  0.000000D+00
	rates(563) = rates(563) * conc(12) * conc(29) * conc(5)
	rates(564) = EXP( 0.368414D+02 - ( 0.216383D+05 * Tinv))
	rates(564) = rates(564) * conc(53)
	rates(565) =  0.000000D+00
	rates(565) = rates(565) * conc(12) * conc(5)
	rates(566) = EXP( 0.451050D+02 + (-0.14600D+01 * AlogT) - ( 0.228309D+05 * Tinv))
	rates(566) = rates(566) * conc(54)
	rates(567) =  0.200000D+14
	rates(567) = rates(567) * conc(5)
	rates(568) = EXP( 0.322362D+02 - ( 0.146436D+05 * Tinv))
	rates(569) = EXP( 0.327526D+02 + (-0.15600D+00 * AlogT) - ( 0.990834D+04 * Tinv))
	rates(569) = rates(569) * conc(40) * conc(1)
	rates(570) = EXP( 0.464329D+02 + (-0.19680D+01 * AlogT) - ( 0.176579D+05 * Tinv))
	rates(571) = EXP( 0.257339D+02 - ( 0.533410D+04 * Tinv))
	rates(571) = rates(571) * conc(26) * conc(12)
	rates(572) = EXP( 0.276310D+02 - ( 0.301930D+04 * Tinv))
	rates(572) = rates(572) * conc(4)
	rates(573) = EXP( 0.255815D+02 - ( 0.161029D+05 * Tinv))
	rates(573) = rates(573) * conc(40) * conc(8)
	rates(574) = EXP( 0.990260D+02 + (-0.94090D+01 * AlogT) - ( 0.208785D+05 * Tinv))
	rates(574) = rates(574) * conc(51)
	rates(575) = EXP( 0.766552D+02 + (-0.72890D+01 * AlogT) - ( 0.838862D+04 * Tinv))
	rates(575) = rates(575) * conc(44) * conc(8)
	rates(576) = EXP( 0.891164D+02 + (-0.81120D+01 * AlogT) - ( 0.203752D+05 * Tinv))
	rates(576) = rates(576) * conc(50)
	rates(577) = EXP( 0.692582D+02 + (-0.62290D+01 * AlogT) - ( 0.102757D+05 * Tinv))
	rates(577) = rates(577) * conc(44) * conc(8)
	rates(578) = EXP( 0.288849D+02 + ( 0.46300D+00 * AlogT) - ( 0.148298D+05 * Tinv))
	rates(579) = EXP( 0.948797D+01 + ( 0.24800D+01 * AlogT) - ( 0.308472D+04 * Tinv))
	rates(579) = rates(579) * conc(24) * conc(25)
	rates(580) = EXP( 0.285950D+02 + ( 0.25300D+00 * AlogT) - ( 0.179648D+05 * Tinv))
	rates(581) = EXP( 0.262447D+02 + ( 0.51000D+00 * AlogT) - ( 0.131843D+04 * Tinv))
	rates(581) = rates(581) * conc(55) * conc(1)
	rates(582) = EXP( 0.453746D+02 + (-0.12560D+01 * AlogT) - ( 0.385011D+05 * Tinv))
	rates(582) = rates(582) * conc(55)
	rates(583) =  0.135000D+14
	rates(583) = rates(583) * conc(45) * conc(22)
	rates(584) = EXP( 0.540179D+02 + (-0.19900D+01 * AlogT) - ( 0.511268D+05 * Tinv))
	rates(584) = rates(584) * conc(55)
	rates(585) =  0.900000D+13
	rates(585) = rates(585) * conc(26) * conc(24)
	rates(586) = EXP( 0.335510D+02 + (-0.11100D+00 * AlogT) - ( 0.428741D+05 * Tinv))
	rates(586) = rates(586) * conc(55)
	rates(587) =  0.500000D+14
	rates(587) = rates(587) * conc(1) * conc(56)
	rates(588) = EXP( 0.306268D+02 - ( 0.187146D+05 * Tinv))
	rates(588) = rates(588) * conc(55) * conc(4)
	rates(589) = EXP( 0.291685D+02 + ( 0.70000D-01 * AlogT) - (-0.845404D+02 * Tinv))
	rates(589) = rates(589) * conc(56) * conc(8)
	rates(590) = EXP( 0.127296D+02 + ( 0.23600D+01 * AlogT) - ( 0.104166D+03 * Tinv))
	rates(590) = rates(590) * conc(55) * conc(1)
	rates(591) = EXP( 0.152795D+02 + ( 0.21000D+01 * AlogT) - ( 0.102304D+05 * Tinv))
	rates(591) = rates(591) * conc(56) * conc(2)
	rates(592) = EXP( 0.102270D+02 + ( 0.26400D+01 * AlogT) - (-0.965673D+03 * Tinv))
	rates(592) = rates(592) * conc(55) * conc(5)
	rates(593) = EXP( 0.142421D+02 + ( 0.23800D+01 * AlogT) - ( 0.167873D+05 * Tinv))
	rates(593) = rates(593) * conc(56) * conc(6)
	rates(594) = EXP( 0.130563D+01 + ( 0.33100D+01 * AlogT) - ( 0.201387D+04 * Tinv))
	rates(594) = rates(594) * conc(55) * conc(22)
	rates(595) = EXP( 0.711802D+01 + ( 0.30500D+01 * AlogT) - ( 0.123842D+05 * Tinv))
	rates(595) = rates(595) * conc(56) * conc(21)
	rates(596) = EXP( 0.848053D+01 + ( 0.25500D+01 * AlogT) - ( 0.529887D+04 * Tinv))
	rates(596) = rates(596) * conc(55) * conc(8)
	rates(597) = EXP( 0.142767D+02 + ( 0.19600D+01 * AlogT) - ( 0.722116D+04 * Tinv))
	rates(597) = rates(597) * conc(56) * conc(9)
	rates(598) = EXP( 0.848053D+01 + ( 0.25500D+01 * AlogT) - ( 0.529887D+04 * Tinv))
	rates(598) = rates(598) * conc(55) * conc(20)
	rates(599) = EXP( 0.150103D+02 + ( 0.17900D+01 * AlogT) - ( 0.570144D+04 * Tinv))
	rates(599) = rates(599) * conc(56) * conc(19)
	rates(600) = EXP( 0.253284D+02 - ( 0.402573D+04 * Tinv))
	rates(600) = rates(600) * conc(55) * conc(33)
	rates(601) = EXP( 0.237190D+02 - ( 0.503217D+04 * Tinv))
	rates(601) = rates(601) * conc(56) * conc(32)
	rates(602) = EXP( 0.279675D+02 - ( 0.749793D+04 * Tinv))
	rates(602) = rates(602) * conc(55) * conc(35)
	rates(603) = EXP( 0.264790D+02 - ( 0.654182D+04 * Tinv))
	rates(603) = rates(603) * conc(56) * conc(34)
	rates(604) = EXP( 0.324185D+02 - ( 0.248086D+05 * Tinv))
	rates(604) = rates(604) * conc(56)
	rates(605) = EXP( 0.313199D+02 - ( 0.654182D+03 * Tinv))
	rates(605) = rates(605) * conc(57) * conc(1)
	rates(606) =  0.603000D+14
	rates(606) = rates(606) * conc(56) * conc(3)
	rates(607) = EXP( 0.357581D+02 + (-0.78000D+00 * AlogT) - ( 0.410776D+05 * Tinv))
	rates(607) = rates(607) * conc(40) * conc(22)
	rates(608) =  0.631000D+13
	rates(608) = rates(608) * conc(45) * conc(56)
	rates(609) = EXP( 0.230259D+02 - ( 0.251608D+05 * Tinv))
	rates(609) = rates(609) * conc(44) * conc(57)
	rates(610) =  0.100000D+10
	rates(610) = rates(610) * conc(56) * conc(4)
	rates(611) = EXP( 0.253284D+02 - ( 0.855468D+04 * Tinv))
	rates(611) = rates(611) * conc(57) * conc(8)
	rates(612) =  0.316000D+14
	rates(612) = rates(612) * conc(1) * conc(56)
	rates(613) = EXP( 0.299975D+02 - ( 0.285877D+05 * Tinv))
	rates(613) = rates(613) * conc(57) * conc(2)
	rates(614) = EXP( 0.451421D+02 + (-0.10000D+01 * AlogT) - ( 0.493907D+05 * Tinv))
	rates(614) = rates(614) * conc(57)
	rates(615) =  0.126000D+14
	rates(615) = rates(615) * conc(26) * conc(26)
	rates(616) =  0.100000D+13
	rates(616) = rates(616) * conc(57) * conc(5)
	rates(617) = EXP( 0.289474D+02 - ( 0.151066D+05 * Tinv))
	rates(617) = rates(617) * conc(24) * conc(30)
	rates(618) =  0.100000D+13
	rates(618) = rates(618) * conc(57) * conc(5)
	rates(619) = EXP( 0.150686D+02 - ( 0.357586D+05 * Tinv))
	rates(619) = rates(619) * conc(12) * conc(45)
	rates(620) =  0.100000D+13
	rates(620) = rates(620) * conc(57) * conc(5)
	rates(621) = EXP( 0.270217D+02 - ( 0.933467D+04 * Tinv))
	rates(621) = rates(621) * conc(26) * conc(28)
	rates(622) =  0.100000D+13
	rates(622) = rates(622) * conc(57) * conc(3)
	rates(623) = EXP( 0.271811D+02 - ( 0.474735D+05 * Tinv))
	rates(623) = rates(623) * conc(25) * conc(30)
	rates(624) =  0.100000D+13
	rates(624) = rates(624) * conc(57) * conc(3)
	rates(625) = EXP( 0.277033D+02 - ( 0.397793D+05 * Tinv))
	rates(625) = rates(625) * conc(12) * conc(47)
	rates(626) = EXP( 0.269379D+02 - ( 0.367348D+04 * Tinv))
	rates(626) = rates(626) * conc(26) * conc(25)
	rates(627) = EXP( 0.299336D+02 - ( 0.236512D+04 * Tinv))
	rates(627) = rates(627) * conc(57) * conc(1)
	rates(628) = EXP( 0.470987D+02 + (-0.16420D+01 * AlogT) - ( 0.180806D+05 * Tinv))
	rates(628) = rates(628) * conc(58)
	rates(629) =  0.452000D+13
	rates(629) = rates(629) * conc(4)
	rates(630) = EXP( 0.239421D+02 - ( 0.104921D+05 * Tinv))
	rates(630) = rates(630) * conc(58)
	rates(631) = EXP( 0.218961D+02 + (-0.13600D+00 * AlogT) - ( 0.396082D+04 * Tinv))
	rates(632) = EXP( 0.891164D+02 + (-0.81100D+01 * AlogT) - ( 0.203752D+05 * Tinv))
	rates(632) = rates(632) * conc(58)
	rates(633) = EXP( 0.695469D+02 + (-0.62830D+01 * AlogT) - ( 0.102405D+05 * Tinv))
	rates(633) = rates(633) * conc(55) * conc(8)
	rates(634) = EXP( 0.318260D+02 + (-0.16000D+00 * AlogT) - ( 0.150462D+05 * Tinv))
	rates(635) =  0.000000D+00
	rates(635) = rates(635) * conc(5) * conc(12) * conc(44)
	rates(636) = EXP( 0.523798D+02 + (-0.22340D+01 * AlogT) - ( 0.191021D+05 * Tinv))
	rates(636) = rates(636) * conc(59)
	rates(637) =  0.754000D+13
	rates(637) = rates(637) * conc(4)
	rates(638) = EXP( 0.239421D+02 - ( 0.107688D+05 * Tinv))
	rates(638) = rates(638) * conc(59)
	rates(639) = EXP( 0.726892D+01 + ( 0.14860D+01 * AlogT) - ( 0.225139D+05 * Tinv))
	rates(639) = rates(639) * conc(60) * conc(5)
	rates(640) = EXP( 0.368902D+02 - ( 0.209338D+05 * Tinv))
	rates(640) = rates(640) * conc(60)
	rates(641) =  0.000000D+00
	rates(641) = rates(641) * conc(28) * conc(29) * conc(5)
	rates(642) = EXP( 0.322362D+02 - ( 0.905790D+04 * Tinv))
	rates(643) =  0.100000D+12
	rates(643) = rates(643) * conc(25)
	rates(644) = EXP( 0.322362D+02 - ( 0.176126D+05 * Tinv))
	rates(644) = rates(644) * conc(61)
	rates(645) =  0.100000D+12
	rates(645) = rates(645) * conc(30) * conc(24)
	rates(646) = EXP( 0.116952D+02 + ( 0.25000D+01 * AlogT) - ( 0.189008D+05 * Tinv))
	rates(646) = rates(646) * conc(62) * conc(4)
	rates(647) = EXP( 0.161181D+02 + ( 0.50000D+00 * AlogT) - ( 0.201287D+04 * Tinv))
	rates(647) = rates(647) * conc(8)
	rates(648) = EXP( 0.145087D+02 + ( 0.18000D+01 * AlogT) - (-0.654182D+03 * Tinv))
	rates(648) = rates(648) * conc(62) * conc(5)
	rates(649) = EXP( 0.965053D+01 + ( 0.23200D+01 * AlogT) - ( 0.141152D+05 * Tinv))
	rates(649) = rates(649) * conc(6)
	rates(650) = EXP( 0.221440D+02 + ( 0.11200D+01 * AlogT) - ( 0.116746D+04 * Tinv))
	rates(650) = rates(650) * conc(62) * conc(1)
	rates(651) = EXP( 0.149241D+02 + ( 0.17460D+01 * AlogT) - ( 0.844398D+04 * Tinv))
	rates(651) = rates(651) * conc(2)
	rates(652) = EXP( 0.294127D+02 - ( 0.940009D+03 * Tinv))
	rates(652) = rates(652) * conc(62) * conc(3)
	rates(653) = EXP( 0.215377D+02 + ( 0.60700D+00 * AlogT) - ( 0.750799D+04 * Tinv))
	rates(653) = rates(653) * conc(5)
	rates(654) = EXP( 0.106189D+02 + ( 0.25000D+01 * AlogT) - ( 0.513281D+04 * Tinv))
	rates(654) = rates(654) * conc(62) * conc(8)
	rates(655) = EXP( 0.976019D+01 + ( 0.24310D+01 * AlogT) - ( 0.435886D+04 * Tinv))
	rates(655) = rates(655) * conc(9)
	rates(656) = EXP(-0.584650D+01 + ( 0.46200D+01 * AlogT) - ( 0.161533D+04 * Tinv))
	rates(656) = rates(656) * conc(62) * conc(22)
	rates(657) = EXP(-0.625024D+01 + ( 0.48000D+01 * AlogT) - ( 0.966679D+04 * Tinv))
	rates(657) = rates(657) * conc(21)
	rates(658) = EXP( 0.276310D+02 - ( 0.166062D+04 * Tinv))
	rates(658) = rates(658) * conc(62) * conc(18)
	rates(659) = EXP( 0.234782D+02 + ( 0.41300D+00 * AlogT) - ( 0.905287D+04 * Tinv))
	rates(659) = rates(659) * conc(17)
	rates(660) = EXP( 0.106189D+02 + ( 0.25000D+01 * AlogT) - ( 0.513281D+04 * Tinv))
	rates(660) = rates(660) * conc(62) * conc(20)
	rates(661) = EXP( 0.127281D+02 + ( 0.19860D+01 * AlogT) - ( 0.355623D+04 * Tinv))
	rates(661) = rates(661) * conc(19)
	rates(662) = EXP( 0.253284D+02 - ( 0.483088D+04 * Tinv))
	rates(663) = EXP( 0.769303D+01 + ( 0.17630D+01 * AlogT) - (-0.553538D+03 * Tinv))
	rates(663) = rates(663) * conc(10)
	rates(664) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(664) = rates(664) * conc(64) * conc(8)
	rates(665) = EXP( 0.428534D+02 + (-0.13290D+01 * AlogT) - ( 0.144172D+05 * Tinv))
	rates(665) = rates(665) * conc(5)
	rates(666) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(666) = rates(666) * conc(20) * conc(64)
	rates(667) = EXP( 0.400816D+02 + (-0.10300D+01 * AlogT) - ( 0.165508D+05 * Tinv))
	rates(667) = rates(667) * conc(18)
	rates(668) = EXP( 0.311488D+02 + ( 0.12400D+00 * AlogT) - ( 0.169383D+05 * Tinv))
	rates(668) = rates(668) * conc(63)
	rates(669) = EXP( 0.271610D+02 + ( 0.51000D+00 * AlogT) - ( 0.131843D+04 * Tinv))
	rates(669) = rates(669) * conc(65) * conc(1)
	rates(670) = EXP( 0.275801D+02 + ( 0.77300D+00 * AlogT) - ( 0.154488D+05 * Tinv))
	rates(670) = rates(670) * conc(63)
	rates(671) = EXP( 0.754433D+01 + ( 0.26700D+01 * AlogT) - ( 0.344703D+04 * Tinv))
	rates(671) = rates(671) * conc(44) * conc(22)
	rates(672) = EXP( 0.277515D+02 + ( 0.70300D+00 * AlogT) - ( 0.183976D+05 * Tinv))
	rates(672) = rates(672) * conc(64)
	rates(673) = EXP( 0.276893D+02 + ( 0.51000D+00 * AlogT) - ( 0.618957D+03 * Tinv))
	rates(673) = rates(673) * conc(1) * conc(65)
	rates(674) = EXP( 0.456422D+02 + (-0.15750D+01 * AlogT) - ( 0.181561D+05 * Tinv))
	rates(674) = rates(674) * conc(68)
	rates(675) =  0.226000D+13
	rates(675) = rates(675) * conc(63) * conc(4)
	rates(676) = EXP( 0.564653D+02 + (-0.24720D+01 * AlogT) - ( 0.190568D+05 * Tinv))
	rates(676) = rates(676) * conc(67)
	rates(677) =  0.141000D+14
	rates(677) = rates(677) * conc(64) * conc(4)
	rates(678) = EXP( 0.265040D+02 - ( 0.749793D+04 * Tinv))
	rates(678) = rates(678) * conc(67) * conc(44)
	rates(679) = EXP( 0.237190D+02 - ( 0.754825D+04 * Tinv))
	rates(679) = rates(679) * conc(69) * conc(45)
	rates(680) = EXP( 0.279675D+02 - ( 0.749793D+04 * Tinv))
	rates(680) = rates(680) * conc(67) * conc(65)
	rates(681) = EXP( 0.264790D+02 - ( 0.654182D+04 * Tinv))
	rates(681) = rates(681) * conc(69) * conc(66)
	rates(682) = EXP( 0.279675D+02 - ( 0.749793D+04 * Tinv))
	rates(682) = rates(682) * conc(67) * conc(55)
	rates(683) = EXP( 0.264790D+02 - ( 0.654182D+04 * Tinv))
	rates(683) = rates(683) * conc(69) * conc(56)
	rates(684) = EXP( 0.272743D+02 - ( 0.861004D+04 * Tinv))
	rates(684) = rates(684) * conc(25) * conc(67)
	rates(685) = EXP( 0.253284D+02 - ( 0.503217D+04 * Tinv))
	rates(685) = rates(685) * conc(26) * conc(69)
	rates(686) = EXP( 0.300558D+02 - ( 0.102958D+05 * Tinv))
	rates(686) = rates(686) * conc(67) * conc(21)
	rates(687) = EXP( 0.204356D+02 - ( 0.644117D+03 * Tinv))
	rates(687) = rates(687) * conc(69) * conc(22)
	rates(688) = EXP( 0.310355D+02 - ( 0.130987D+05 * Tinv))
	rates(688) = rates(688) * conc(2) * conc(67)
	rates(689) = EXP( 0.315022D+02 - ( 0.400057D+04 * Tinv))
	rates(689) = rates(689) * conc(1) * conc(69)
	rates(690) = EXP( 0.304642D+02 - ( 0.102958D+05 * Tinv))
	rates(690) = rates(690) * conc(67) * conc(23)
	rates(691) = EXP( 0.269379D+02 - ( 0.327091D+04 * Tinv))
	rates(691) = rates(691) * conc(69) * conc(24)
	rates(692) = EXP( 0.294716D+02 - ( 0.974227D+04 * Tinv))
	rates(692) = rates(692) * conc(67) * conc(17)
	rates(693) = EXP( 0.207233D+02 - ( 0.503217D+04 * Tinv))
	rates(693) = rates(693) * conc(69)
	rates(694) = EXP( 0.286606D+02 - ( 0.684375D+04 * Tinv))
	rates(694) = rates(694) * conc(67) * conc(28)
	rates(695) = EXP( 0.276310D+02 - ( 0.503217D+04 * Tinv))
	rates(695) = rates(695) * conc(69)
	rates(696) = EXP( 0.286606D+02 - ( 0.684375D+04 * Tinv))
	rates(696) = rates(696) * conc(67) * conc(40)
	rates(697) = EXP( 0.276310D+02 - ( 0.503217D+04 * Tinv))
	rates(697) = rates(697) * conc(69) * conc(41)
	rates(698) = EXP( 0.286606D+02 - ( 0.684375D+04 * Tinv))
	rates(698) = rates(698) * conc(67) * conc(42)
	rates(699) = EXP( 0.276310D+02 - ( 0.503217D+04 * Tinv))
	rates(699) = rates(699) * conc(69)
	rates(700) = EXP( 0.235855D+02 - (-0.164803D+04 * Tinv))
	rates(700) = rates(700) * conc(67) * conc(8)
	rates(701) = EXP( 0.312817D+02 + (-0.79500D+00 * AlogT) - ( 0.169181D+05 * Tinv))
	rates(701) = rates(701) * conc(69) * conc(4)
	rates(702) = EXP( 0.285065D+02 - ( 0.503217D+04 * Tinv))
	rates(702) = rates(702) * conc(67) * conc(9)
	rates(703) = EXP( 0.285065D+02 - ( 0.503217D+04 * Tinv))
	rates(703) = rates(703) * conc(69) * conc(8)
	rates(704) = EXP( 0.255908D+02 - ( 0.452895D+04 * Tinv))
	rates(704) = rates(704) * conc(67) * conc(12)
	rates(705) = EXP( 0.239421D+02 - ( 0.508249D+04 * Tinv))
	rates(705) = rates(705) * conc(69) * conc(13)
	rates(706) = EXP( 0.371778D+02 + (-0.16100D+01 * AlogT) - ( 0.935983D+03 * Tinv))
	rates(706) = rates(706) * conc(67) * conc(20)
	rates(707) =  0.000000D+00
	rates(707) = rates(707) * conc(18) * conc(4)
	rates(708) = EXP( 0.371778D+02 + (-0.16100D+01 * AlogT) - ( 0.935983D+03 * Tinv))
	rates(708) = rates(708) * conc(67) * conc(35)
	rates(709) =  0.000000D+00
	rates(709) = rates(709) * conc(4)
	rates(710) = EXP( 0.371778D+02 + (-0.16100D+01 * AlogT) - ( 0.935983D+03 * Tinv))
	rates(710) = rates(710) * conc(67) * conc(33)
	rates(711) =  0.000000D+00
	rates(711) = rates(711) * conc(4)
	rates(712) = EXP( 0.371778D+02 + (-0.16100D+01 * AlogT) - ( 0.935983D+03 * Tinv))
	rates(712) = rates(712) * conc(67) * conc(67)
	rates(713) =  0.000000D+00
	rates(713) = rates(713) * conc(4)
	rates(714) = EXP( 0.371778D+02 + (-0.16100D+01 * AlogT) - ( 0.935983D+03 * Tinv))
	rates(714) = rates(714) * conc(67) * conc(8)
	rates(715) =  0.000000D+00
	rates(715) = rates(715) * conc(5) * conc(4)
	rates(716) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(716) = rates(716) * conc(67) * conc(22)
	rates(717) = EXP( 0.273856D+02 + ( 0.22900D+00 * AlogT) - ( 0.142612D+05 * Tinv))
	rates(717) = rates(717) * conc(18)
	rates(718) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(718) = rates(718) * conc(67) * conc(24)
	rates(719) = EXP( 0.323424D+02 + (-0.37200D+00 * AlogT) - ( 0.154739D+05 * Tinv))
	rates(720) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(720) = rates(720) * conc(67) * conc(64)
	rates(721) = EXP( 0.388392D+02 + (-0.97800D+00 * AlogT) - ( 0.164803D+05 * Tinv))
	rates(722) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(722) = rates(722) * conc(67) * conc(45)
	rates(723) = EXP( 0.240899D+02 + ( 0.41100D+00 * AlogT) - ( 0.793069D+04 * Tinv))
	rates(724) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(724) = rates(724) * conc(67) * conc(66)
	rates(725) = EXP( 0.248459D+02 + ( 0.40100D+00 * AlogT) - ( 0.750799D+04 * Tinv))
	rates(725) = rates(725) * conc(70)
	rates(726) = EXP( 0.363222D+02 - ( 0.214068D+05 * Tinv))
	rates(726) = rates(726) * conc(69)
	rates(727) = EXP( 0.157142D+02 + ( 0.19390D+01 * AlogT) - (-0.129931D+04 * Tinv))
	rates(727) = rates(727) * conc(5)
	rates(728) = EXP( 0.529143D+02 + (-0.25480D+01 * AlogT) - ( 0.938499D+04 * Tinv))
	rates(729) = EXP( 0.257339D+02 - ( 0.598828D+04 * Tinv))
	rates(729) = rates(729) * conc(36) * conc(22)
	rates(730) = EXP( 0.422812D+02 + (-0.91000D+00 * AlogT) - ( 0.462959D+05 * Tinv))
	rates(730) = rates(730) * conc(71)
	rates(731) =  0.200000D+15
	rates(731) = rates(731) * conc(72) * conc(1)
	rates(732) = EXP( 0.392653D+02 + (-0.30000D-01 * AlogT) - ( 0.401366D+05 * Tinv))
	rates(732) = rates(732) * conc(71)
	rates(733) =  0.181000D+14
	rates(733) = rates(733) * conc(43) * conc(13)
	rates(734) = EXP( 0.287296D+02 - ( 0.599834D+04 * Tinv))
	rates(734) = rates(734) * conc(71) * conc(8)
	rates(735) = EXP( 0.274063D+02 + (-0.62000D-01 * AlogT) - ( 0.521332D+04 * Tinv))
	rates(735) = rates(735) * conc(9)
	rates(736) = EXP( 0.251053D+02 - ( 0.599834D+04 * Tinv))
	rates(736) = rates(736) * conc(71) * conc(8)
	rates(737) = EXP( 0.288447D+02 + (-0.42000D+00 * AlogT) - ( 0.556054D+04 * Tinv))
	rates(737) = rates(737) * conc(72) * conc(9)
	rates(738) = EXP( 0.290123D+02 - ( 0.437799D+04 * Tinv))
	rates(738) = rates(738) * conc(71) * conc(22)
	rates(739) = EXP( 0.307773D+02 + (-0.60000D-01 * AlogT) - ( 0.128974D+05 * Tinv))
	rates(739) = rates(739) * conc(21)
	rates(740) = EXP( 0.296023D+02 - ( 0.698968D+03 * Tinv))
	rates(740) = rates(740) * conc(71) * conc(3)
	rates(741) = EXP( 0.272817D+02 + (-0.60000D-01 * AlogT) - ( 0.792063D+04 * Tinv))
	rates(741) = rates(741) * conc(5)
	rates(742) = EXP( 0.313199D+02 - ( 0.189209D+05 * Tinv))
	rates(742) = rates(742) * conc(71) * conc(4)
	rates(743) = EXP( 0.258139D+02 + ( 0.27000D+00 * AlogT) - (-0.172704D+04 * Tinv))
	rates(743) = rates(743) * conc(8)
	rates(744) = EXP( 0.240154D+02 + ( 0.76000D+00 * AlogT) - (-0.171094D+03 * Tinv))
	rates(744) = rates(744) * conc(71) * conc(5)
	rates(745) = EXP( 0.231777D+02 + ( 0.75000D+00 * AlogT) - ( 0.157004D+05 * Tinv))
	rates(745) = rates(745) * conc(6)
	rates(746) = EXP( 0.281522D+02 - (-0.393012D+03 * Tinv))
	rates(746) = rates(746) * conc(71) * conc(5)
	rates(747) = EXP( 0.301109D+02 + (-0.90000D-01 * AlogT) - ( 0.150009D+05 * Tinv))
	rates(747) = rates(747) * conc(72) * conc(6)
	rates(748) = EXP( 0.285865D+02 - ( 0.130836D+04 * Tinv))
	rates(748) = rates(748) * conc(71) * conc(1)
	rates(749) = EXP( 0.209022D+02 + ( 0.63300D+00 * AlogT) - ( 0.857481D+04 * Tinv))
	rates(749) = rates(749) * conc(2)
	rates(750) = EXP( 0.471057D+02 + (-0.21940D+01 * AlogT) - ( 0.753315D+04 * Tinv))
	rates(751) = EXP( 0.257339D+02 - ( 0.242047D+04 * Tinv))
	rates(751) = rates(751) * conc(43) * conc(10)
	rates(752) = EXP( 0.250408D+02 - ( 0.122785D+05 * Tinv))
	rates(752) = rates(752) * conc(68)
	rates(753) = EXP( 0.259245D+02 + (-0.50700D+00 * AlogT) - ( 0.450178D+04 * Tinv))
	rates(754) = EXP( 0.814081D+02 + (-0.72200D+01 * AlogT) - ( 0.198720D+05 * Tinv))
	rates(754) = rates(754) * conc(68)
	rates(755) = EXP( 0.609645D+02 + (-0.53310D+01 * AlogT) - ( 0.106883D+05 * Tinv))
	rates(755) = rates(755) * conc(65) * conc(8)
	rates(756) = EXP( 0.987383D+02 + (-0.94100D+01 * AlogT) - ( 0.208785D+05 * Tinv))
	rates(756) = rates(756) * conc(67)
	rates(757) = EXP( 0.732276D+02 + (-0.72030D+01 * AlogT) - ( 0.863520D+04 * Tinv))
	rates(757) = rates(757) * conc(65) * conc(8)
	rates(758) = EXP( 0.464163D+02 + (-0.16270D+01 * AlogT) - ( 0.179598D+05 * Tinv))
	rates(758) = rates(758) * conc(73)
	rates(759) =  0.226000D+13
	rates(759) = rates(759) * conc(4)
	rates(760) = EXP( 0.246353D+02 - ( 0.107688D+05 * Tinv))
	rates(760) = rates(760) * conc(73)
	rates(761) = EXP( 0.759388D+01 + ( 0.14550D+01 * AlogT) - ( 0.223529D+05 * Tinv))
	rates(761) = rates(761) * conc(74) * conc(5)
	rates(762) = EXP( 0.372468D+02 - ( 0.211351D+05 * Tinv))
	rates(762) = rates(762) * conc(74)
	rates(763) =  0.000000D+00
	rates(763) = rates(763) * conc(12) * conc(5)
	rates(764) = EXP( 0.366731D+02 + (-0.68000D+00 * AlogT) - ( 0.146788D+05 * Tinv))
	rates(765) =  0.000000D+00
	rates(765) = rates(765) * conc(5) * conc(12) * conc(44)
	rates(766) = EXP( 0.152623D+03 + (-0.14220D+02 * AlogT) - ( 0.644621D+05 * Tinv))
	rates(766) = rates(766) * conc(65)
	rates(767) = EXP( 0.129390D+03 + (-0.12293D+02 * AlogT) - ( 0.131340D+05 * Tinv))
	rates(767) = rates(767) * conc(46) * conc(22)
	rates(768) = EXP( 0.127764D+03 + (-0.11490D+02 * AlogT) - ( 0.575177D+05 * Tinv))
	rates(768) = rates(768) * conc(65)
	rates(769) = EXP( 0.126998D+03 + (-0.11738D+02 * AlogT) - ( 0.132849D+05 * Tinv))
	rates(769) = rates(769) * conc(66) * conc(1)
	rates(770) = EXP( 0.777223D+02 + (-0.57200D+01 * AlogT) - ( 0.100643D+05 * Tinv))
	rates(770) = rates(770) * conc(65) * conc(1)
	rates(771) = EXP( 0.616744D+02 + (-0.42090D+01 * AlogT) - ( 0.136875D+05 * Tinv))
	rates(771) = rates(771) * conc(44) * conc(22)
	rates(772) = EXP( 0.127367D+02 + ( 0.25000D+01 * AlogT) - ( 0.125402D+04 * Tinv))
	rates(772) = rates(772) * conc(65) * conc(1)
	rates(773) = EXP( 0.110541D+02 + ( 0.25280D+01 * AlogT) - ( 0.913841D+04 * Tinv))
	rates(773) = rates(773) * conc(66) * conc(2)
	rates(774) = EXP( 0.173211D+02 + ( 0.17600D+01 * AlogT) - ( 0.382445D+02 * Tinv))
	rates(774) = rates(774) * conc(65) * conc(3)
	rates(775) =  0.000000D+00
	rates(775) = rates(775) * conc(30) * conc(22) * conc(22)
	rates(776) = EXP( 0.166249D+02 + ( 0.17600D+01 * AlogT) - ( 0.382445D+02 * Tinv))
	rates(776) = rates(776) * conc(65) * conc(3)
	rates(777) = EXP( 0.255157D+02 + ( 0.70000D+00 * AlogT) - ( 0.384105D+04 * Tinv))
	rates(777) = rates(777) * conc(65) * conc(3)
	rates(778) = EXP( 0.231777D+02 + ( 0.70900D+00 * AlogT) - ( 0.110154D+05 * Tinv))
	rates(778) = rates(778) * conc(66) * conc(5)
	rates(779) = EXP( 0.148614D+01 + ( 0.35000D+01 * AlogT) - ( 0.285575D+04 * Tinv))
	rates(779) = rates(779) * conc(65) * conc(22)
	rates(780) = EXP( 0.661941D+01 + ( 0.30820D+01 * AlogT) - ( 0.115186D+05 * Tinv))
	rates(780) = rates(780) * conc(66) * conc(21)
	rates(781) = EXP( 0.986682D+01 + ( 0.26000D+01 * AlogT) - ( 0.699974D+04 * Tinv))
	rates(781) = rates(781) * conc(65) * conc(8)
	rates(782) = EXP( 0.145445D+02 + ( 0.19330D+01 * AlogT) - ( 0.683368D+04 * Tinv))
	rates(782) = rates(782) * conc(66) * conc(9)
	rates(783) = EXP( 0.986682D+01 + ( 0.26000D+01 * AlogT) - ( 0.699974D+04 * Tinv))
	rates(783) = rates(783) * conc(65) * conc(15)
	rates(784) = EXP(-0.142441D+02 + ( 0.49000D+01 * AlogT) - (-0.174516D+04 * Tinv))
	rates(784) = rates(784) * conc(66) * conc(14)
	rates(785) = EXP( 0.294228D+02 - ( 0.200783D+05 * Tinv))
	rates(785) = rates(785) * conc(65) * conc(4)
	rates(786) = EXP( 0.293971D+02 + (-0.32000D+00 * AlogT) - ( 0.444340D+03 * Tinv))
	rates(786) = rates(786) * conc(66) * conc(8)
	rates(787) = EXP( 0.154642D+02 + ( 0.20000D+01 * AlogT) - (-0.149959D+03 * Tinv))
	rates(787) = rates(787) * conc(65) * conc(5)
	rates(788) = EXP( 0.161428D+02 + ( 0.19220D+01 * AlogT) - ( 0.152324D+05 * Tinv))
	rates(788) = rates(788) * conc(66) * conc(6)
	rates(789) = EXP( 0.165755D+02 + ( 0.17600D+01 * AlogT) - (-0.611911D+03 * Tinv))
	rates(789) = rates(789) * conc(65) * conc(3)
	rates(790) = EXP( 0.151249D+01 + ( 0.30600D+01 * AlogT) - ( 0.109148D+05 * Tinv))
	rates(790) = rates(790) * conc(43) * conc(13)
	rates(791) = EXP( 0.986682D+01 + ( 0.26000D+01 * AlogT) - ( 0.699974D+04 * Tinv))
	rates(791) = rates(791) * conc(65) * conc(20)
	rates(792) = EXP( 0.175129D+02 + ( 0.14880D+01 * AlogT) - ( 0.603357D+04 * Tinv))
	rates(792) = rates(792) * conc(66) * conc(19)
	rates(793) = EXP( 0.365045D+02 + (-0.12100D+01 * AlogT) - ( 0.105927D+05 * Tinv))
	rates(793) = rates(793) * conc(66) * conc(4)
	rates(794) = EXP( 0.281616D+02 + (-0.40700D+00 * AlogT) - ( 0.444089D+05 * Tinv))
	rates(794) = rates(794) * conc(37) * conc(12)
	rates(795) = EXP( 0.687615D+02 + (-0.57100D+01 * AlogT) - ( 0.107940D+05 * Tinv))
	rates(795) = rates(795) * conc(66) * conc(4)
	rates(796) =  0.000000D+00
	rates(796) = rates(796) * conc(47) * conc(12) * conc(5)
	rates(797) = EXP( 0.108429D+03 + (-0.97400D+01 * AlogT) - ( 0.373689D+05 * Tinv))
	rates(797) = rates(797) * conc(66)
	rates(798) = EXP( 0.879984D+02 + (-0.77680D+01 * AlogT) - ( 0.113425D+05 * Tinv))
	rates(798) = rates(798) * conc(47) * conc(22)
	rates(799) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(799) = rates(799) * conc(20) * conc(66)
	rates(800) = EXP( 0.260883D+02 + ( 0.34900D+00 * AlogT) - ( 0.757844D+04 * Tinv))
	rates(800) = rates(800) * conc(18) * conc(70)
	rates(801) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(801) = rates(801) * conc(66) * conc(8)
	rates(802) = EXP( 0.288601D+02 + ( 0.50000D-01 * AlogT) - ( 0.544480D+04 * Tinv))
	rates(802) = rates(802) * conc(70) * conc(5)
	rates(803) = EXP( 0.494276D+02 + (-0.23910D+01 * AlogT) - ( 0.179095D+05 * Tinv))
	rates(803) = rates(803) * conc(70)
	rates(804) = EXP( 0.253284D+02 - ( 0.634053D+04 * Tinv))
	rates(804) = rates(804) * conc(46) * conc(12)
	rates(805) = EXP( 0.256585D+02 - ( 0.785018D+04 * Tinv))
	rates(805) = rates(805) * conc(70)
	rates(806) = EXP( 0.267713D+02 + (-0.16400D+00 * AlogT) - ( 0.159369D+05 * Tinv))
	rates(806) = rates(806) * conc(76)
	rates(807) = EXP( 0.998045D+01 + ( 0.23800D+01 * AlogT) - ( 0.955608D+04 * Tinv))
	rates(807) = rates(807) * conc(76) * conc(2)
	rates(808) = EXP( 0.633043D+01 + ( 0.29800D+01 * AlogT) - ( 0.704000D+03 * Tinv))
	rates(808) = rates(808) * conc(75) * conc(1)
	rates(809) = EXP( 0.316510D+02 + (-0.31500D+00 * AlogT) - ( 0.433773D+03 * Tinv))
	rates(809) = rates(809) * conc(76) * conc(8)
	rates(810) = EXP( 0.317254D+02 - ( 0.200783D+05 * Tinv))
	rates(810) = rates(810) * conc(75) * conc(4)
	rates(811) = EXP( 0.202612D+02 + ( 0.19000D+01 * AlogT) - ( 0.915351D+04 * Tinv))
	rates(811) = rates(811) * conc(76) * conc(12)
	rates(812) = EXP( 0.168605D+02 + ( 0.21530D+01 * AlogT) - ( 0.892203D+04 * Tinv))
	rates(812) = rates(812) * conc(75) * conc(13)
	rates(813) = EXP( 0.615273D+01 + ( 0.33000D+01 * AlogT) - ( 0.998382D+04 * Tinv))
	rates(813) = rates(813) * conc(76) * conc(65)
	rates(814) = EXP(-0.126798D+01 + ( 0.39000D+01 * AlogT) - ( 0.328148D+04 * Tinv))
	rates(814) = rates(814) * conc(75) * conc(66)
	rates(815) = EXP( 0.384310D+02 + (-0.40000D+00 * AlogT) - ( 0.452140D+05 * Tinv))
	rates(815) = rates(815) * conc(75)
	rates(816) =  0.100000D+15
	rates(816) = rates(816) * conc(76) * conc(1)
	rates(817) = EXP( 0.894168D+01 + ( 0.27120D+01 * AlogT) - ( 0.700981D+04 * Tinv))
	rates(817) = rates(817) * conc(75) * conc(8)
	rates(818) = EXP( 0.135709D+02 + ( 0.20500D+01 * AlogT) - ( 0.683368D+04 * Tinv))
	rates(818) = rates(818) * conc(76) * conc(9)
	rates(819) = EXP( 0.457293D+02 + (-0.18590D+01 * AlogT) - ( 0.287085D+05 * Tinv))
	rates(819) = rates(819) * conc(76)
	rates(820) = EXP( 0.253284D+02 - ( 0.462959D+04 * Tinv))
	rates(820) = rates(820) * conc(47)
	rates(821) =  0.964000D+13
	rates(821) = rates(821) * conc(72) * conc(8)
	rates(822) = EXP( 0.398461D+02 + (-0.12000D+01 * AlogT) - ( 0.105726D+05 * Tinv))
	rates(822) = rates(822) * conc(5)
	rates(823) = EXP( 0.313149D+02 - ( 0.488120D+04 * Tinv))
	rates(824) = EXP( 0.191968D+02 + ( 0.80000D+00 * AlogT) - ( 0.716581D+04 * Tinv))
	rates(824) = rates(824) * conc(36) * conc(13)
	rates(825) = EXP( 0.336438D+02 + (-0.72000D-01 * AlogT) - ( 0.213414D+05 * Tinv))
	rates(825) = rates(825) * conc(72)
	rates(826) = EXP( 0.301960D+02 - ( 0.241544D+04 * Tinv))
	rates(826) = rates(826) * conc(77) * conc(1)
	rates(827) = EXP( 0.122830D+02 + ( 0.23800D+01 * AlogT) - ( 0.955608D+04 * Tinv))
	rates(827) = rates(827) * conc(72) * conc(2)
	rates(828) = EXP( 0.117898D+02 + ( 0.24700D+01 * AlogT) - ( 0.178642D+04 * Tinv))
	rates(828) = rates(828) * conc(71) * conc(1)
	rates(829) = EXP( 0.386279D+02 + (-0.56000D+00 * AlogT) - ( 0.532906D+05 * Tinv))
	rates(829) = rates(829) * conc(75)
	rates(830) =  0.400000D+14
	rates(830) = rates(830) * conc(70) * conc(1)
	rates(831) = EXP( 0.160183D+02 + ( 0.20000D+01 * AlogT) - ( 0.897235D+04 * Tinv))
	rates(831) = rates(831) * conc(70) * conc(2)
	rates(832) = EXP( 0.134814D+02 + ( 0.24400D+01 * AlogT) - ( 0.820746D+04 * Tinv))
	rates(832) = rates(832) * conc(75) * conc(1)
	rates(833) = EXP( 0.388306D+02 + (-0.41000D+00 * AlogT) - ( 0.401064D+05 * Tinv))
	rates(833) = rates(833) * conc(75)
	rates(834) =  0.300000D+14
	rates(834) = rates(834) * conc(66) * conc(5)
	rates(835) = EXP( 0.254682D+02 - ( 0.644117D+03 * Tinv))
	rates(835) = rates(835) * conc(70) * conc(12)
	rates(836) = EXP( 0.264337D+02 - ( 0.913841D+04 * Tinv))
	rates(836) = rates(836) * conc(75) * conc(13)
	rates(837) = EXP( 0.193449D+02 + ( 0.19000D+01 * AlogT) - ( 0.915351D+04 * Tinv))
	rates(837) = rates(837) * conc(72) * conc(12)
	rates(838) = EXP( 0.163243D+02 + ( 0.19900D+01 * AlogT) - ( 0.876603D+04 * Tinv))
	rates(838) = rates(838) * conc(71) * conc(13)
	rates(839) = EXP( 0.615273D+01 + ( 0.33000D+01 * AlogT) - ( 0.998382D+04 * Tinv))
	rates(839) = rates(839) * conc(72) * conc(65)
	rates(840) = EXP( 0.188904D+01 + ( 0.33900D+01 * AlogT) - ( 0.436389D+04 * Tinv))
	rates(840) = rates(840) * conc(71) * conc(66)
	rates(841) = EXP( 0.281791D+02 - (-0.508249D+03 * Tinv))
	rates(841) = rates(841) * conc(77) * conc(5)
	rates(842) = EXP( 0.331828D+02 + (-0.43000D+00 * AlogT) - ( 0.279185D+05 * Tinv))
	rates(842) = rates(842) * conc(43) * conc(11)
	rates(843) = EXP( 0.289326D+02 - ( 0.659214D+03 * Tinv))
	rates(843) = rates(843) * conc(72) * conc(8)
	rates(844) = EXP( 0.324481D+02 + (-0.24000D+00 * AlogT) - ( 0.218144D+05 * Tinv))
	rates(844) = rates(844) * conc(71) * conc(4)
	rates(845) =  0.144600D+14
	rates(845) = rates(845) * conc(76) * conc(8)
	rates(846) =  0.000000D+00
	rates(846) = rates(846) * conc(78) * conc(12) * conc(5)
	rates(847) = EXP( 0.462724D+02 + (-0.98000D+00 * AlogT) - ( 0.496021D+05 * Tinv))
	rates(847) = rates(847) * conc(75)
	rates(848) =  0.300000D+14
	rates(848) = rates(848) * conc(78) * conc(22)
	rates(849) =  0.433500D+13
	rates(849) = rates(849) * conc(78) * conc(4)
	rates(850) =  0.000000D+00
	rates(850) = rates(850) * conc(10) * conc(12)
	rates(851) = EXP( 0.928749D+02 + (-0.83100D+01 * AlogT) - ( 0.227001D+05 * Tinv))
	rates(851) = rates(851) * conc(78)
	rates(852) = EXP( 0.925796D+02 + (-0.85800D+01 * AlogT) - ( 0.102304D+05 * Tinv))
	rates(852) = rates(852) * conc(27)
	rates(853) = EXP( 0.387430D+02 + (-0.11100D+01 * AlogT) - ( 0.214270D+05 * Tinv))
	rates(853) = rates(853) * conc(78)
	rates(854) = EXP( 0.297711D+02 - ( 0.100643D+04 * Tinv))
	rates(854) = rates(854) * conc(47) * conc(5)
	rates(855) = EXP( 0.447085D+02 + (-0.10170D+01 * AlogT) - ( 0.397642D+05 * Tinv))
	rates(855) = rates(855) * conc(107)
	rates(856) =  0.100000D+14
	rates(856) = rates(856) * conc(66) * conc(22)
	rates(857) = EXP( 0.237190D+02 - ( 0.201287D+04 * Tinv))
	rates(857) = rates(857) * conc(107) * conc(5)
	rates(858) = EXP( 0.306268D+02 - ( 0.100643D+05 * Tinv))
	rates(858) = rates(858) * conc(43) * conc(28)
	rates(859) = EXP( 0.357958D+02 + (-0.51000D+00 * AlogT) - ( 0.206621D+05 * Tinv))
	rates(859) = rates(859) * conc(108)
	rates(860) = EXP( 0.295028D+02 - ( 0.145933D+04 * Tinv))
	rates(860) = rates(860) * conc(40) * conc(1)
	rates(861) = EXP( 0.122830D+02 + ( 0.23800D+01 * AlogT) - ( 0.955608D+04 * Tinv))
	rates(861) = rates(861) * conc(108) * conc(2)
	rates(862) = EXP( 0.106710D+02 + ( 0.26300D+01 * AlogT) - ( 0.264944D+04 * Tinv))
	rates(862) = rates(862) * conc(42) * conc(1)
	rates(863) = EXP( 0.237190D+02 - (-0.201287D+04 * Tinv))
	rates(863) = rates(863) * conc(79) * conc(5)
	rates(864) = EXP( 0.264270D+02 - ( 0.102656D+05 * Tinv))
	rates(864) = rates(864) * conc(12)
	rates(865) = EXP( 0.230259D+02 - (-0.201287D+04 * Tinv))
	rates(865) = rates(865) * conc(80) * conc(5)
	rates(866) = EXP( 0.306268D+02 - ( 0.100643D+05 * Tinv))
	rates(866) = rates(866) * conc(24) * conc(42)
	rates(867) = EXP( 0.237190D+02 - (-0.201287D+04 * Tinv))
	rates(867) = rates(867) * conc(80) * conc(5)
	rates(868) = EXP( 0.306268D+02 - ( 0.100643D+05 * Tinv))
	rates(868) = rates(868) * conc(28)
	rates(869) = EXP( 0.468492D+02 + (-0.20600D+01 * AlogT) - ( 0.163394D+05 * Tinv))
	rates(870) = EXP( 0.246353D+02 - ( 0.462959D+04 * Tinv))
	rates(870) = rates(870) * conc(43) * conc(65)
	rates(871) = EXP( 0.302962D+02 + ( 0.23000D+00 * AlogT) - ( 0.189662D+05 * Tinv))
	rates(872) = EXP( 0.308891D+02 - ( 0.603860D+03 * Tinv))
	rates(872) = rates(872) * conc(109) * conc(1)
	rates(873) = EXP( 0.310627D+02 + ( 0.49000D-01 * AlogT) - ( 0.183121D+05 * Tinv))
	rates(874) = EXP( 0.308891D+02 - ( 0.125804D+04 * Tinv))
	rates(874) = rates(874) * conc(110) * conc(1)
	rates(875) = EXP( 0.560555D+02 + (-0.23920D+01 * AlogT) - ( 0.375752D+05 * Tinv))
	rates(875) = rates(875) * conc(109)
	rates(876) = EXP( 0.324831D+02 + (-0.35000D+00 * AlogT))
	rates(876) = rates(876) * conc(43) * conc(66)
	rates(877) = EXP( 0.237190D+02 - (-0.201287D+04 * Tinv))
	rates(877) = rates(877) * conc(109) * conc(5)
	rates(878) =  0.000000D+00
	rates(878) = rates(878) * conc(36) * conc(63)
	rates(879) = EXP( 0.237190D+02 - (-0.201287D+04 * Tinv))
	rates(879) = rates(879) * conc(110) * conc(5)
	rates(880) =  0.000000D+00
	rates(880) = rates(880) * conc(36) * conc(63)
	rates(881) = EXP( 0.237190D+02 - (-0.528378D+03 * Tinv))
	rates(881) = rates(881) * conc(110) * conc(3)
	rates(882) =  0.000000D+00
	rates(882) = rates(882) * conc(36) * conc(65)
	rates(883) = EXP( 0.127296D+02 + ( 0.23600D+01 * AlogT) - ( 0.104166D+03 * Tinv))
	rates(883) = rates(883) * conc(109) * conc(1)
	rates(884) = EXP( 0.153012D+02 + ( 0.21000D+01 * AlogT) - ( 0.102505D+05 * Tinv))
	rates(884) = rates(884) * conc(111) * conc(2)
	rates(885) = EXP( 0.102270D+02 + ( 0.26400D+01 * AlogT) - (-0.965673D+03 * Tinv))
	rates(885) = rates(885) * conc(109) * conc(5)
	rates(886) = EXP( 0.142640D+02 + ( 0.23800D+01 * AlogT) - ( 0.168074D+05 * Tinv))
	rates(886) = rates(886) * conc(111) * conc(6)
	rates(887) = EXP( 0.848053D+01 + ( 0.25500D+01 * AlogT) - ( 0.529887D+04 * Tinv))
	rates(887) = rates(887) * conc(109) * conc(8)
	rates(888) = EXP( 0.142986D+02 + ( 0.19600D+01 * AlogT) - ( 0.723626D+04 * Tinv))
	rates(888) = rates(888) * conc(111) * conc(9)
	rates(889) = EXP( 0.848053D+01 + ( 0.25500D+01 * AlogT) - ( 0.529887D+04 * Tinv))
	rates(889) = rates(889) * conc(109) * conc(20)
	rates(890) = EXP( 0.150322D+02 + ( 0.17900D+01 * AlogT) - ( 0.571654D+04 * Tinv))
	rates(890) = rates(890) * conc(111) * conc(19)
	rates(891) = EXP( 0.127542D+02 + ( 0.25000D+01 * AlogT) - ( 0.125402D+04 * Tinv))
	rates(891) = rates(891) * conc(110) * conc(1)
	rates(892) = EXP( 0.160927D+02 + ( 0.20600D+01 * AlogT) - ( 0.100895D+05 * Tinv))
	rates(892) = rates(892) * conc(111) * conc(2)
	rates(893) = EXP( 0.156465D+02 + ( 0.20000D+01 * AlogT) - (-0.149959D+03 * Tinv))
	rates(893) = rates(893) * conc(110) * conc(5)
	rates(894) = EXP( 0.204505D+02 + ( 0.15600D+01 * AlogT) - ( 0.163143D+05 * Tinv))
	rates(894) = rates(894) * conc(111) * conc(6)
	rates(895) = EXP( 0.378841D+02 + (-0.83000D+00 * AlogT) - ( 0.207476D+05 * Tinv))
	rates(895) = rates(895) * conc(111)
	rates(896) = EXP( 0.253284D+02 - ( 0.533410D+04 * Tinv))
	rates(896) = rates(896) * conc(112) * conc(22)
	rates(897) =  0.964000D+13
	rates(897) = rates(897) * conc(111) * conc(8)
	rates(898) = EXP( 0.339237D+02 + (-0.73000D+00 * AlogT) - ( 0.773947D+04 * Tinv))
	rates(898) = rates(898) * conc(5)
	rates(899) =  0.964000D+13
	rates(899) = rates(899) * conc(111) * conc(20)
	rates(900) = EXP( 0.385053D+02 + (-0.13100D+01 * AlogT) - ( 0.101348D+05 * Tinv))
	rates(900) = rates(900) * conc(18)
	rates(901) =  0.964000D+13
	rates(901) = rates(901) * conc(111) * conc(35)
	rates(902) = EXP( 0.311737D+02 + (-0.38000D+00 * AlogT) - ( 0.904784D+04 * Tinv))
	rates(903) = EXP( 0.503720D+02 + (-0.24000D+01 * AlogT) - ( 0.151921D+05 * Tinv))
	rates(904) = EXP( 0.253284D+02 - ( 0.598828D+04 * Tinv))
	rates(904) = rates(904) * conc(71) * conc(46)
	rates(905) = EXP( 0.412800D+02 + (-0.11110D+01 * AlogT) - ( 0.165709D+05 * Tinv))
	rates(905) = rates(905) * conc(113)
	rates(906) = EXP( 0.717012D+01 + ( 0.24800D+01 * AlogT) - ( 0.428741D+04 * Tinv))
	rates(906) = rates(906) * conc(65) * conc(22)
	rates(907) = EXP( 0.483287D+02 + (-0.24370D+01 * AlogT) - ( 0.173761D+05 * Tinv))
	rates(907) = rates(907) * conc(114)
	rates(908) = EXP( 0.398321D+02 + (-0.21000D+01 * AlogT))
	rates(908) = rates(908) * conc(113) * conc(4)
	rates(909) = EXP( 0.254462D+02 - ( 0.122785D+05 * Tinv))
	rates(909) = rates(909) * conc(114)
	rates(910) = EXP( 0.252389D+02 + (-0.50900D+00 * AlogT) - ( 0.450379D+04 * Tinv))
	rates(910) = rates(910) * conc(115)
	rates(911) = EXP( 0.402462D+02 + (-0.11700D+01 * AlogT) - ( 0.150713D+05 * Tinv))
	rates(911) = rates(911) * conc(115)
	rates(912) =  0.000000D+00
	rates(912) = rates(912) * conc(5) * conc(12) * conc(65)
	rates(913) = EXP( 0.578765D+02 + (-0.37360D+01 * AlogT) - ( 0.179648D+05 * Tinv))
	rates(913) = rates(913) * conc(116)
	rates(914) = EXP( 0.398321D+02 + (-0.21000D+01 * AlogT))
	rates(914) = rates(914) * conc(115) * conc(4)
	rates(915) = EXP( 0.239421D+02 - ( 0.107688D+05 * Tinv))
	rates(915) = rates(915) * conc(116)
	rates(916) = EXP( 0.245156D+02 + (-0.51300D+00 * AlogT) - ( 0.551525D+04 * Tinv))
	rates(917) = EXP( 0.344334D+02 - ( 0.754825D+03 * Tinv))
	rates(918) = EXP( 0.212349D+02 + ( 0.15800D+01 * AlogT) - ( 0.160425D+05 * Tinv))
	rates(918) = rates(918) * conc(117) * conc(5)
	rates(919) = EXP( 0.372468D+02 - ( 0.211351D+05 * Tinv))
	rates(919) = rates(919) * conc(117)
	rates(920) = EXP( 0.214209D+02 + ( 0.15100D+01 * AlogT) - (-0.207577D+04 * Tinv))
	rates(920) = rates(920) * conc(5)
	rates(921) = EXP( 0.492605D+02 + (-0.25400D+01 * AlogT) - ( 0.796592D+04 * Tinv))
	rates(922) = EXP( 0.253284D+02 - ( 0.598828D+04 * Tinv))
	rates(922) = rates(922) * conc(72) * conc(12)
	rates(923) = EXP( 0.276310D+02 - ( 0.599834D+04 * Tinv))
	rates(923) = rates(923) * conc(118) * conc(8)
	rates(924) = EXP( 0.289796D+02 + (-0.33000D+00 * AlogT) - ( 0.603860D+04 * Tinv))
	rates(924) = rates(924) * conc(9)
	rates(925) = EXP( 0.290123D+02 - ( 0.437799D+04 * Tinv))
	rates(925) = rates(925) * conc(118) * conc(22)
	rates(926) = EXP( 0.303770D+02 - ( 0.128673D+05 * Tinv))
	rates(926) = rates(926) * conc(21)
	rates(927) = EXP( 0.296023D+02 - ( 0.698968D+03 * Tinv))
	rates(927) = rates(927) * conc(118) * conc(3)
	rates(928) = EXP( 0.268815D+02 - ( 0.789044D+04 * Tinv))
	rates(928) = rates(928) * conc(5)
	rates(929) = EXP( 0.313199D+02 - ( 0.189209D+05 * Tinv))
	rates(929) = rates(929) * conc(118) * conc(4)
	rates(930) = EXP( 0.254137D+02 + ( 0.32000D+00 * AlogT) - (-0.175723D+04 * Tinv))
	rates(930) = rates(930) * conc(8)
	rates(931) = EXP( 0.240154D+02 + ( 0.76000D+00 * AlogT) - (-0.171094D+03 * Tinv))
	rates(931) = rates(931) * conc(118) * conc(5)
	rates(932) = EXP( 0.235832D+02 + ( 0.76000D+00 * AlogT) - ( 0.157004D+05 * Tinv))
	rates(932) = rates(932) * conc(6)
	rates(933) = EXP( 0.538825D+02 + (-0.28810D+01 * AlogT) - ( 0.678839D+04 * Tinv))
	rates(934) = EXP( 0.257339D+02 - ( 0.242047D+04 * Tinv))
	rates(934) = rates(934) * conc(64) * conc(10)
	rates(935) =  0.100000D+12
	rates(935) = rates(935) * conc(119) * conc(5)
	rates(936) = EXP( 0.183048D+02 + ( 0.21400D+01 * AlogT) - ( 0.678336D+04 * Tinv))
	rates(936) = rates(936) * conc(28) * conc(108)
	rates(937) = EXP( 0.225200D+02 - ( 0.400007D+04 * Tinv))
	rates(937) = rates(937) * conc(119) * conc(8)
	rates(938) =  0.100000D+01
	rates(938) = rates(938) * conc(28) * conc(40) * conc(5)
	rates(939) = EXP( 0.408928D+02 + (-0.36000D+00 * AlogT) - ( 0.509255D+05 * Tinv))
	rates(939) = rates(939) * conc(120)
	rates(940) =  0.100000D+15
	rates(940) = rates(940) * conc(1)
	rates(941) = EXP( 0.426402D+02 + (-0.72100D+00 * AlogT) - ( 0.496826D+05 * Tinv))
	rates(941) = rates(941) * conc(120)
	rates(942) =  0.100000D+15
	rates(942) = rates(942) * conc(1)
	rates(943) = EXP( 0.438854D+02 + (-0.94100D+00 * AlogT) - ( 0.480220D+05 * Tinv))
	rates(943) = rates(943) * conc(120)
	rates(944) =  0.100000D+15
	rates(944) = rates(944) * conc(1)
	rates(945) = EXP( 0.397958D+02 + (-0.36000D+00 * AlogT) - ( 0.505230D+05 * Tinv))
	rates(945) = rates(945) * conc(120)
	rates(946) =  0.100000D+15
	rates(946) = rates(946) * conc(1)
	rates(947) = EXP( 0.626614D+02 + (-0.27940D+01 * AlogT) - ( 0.422350D+05 * Tinv))
	rates(947) = rates(947) * conc(120)
	rates(948) = EXP( 0.304222D+02 - (-0.299917D+03 * Tinv))
	rates(948) = rates(948) * conc(22)
	rates(949) = EXP( 0.688327D+02 + (-0.39250D+01 * AlogT) - ( 0.423457D+05 * Tinv))
	rates(949) = rates(949) * conc(120)
	rates(950) = EXP( 0.335143D+02 + (-0.75000D+00 * AlogT))
	rates(950) = rates(950) * conc(64) * conc(63)
	rates(951) = EXP( 0.538576D+02 + (-0.20130D+01 * AlogT) - ( 0.419683D+05 * Tinv))
	rates(951) = rates(951) * conc(120)
	rates(952) = EXP( 0.335143D+02 + (-0.75000D+00 * AlogT))
	rates(952) = rates(952) * conc(113) * conc(43)
	rates(953) = EXP( 0.135064D+02 + ( 0.27680D+01 * AlogT) - ( 0.409971D+04 * Tinv))
	rates(953) = rates(953) * conc(120) * conc(1)
	rates(954) = EXP( 0.393183D+01 + ( 0.34040D+01 * AlogT) - ( 0.527371D+04 * Tinv))
	rates(954) = rates(954) * conc(2)
	rates(955) = EXP( 0.132597D+02 + ( 0.24910D+01 * AlogT) - ( 0.207527D+04 * Tinv))
	rates(955) = rates(955) * conc(120) * conc(1)
	rates(956) = EXP( 0.193759D+01 + ( 0.34880D+01 * AlogT) - ( 0.450580D+04 * Tinv))
	rates(956) = rates(956) * conc(2)
	rates(957) = EXP( 0.133080D+02 + ( 0.24000D+01 * AlogT) - ( 0.129981D+04 * Tinv))
	rates(957) = rates(957) * conc(120) * conc(1)
	rates(958) = EXP( 0.740508D+00 + ( 0.36170D+01 * AlogT) - ( 0.538945D+04 * Tinv))
	rates(958) = rates(958) * conc(2)
	rates(959) = EXP( 0.121442D+02 + ( 0.27500D+01 * AlogT) - ( 0.316020D+04 * Tinv))
	rates(959) = rates(959) * conc(120) * conc(1)
	rates(960) = EXP( 0.366638D+01 + ( 0.33860D+01 * AlogT) - ( 0.473879D+04 * Tinv))
	rates(960) = rates(960) * conc(2)
	rates(961) = EXP( 0.905369D+01 + ( 0.30500D+01 * AlogT) - ( 0.157155D+04 * Tinv))
	rates(961) = rates(961) * conc(120) * conc(3)
	rates(962) = EXP(-0.116539D+01 + ( 0.36660D+01 * AlogT) - ( 0.203702D+04 * Tinv))
	rates(962) = rates(962) * conc(5)
	rates(963) = EXP( 0.107727D+02 + ( 0.27100D+01 * AlogT) - ( 0.105977D+04 * Tinv))
	rates(963) = rates(963) * conc(120) * conc(3)
	rates(964) = EXP(-0.119402D+01 + ( 0.36870D+01 * AlogT) - ( 0.277977D+04 * Tinv))
	rates(964) = rates(964) * conc(5)
	rates(965) = EXP( 0.128558D+02 + ( 0.24100D+01 * AlogT) - ( 0.573667D+03 * Tinv))
	rates(965) = rates(965) * conc(120) * conc(3)
	rates(966) = EXP(-0.356246D+00 + ( 0.36070D+01 * AlogT) - ( 0.395428D+04 * Tinv))
	rates(966) = rates(966) * conc(5)
	rates(967) = EXP( 0.125613D+02 + ( 0.25000D+01 * AlogT) - ( 0.183422D+04 * Tinv))
	rates(967) = rates(967) * conc(120) * conc(3)
	rates(968) = EXP( 0.343914D+01 + ( 0.31160D+01 * AlogT) - ( 0.270227D+04 * Tinv))
	rates(968) = rates(968) * conc(5)
	rates(969) = EXP( 0.170851D+02 + ( 0.18000D+01 * AlogT) - ( 0.720103D+03 * Tinv))
	rates(969) = rates(969) * conc(120) * conc(5)
	rates(970) = EXP( 0.936212D+01 + ( 0.23923D+01 * AlogT) - ( 0.931202D+04 * Tinv))
	rates(970) = rates(970) * conc(6)
	rates(971) = EXP( 0.137102D+02 + ( 0.20000D+01 * AlogT) - (-0.570144D+03 * Tinv))
	rates(971) = rates(971) * conc(120) * conc(5)
	rates(972) = EXP( 0.475273D+01 + ( 0.28910D+01 * AlogT) - ( 0.935480D+04 * Tinv))
	rates(972) = rates(972) * conc(6)
	rates(973) = EXP( 0.143461D+02 + ( 0.19000D+01 * AlogT) - (-0.729664D+03 * Tinv))
	rates(973) = rates(973) * conc(120) * conc(5)
	rates(974) = EXP( 0.414329D+01 + ( 0.30110D+01 * AlogT) - ( 0.108544D+05 * Tinv))
	rates(974) = rates(974) * conc(6)
	rates(975) = EXP( 0.166947D+02 + ( 0.18000D+01 * AlogT) - ( 0.720103D+03 * Tinv))
	rates(975) = rates(975) * conc(120) * conc(5)
	rates(976) = EXP( 0.105815D+02 + ( 0.23300D+01 * AlogT) - ( 0.979260D+04 * Tinv))
	rates(976) = rates(976) * conc(6)
	rates(977) = EXP(-0.307876D+02 + ( 0.80600D+01 * AlogT) - ( 0.209036D+04 * Tinv))
	rates(977) = rates(977) * conc(120) * conc(22)
	rates(978) = EXP(-0.335459D+02 + ( 0.82500D+01 * AlogT) - ( 0.404133D+04 * Tinv))
	rates(978) = rates(978) * conc(21)
	rates(979) = EXP( 0.102054D+02 + ( 0.22600D+01 * AlogT) - ( 0.366694D+04 * Tinv))
	rates(979) = rates(979) * conc(120) * conc(22)
	rates(980) = EXP( 0.569977D+01 + ( 0.28110D+01 * AlogT) - ( 0.687394D+04 * Tinv))
	rates(980) = rates(980) * conc(21)
	rates(981) = EXP(-0.212324D+02 + ( 0.63600D+01 * AlogT) - ( 0.449372D+03 * Tinv))
	rates(981) = rates(981) * conc(120) * conc(22)
	rates(982) = EXP(-0.269834D+02 + ( 0.71310D+01 * AlogT) - ( 0.531397D+04 * Tinv))
	rates(982) = rates(982) * conc(21)
	rates(983) = EXP(-0.191732D+01 + ( 0.38700D+01 * AlogT) - ( 0.342590D+04 * Tinv))
	rates(983) = rates(983) * conc(120) * conc(22)
	rates(984) = EXP(-0.357877D+01 + ( 0.40600D+01 * AlogT) - ( 0.577693D+04 * Tinv))
	rates(984) = rates(984) * conc(21)
	rates(985) = EXP( 0.411415D+01 + ( 0.35900D+01 * AlogT) - ( 0.863520D+04 * Tinv))
	rates(985) = rates(985) * conc(120) * conc(8)
	rates(986) = EXP(-0.130394D+01 + ( 0.37938D+01 * AlogT) - ( 0.136850D+04 * Tinv))
	rates(986) = rates(986) * conc(9)
	rates(987) = EXP( 0.414630D+01 + ( 0.33700D+01 * AlogT) - ( 0.690413D+04 * Tinv))
	rates(987) = rates(987) * conc(120) * conc(8)
	rates(988) = EXP(-0.246525D+01 + ( 0.38685D+01 * AlogT) - ( 0.988871D+03 * Tinv))
	rates(988) = rates(988) * conc(9)
	rates(989) = EXP( 0.607120D+01 + ( 0.30100D+01 * AlogT) - ( 0.608389D+04 * Tinv))
	rates(989) = rates(989) * conc(120) * conc(8)
	rates(990) = EXP(-0.101191D+00 + ( 0.35287D+01 * AlogT) - ( 0.213615D+04 * Tinv))
	rates(990) = rates(990) * conc(9)
	rates(991) = EXP( 0.370868D+01 + ( 0.35900D+01 * AlogT) - ( 0.863520D+04 * Tinv))
	rates(991) = rates(991) * conc(120) * conc(8)
	rates(992) = EXP(-0.612249D+00 + ( 0.37938D+01 * AlogT) - ( 0.177112D+04 * Tinv))
	rates(992) = rates(992) * conc(9)
	rates(993) = EXP( 0.268845D+02 - ( 0.352252D+04 * Tinv))
	rates(993) = rates(993) * conc(120) * conc(18)
	rates(994) = EXP( 0.232082D+02 - ( 0.462959D+04 * Tinv))
	rates(994) = rates(994) * conc(17)
	rates(995) = EXP( 0.254192D+02 - ( 0.251608D+04 * Tinv))
	rates(995) = rates(995) * conc(120) * conc(18)
	rates(996) = EXP( 0.229093D+02 - ( 0.362316D+04 * Tinv))
	rates(996) = rates(996) * conc(17)
	rates(997) = EXP( 0.236677D+02 - ( 0.140901D+04 * Tinv))
	rates(997) = rates(997) * conc(120) * conc(18)
	rates(998) = EXP( 0.230259D+02 - ( 0.261673D+04 * Tinv))
	rates(998) = rates(998) * conc(17)
	rates(999) = EXP( 0.264916D+02 - ( 0.352252D+04 * Tinv))
	rates(999) = rates(999) * conc(120) * conc(18)
	rates(1000) = EXP( 0.232082D+02 - ( 0.462959D+04 * Tinv))
	rates(1000) = rates(1000) * conc(17)
	rates(1001) = EXP( 0.317742D+02 - ( 0.255433D+05 * Tinv))
	rates(1001) = rates(1001) * conc(120) * conc(4)
	rates(1002) = EXP( 0.238570D+02 + ( 0.28800D+00 * AlogT) - (-0.801121D+03 * Tinv))
	rates(1002) = rates(1002) * conc(8)
	rates(1003) = EXP( 0.302701D+02 - ( 0.242601D+05 * Tinv))
	rates(1003) = rates(1003) * conc(120) * conc(4)
	rates(1004) = EXP( 0.206055D+02 + ( 0.64900D+00 * AlogT) - (-0.829804D+03 * Tinv))
	rates(1004) = rates(1004) * conc(8)
	rates(1005) = EXP( 0.295769D+02 - ( 0.231782D+05 * Tinv))
	rates(1005) = rates(1005) * conc(120) * conc(4)
	rates(1006) = EXP( 0.186668D+02 + ( 0.86900D+00 * AlogT) - (-0.251105D+03 * Tinv))
	rates(1006) = rates(1006) * conc(8)
	rates(1007) = EXP( 0.313687D+02 - ( 0.255433D+05 * Tinv))
	rates(1007) = rates(1007) * conc(120) * conc(4)
	rates(1008) = EXP( 0.245484D+02 + ( 0.28800D+00 * AlogT) - (-0.398548D+03 * Tinv))
	rates(1008) = rates(1008) * conc(8)
	rates(1009) = EXP( 0.246353D+02 - ( 0.523345D+04 * Tinv))
	rates(1009) = rates(1009) * conc(120) * conc(24)
	rates(1010) = EXP( 0.253284D+02 - ( 0.649150D+04 * Tinv))
	rates(1010) = rates(1010) * conc(23)
	rates(1011) = EXP( 0.253284D+02 - ( 0.397541D+04 * Tinv))
	rates(1011) = rates(1011) * conc(120) * conc(24)
	rates(1012) = EXP( 0.264270D+02 - ( 0.105676D+05 * Tinv))
	rates(1012) = rates(1012) * conc(23)
	rates(1013) = EXP( 0.717012D+01 + ( 0.25000D+01 * AlogT) - ( 0.428741D+04 * Tinv))
	rates(1013) = rates(1013) * conc(109) * conc(22)
	rates(1014) = EXP( 0.301599D+02 + ( 0.30000D+00 * AlogT) - ( 0.142511D+05 * Tinv))
	rates(1015) = EXP( 0.641182D+01 + ( 0.24800D+01 * AlogT) - ( 0.428741D+04 * Tinv))
	rates(1015) = rates(1015) * conc(65) * conc(63)
	rates(1016) = EXP( 0.331355D+02 + (-0.14000D+00 * AlogT) - ( 0.134761D+05 * Tinv))
	rates(1017) = EXP( 0.717012D+01 + ( 0.25000D+01 * AlogT) - ( 0.428741D+04 * Tinv))
	rates(1017) = rates(1017) * conc(110) * conc(22)
	rates(1018) = EXP( 0.291790D+02 + ( 0.48000D+00 * AlogT) - ( 0.141957D+05 * Tinv))
	rates(1019) = EXP( 0.641182D+01 + ( 0.24800D+01 * AlogT) - ( 0.308472D+04 * Tinv))
	rates(1019) = rates(1019) * conc(65) * conc(64)
	rates(1020) = EXP( 0.340680D+02 + (-0.14000D+00 * AlogT) - ( 0.130283D+05 * Tinv))
	rates(1021) = EXP( 0.599146D+01 + ( 0.25000D+01 * AlogT) - ( 0.428741D+04 * Tinv))
	rates(1021) = rates(1021) * conc(44) * conc(113)
	rates(1022) = EXP( 0.197382D+02 + ( 0.15700D+01 * AlogT) - ( 0.135969D+05 * Tinv))
	rates(1023) = EXP( 0.282424D+02 + ( 0.37600D+00 * AlogT) - ( 0.177334D+05 * Tinv))
	rates(1024) = EXP( 0.271610D+02 + ( 0.50000D+00 * AlogT) - ( 0.131843D+04 * Tinv))
	rates(1024) = rates(1024) * conc(121) * conc(1)
	rates(1025) = EXP( 0.275251D+02 + ( 0.59600D+00 * AlogT) - ( 0.186945D+05 * Tinv))
	rates(1026) = EXP( 0.276893D+02 + ( 0.50000D+00 * AlogT) - ( 0.618957D+03 * Tinv))
	rates(1026) = rates(1026) * conc(121) * conc(1)
	rates(1027) = EXP( 0.267666D+02 + ( 0.77700D+00 * AlogT) - ( 0.184630D+05 * Tinv))
	rates(1028) = EXP( 0.276893D+02 + ( 0.50000D+00 * AlogT) - ( 0.618957D+03 * Tinv))
	rates(1028) = rates(1028) * conc(122) * conc(1)
	rates(1029) = EXP( 0.303283D+02 + ( 0.19600D+00 * AlogT) - ( 0.166514D+05 * Tinv))
	rates(1030) = EXP( 0.271610D+02 + ( 0.50000D+00 * AlogT) - ( 0.131843D+04 * Tinv))
	rates(1030) = rates(1030) * conc(122) * conc(1)
	rates(1031) = EXP( 0.256577D+02 - ( 0.774954D+04 * Tinv))
	rates(1032) = EXP( 0.267547D+02 - ( 0.815211D+04 * Tinv))
	rates(1033) = EXP( 0.266389D+02 - ( 0.102656D+05 * Tinv))
	rates(1034) = EXP( 0.236459D+02 + ( 0.58100D+00 * AlogT) - ( 0.131792D+05 * Tinv))
	rates(1035) = EXP( 0.253284D+02 - (-0.201287D+04 * Tinv))
	rates(1035) = rates(1035) * conc(121) * conc(5)
	rates(1036) =  0.000000D+00
	rates(1036) = rates(1036) * conc(36) * conc(113)
	rates(1037) = EXP( 0.731887D+00 + ( 0.39700D+01 * AlogT) - ( 0.919880D+04 * Tinv))
	rates(1037) = rates(1037) * conc(120) * conc(20)
	rates(1038) = EXP(-0.263411D+01 + ( 0.38375D+01 * AlogT) - ( 0.953294D+03 * Tinv))
	rates(1038) = rates(1038) * conc(19)
	rates(1039) = EXP( 0.231895D+01 + ( 0.35800D+01 * AlogT) - ( 0.745264D+04 * Tinv))
	rates(1039) = rates(1039) * conc(120) * conc(20)
	rates(1040) = EXP(-0.224055D+01 + ( 0.37422D+01 * AlogT) - ( 0.558571D+03 * Tinv))
	rates(1040) = rates(1040) * conc(19)
	rates(1041) = EXP( 0.491706D+01 + ( 0.31200D+01 * AlogT) - ( 0.663743D+04 * Tinv))
	rates(1041) = rates(1041) * conc(120) * conc(20)
	rates(1042) = EXP( 0.796741D+00 + ( 0.33023D+01 * AlogT) - ( 0.171089D+04 * Tinv))
	rates(1042) = rates(1042) * conc(19)
	rates(1043) = EXP( 0.305291D+02 - ( 0.102807D+05 * Tinv))
	rates(1043) = rates(1043) * conc(120) * conc(124)
	rates(1044) = EXP( 0.233905D+02 - ( 0.754825D+04 * Tinv))
	rates(1044) = rates(1044) * conc(125)
	rates(1045) = EXP( 0.290253D+02 - ( 0.890694D+04 * Tinv))
	rates(1045) = rates(1045) * conc(120) * conc(124)
	rates(1046) = EXP( 0.233905D+02 - ( 0.754825D+04 * Tinv))
	rates(1046) = rates(1046) * conc(125)
	rates(1047) = EXP( 0.283242D+02 - ( 0.805147D+04 * Tinv))
	rates(1047) = rates(1047) * conc(120) * conc(124)
	rates(1048) = EXP( 0.233905D+02 - ( 0.754825D+04 * Tinv))
	rates(1048) = rates(1048) * conc(125)
	rates(1049) = EXP( 0.301242D+02 - ( 0.102807D+05 * Tinv))
	rates(1049) = rates(1049) * conc(120) * conc(124)
	rates(1050) = EXP( 0.233905D+02 - ( 0.754825D+04 * Tinv))
	rates(1050) = rates(1050) * conc(125)
	rates(1051) = EXP( 0.308579D+02 - ( 0.102857D+05 * Tinv))
	rates(1051) = rates(1051) * conc(120) * conc(15)
	rates(1052) = EXP( 0.632454D+01 + ( 0.23000D+01 * AlogT) - ( 0.154085D+04 * Tinv))
	rates(1052) = rates(1052) * conc(14)
	rates(1053) = EXP( 0.293538D+02 - ( 0.890190D+04 * Tinv))
	rates(1053) = rates(1053) * conc(120) * conc(15)
	rates(1054) = EXP( 0.307269D+01 + ( 0.26600D+01 * AlogT) - ( 0.141203D+04 * Tinv))
	rates(1054) = rates(1054) * conc(14)
	rates(1055) = EXP( 0.286606D+02 - ( 0.805650D+04 * Tinv))
	rates(1055) = rates(1055) * conc(120) * conc(15)
	rates(1056) = EXP( 0.113430D+01 + ( 0.28800D+01 * AlogT) - ( 0.233140D+04 * Tinv))
	rates(1056) = rates(1056) * conc(14)
	rates(1057) = EXP( 0.304524D+02 - ( 0.102857D+05 * Tinv))
	rates(1057) = rates(1057) * conc(120) * conc(15)
	rates(1058) = EXP( 0.701571D+01 + ( 0.23000D+01 * AlogT) - ( 0.194342D+04 * Tinv))
	rates(1058) = rates(1058) * conc(14)
	rates(1059) = EXP( 0.615273D+01 + ( 0.33000D+01 * AlogT) - ( 0.998382D+04 * Tinv))
	rates(1059) = rates(1059) * conc(120) * conc(76)
	rates(1060) = EXP(-0.593121D+00 + ( 0.39030D+01 * AlogT) - ( 0.368657D+04 * Tinv))
	rates(1060) = rates(1060) * conc(75)
	rates(1061) = EXP( 0.462481D+02 + (-0.16530D+01 * AlogT) - ( 0.179749D+05 * Tinv))
	rates(1061) = rates(1061) * conc(123)
	rates(1062) =  0.452000D+13
	rates(1062) = rates(1062) * conc(4)
	rates(1063) = EXP( 0.522236D+02 + (-0.23230D+01 * AlogT) - ( 0.195449D+05 * Tinv))
	rates(1063) = rates(1063) * conc(123)
	rates(1064) =  0.754000D+13
	rates(1064) = rates(1064) * conc(4)
	rates(1065) = EXP( 0.565485D+02 + (-0.25600D+01 * AlogT) - ( 0.181208D+05 * Tinv))
	rates(1065) = rates(1065) * conc(124)
	rates(1066) =  0.141000D+14
	rates(1066) = rates(1066) * conc(4)
	rates(1067) = EXP( 0.456379D+02 + (-0.16530D+01 * AlogT) - ( 0.175723D+05 * Tinv))
	rates(1067) = rates(1067) * conc(123)
	rates(1068) =  0.452000D+13
	rates(1068) = rates(1068) * conc(4)
	rates(1069) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(1069) = rates(1069) * conc(124)
	rates(1070) = EXP( 0.391234D+02 + (-0.10780D+01 * AlogT) - ( 0.157356D+05 * Tinv))
	rates(1071) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(1071) = rates(1071) * conc(8)
	rates(1072) = EXP( 0.430370D+02 + (-0.14230D+01 * AlogT) - ( 0.135768D+05 * Tinv))
	rates(1072) = rates(1072) * conc(5)
	rates(1073) = EXP( 0.295769D+02 - (-0.503217D+03 * Tinv))
	rates(1073) = rates(1073) * conc(20)
	rates(1074) = EXP( 0.402653D+02 + (-0.11240D+01 * AlogT) - ( 0.157104D+05 * Tinv))
	rates(1074) = rates(1074) * conc(18)
	rates(1075) = EXP( 0.235855D+02 - (-0.164803D+04 * Tinv))
	rates(1075) = rates(1075) * conc(124) * conc(8)
	rates(1076) = EXP( 0.312559D+02 + (-0.79200D+00 * AlogT) - ( 0.169131D+05 * Tinv))
	rates(1076) = rates(1076) * conc(125) * conc(4)
	rates(1077) = EXP( 0.285065D+02 - ( 0.503217D+04 * Tinv))
	rates(1077) = rates(1077) * conc(9) * conc(124)
	rates(1078) = EXP( 0.285065D+02 - ( 0.503217D+04 * Tinv))
	rates(1078) = rates(1078) * conc(8) * conc(125)
	rates(1079) = EXP( 0.371778D+02 + (-0.16100D+01 * AlogT) - ( 0.935983D+03 * Tinv))
	rates(1079) = rates(1079) * conc(124) * conc(20)
	rates(1080) =  0.000000D+00
	rates(1080) = rates(1080) * conc(18) * conc(4)
	rates(1081) = EXP( 0.371778D+02 + (-0.16100D+01 * AlogT) - ( 0.935983D+03 * Tinv))
	rates(1081) = rates(1081) * conc(124) * conc(124)
	rates(1082) =  0.000000D+00
	rates(1082) = rates(1082) * conc(4)
	rates(1083) = EXP( 0.368414D+02 - ( 0.196255D+05 * Tinv))
	rates(1083) = rates(1083) * conc(125)
	rates(1084) = EXP( 0.163595D+02 + ( 0.19290D+01 * AlogT) - (-0.298005D+04 * Tinv))
	rates(1084) = rates(1084) * conc(5)
	rates(1085) = EXP( 0.462390D+02 + (-0.16710D+01 * AlogT) - ( 0.620969D+04 * Tinv))
	rates(1086) = EXP( 0.253284D+02 - ( 0.598828D+04 * Tinv))
	rates(1086) = rates(1086) * conc(113) * conc(36)
	rates(1087) = EXP( 0.228957D+02 - ( 0.102908D+05 * Tinv))
	rates(1087) = rates(1087) * conc(123)
	rates(1088) = EXP( 0.146567D+02 + ( 0.50455D+00 * AlogT) - ( 0.873131D+03 * Tinv))
	rates(1089) = EXP( 0.201236D+02 - ( 0.837856D+04 * Tinv))
	rates(1089) = rates(1089) * conc(123)
	rates(1090) = EXP( 0.118846D+02 + ( 0.50455D+00 * AlogT) - (-0.103909D+04 * Tinv))
	rates(1091) = EXP( 0.246654D+02 - ( 0.120772D+05 * Tinv))
	rates(1091) = rates(1091) * conc(123)
	rates(1092) = EXP( 0.164265D+02 + ( 0.50455D+00 * AlogT) - ( 0.265955D+04 * Tinv))
	rates(1093) = EXP( 0.242599D+02 - ( 0.120772D+05 * Tinv))
	rates(1093) = rates(1093) * conc(123)
	rates(1094) = EXP( 0.220254D+02 + (-0.13608D+00 * AlogT) - ( 0.373779D+04 * Tinv))
	rates(1095) = EXP( 0.222856D+02 - ( 0.102908D+05 * Tinv))
	rates(1095) = rates(1095) * conc(123)
	rates(1096) = EXP( 0.140466D+02 + ( 0.50455D+00 * AlogT) - ( 0.873131D+03 * Tinv))
	rates(1097) = EXP( 0.236719D+02 - ( 0.119262D+05 * Tinv))
	rates(1097) = rates(1097) * conc(123)
	rates(1098) = EXP( 0.177130D+02 + ( 0.34609D+00 * AlogT) - ( 0.352418D+04 * Tinv))
	rates(1099) = EXP( 0.226909D+02 - ( 0.120772D+05 * Tinv))
	rates(1099) = rates(1099) * conc(123)
	rates(1100) = EXP( 0.193092D+02 + ( 0.27375D-01 * AlogT) - ( 0.111634D+04 * Tinv))
	rates(1101) = EXP( 0.819532D+02 + (-0.72200D+01 * AlogT) - ( 0.208785D+05 * Tinv))
	rates(1101) = rates(1101) * conc(123)
	rates(1102) = EXP( 0.575267D+02 + (-0.47563D+01 * AlogT) - ( 0.940512D+04 * Tinv))
	rates(1102) = rates(1102) * conc(121) * conc(8)
	rates(1103) = EXP( 0.898052D+02 + (-0.81100D+01 * AlogT) - ( 0.213817D+05 * Tinv))
	rates(1103) = rates(1103) * conc(124)
	rates(1104) = EXP( 0.639561D+02 + (-0.56597D+01 * AlogT) - ( 0.971258D+04 * Tinv))
	rates(1104) = rates(1104) * conc(121) * conc(8)
	rates(1105) = EXP( 0.997118D+02 + (-0.94100D+01 * AlogT) - ( 0.218849D+05 * Tinv))
	rates(1105) = rates(1105) * conc(124)
	rates(1106) = EXP( 0.740477D+02 + (-0.70727D+01 * AlogT) - ( 0.103406D+05 * Tinv))
	rates(1106) = rates(1106) * conc(122) * conc(8)
	rates(1107) = EXP( 0.810772D+02 + (-0.72200D+01 * AlogT) - ( 0.208785D+05 * Tinv))
	rates(1107) = rates(1107) * conc(123)
	rates(1108) = EXP( 0.568358D+02 + (-0.48693D+01 * AlogT) - ( 0.953042D+04 * Tinv))
	rates(1108) = rates(1108) * conc(122) * conc(8)
	rates(1109) = EXP( 0.257130D+02 - ( 0.717084D+04 * Tinv))
	rates(1110) =  0.000000D+00
	rates(1110) = rates(1110) * conc(126) * conc(5)
	rates(1111) = EXP( 0.213751D+02 - ( 0.352252D+04 * Tinv))
	rates(1112) =  0.000000D+00
	rates(1112) = rates(1112) * conc(127) * conc(5)
	rates(1113) = EXP( 0.248584D+02 - ( 0.717084D+04 * Tinv))
	rates(1114) =  0.000000D+00
	rates(1114) = rates(1114) * conc(126) * conc(5)
	rates(1115) = EXP( 0.264270D+02 - ( 0.717084D+04 * Tinv))
	rates(1116) =  0.000000D+00
	rates(1116) = rates(1116) * conc(128) * conc(5)
	rates(1117) = EXP( 0.249662D+02 - ( 0.717084D+04 * Tinv))
	rates(1118) =  0.000000D+00
	rates(1118) = rates(1118) * conc(128) * conc(5)
	rates(1119) = EXP( 0.420794D+02 + (-0.18210D+01 * AlogT) - ( 0.752812D+04 * Tinv))
	rates(1120) = EXP( 0.253284D+02 - ( 0.483088D+04 * Tinv))
	rates(1120) = rates(1120) * conc(122) * conc(8)
	rates(1121) = EXP( 0.386544D+02 + (-0.10800D+01 * AlogT) - ( 0.141957D+05 * Tinv))
	rates(1122) =  0.000000D+00
	rates(1122) = rates(1122) * conc(5) * conc(12) * conc(110)
	rates(1123) = EXP( 0.479227D+02 + (-0.24300D+01 * AlogT) - ( 0.132497D+05 * Tinv))
	rates(1124) =  0.000000D+00
	rates(1124) = rates(1124) * conc(5) * conc(71) * conc(65)
	rates(1125) = EXP( 0.486113D+02 + (-0.22000D+01 * AlogT) - ( 0.165911D+05 * Tinv))
	rates(1126) =  0.000000D+00
	rates(1126) = rates(1126) * conc(5) * conc(118) * conc(44)
	rates(1127) = EXP( 0.513545D+02 + (-0.24000D+01 * AlogT) - ( 0.155897D+05 * Tinv))
	rates(1128) = EXP( 0.255516D+02 - ( 0.462959D+04 * Tinv))
	rates(1128) = rates(1128) * conc(113) * conc(54)
	rates(1129) = EXP( 0.526034D+02 + (-0.23570D+01 * AlogT) - ( 0.187599D+05 * Tinv))
	rates(1129) = rates(1129) * conc(129)
	rates(1130) =  0.369100D+13
	rates(1130) = rates(1130) * conc(4)
	rates(1131) = EXP( 0.448570D+02 + (-0.16320D+01 * AlogT) - ( 0.175623D+05 * Tinv))
	rates(1131) = rates(1131) * conc(129)
	rates(1132) =  0.941600D+12
	rates(1132) = rates(1132) * conc(4)
	rates(1133) = EXP( 0.471436D+02 + (-0.16320D+01 * AlogT) - ( 0.175623D+05 * Tinv))
	rates(1133) = rates(1133) * conc(130)
	rates(1134) =  0.452000D+13
	rates(1134) = rates(1134) * conc(4)
	rates(1135) = EXP( 0.523105D+02 + (-0.23570D+01 * AlogT) - ( 0.191625D+05 * Tinv))
	rates(1135) = rates(1135) * conc(129)
	rates(1136) =  0.175000D+13
	rates(1136) = rates(1136) * conc(4)
	rates(1137) = EXP( 0.232782D+02 - ( 0.105676D+05 * Tinv))
	rates(1137) = rates(1137) * conc(129)
	rates(1138) = EXP( 0.409727D+01 + ( 0.17820D+01 * AlogT) - ( 0.224002D+05 * Tinv))
	rates(1138) = rates(1138) * conc(131) * conc(5)
	rates(1139) = EXP( 0.209631D+02 - ( 0.878113D+04 * Tinv))
	rates(1139) = rates(1139) * conc(129)
	rates(1140) = EXP( 0.178218D+01 + ( 0.17820D+01 * AlogT) - ( 0.206138D+05 * Tinv))
	rates(1140) = rates(1140) * conc(131) * conc(5)
	rates(1141) = EXP( 0.232490D+02 - ( 0.878113D+04 * Tinv))
	rates(1141) = rates(1141) * conc(130)
	rates(1142) = EXP( 0.297098D+01 + ( 0.17820D+01 * AlogT) - ( 0.206138D+05 * Tinv))
	rates(1142) = rates(1142) * conc(131) * conc(5)
	rates(1143) = EXP( 0.229843D+02 - ( 0.105676D+05 * Tinv))
	rates(1143) = rates(1143) * conc(129)
	rates(1144) = EXP( 0.380341D+01 + ( 0.17820D+01 * AlogT) - ( 0.224002D+05 * Tinv))
	rates(1144) = rates(1144) * conc(131) * conc(5)
	rates(1145) =  0.125000D+13
	rates(1145) = rates(1145) * conc(126) * conc(5)
	rates(1146) =  0.000000D+00
	rates(1146) = rates(1146) * conc(110) * conc(13) * conc(6)
	rates(1147) =  0.125000D+13
	rates(1147) = rates(1147) * conc(127) * conc(5)
	rates(1148) =  0.000000D+00
	rates(1148) = rates(1148) * conc(65) * conc(72) * conc(6)
	rates(1149) =  0.125000D+13
	rates(1149) = rates(1149) * conc(126) * conc(5)
	rates(1150) =  0.000000D+00
	rates(1150) = rates(1150) * conc(65) * conc(6)
	rates(1151) =  0.125000D+13
	rates(1151) = rates(1151) * conc(128) * conc(5)
	rates(1152) =  0.000000D+00
	rates(1152) = rates(1152) * conc(44) * conc(6)
	rates(1153) = EXP( 0.285473D+02 - ( 0.890694D+04 * Tinv))
	rates(1153) = rates(1153) * conc(126) * conc(8)
	rates(1154) =  0.000000D+00
	rates(1154) = rates(1154) * conc(110) * conc(13) * conc(9)
	rates(1155) = EXP( 0.285473D+02 - ( 0.890694D+04 * Tinv))
	rates(1155) = rates(1155) * conc(127) * conc(8)
	rates(1156) =  0.000000D+00
	rates(1156) = rates(1156) * conc(65) * conc(72) * conc(9)
	rates(1157) = EXP( 0.285473D+02 - ( 0.890694D+04 * Tinv))
	rates(1157) = rates(1157) * conc(126) * conc(8)
	rates(1158) =  0.000000D+00
	rates(1158) = rates(1158) * conc(65) * conc(9)
	rates(1159) = EXP( 0.285473D+02 - ( 0.890694D+04 * Tinv))
	rates(1159) = rates(1159) * conc(128) * conc(8)
	rates(1160) =  0.000000D+00
	rates(1160) = rates(1160) * conc(44) * conc(9)
	rates(1161) = EXP( 0.356782D+02 - ( 0.196255D+05 * Tinv))
	rates(1161) = rates(1161) * conc(131)
	rates(1162) =  0.000000D+00
	rates(1162) = rates(1162) * conc(71) * conc(72) * conc(5)
	rates(1163) = EXP( 0.355008D+02 - ( 0.196255D+05 * Tinv))
	rates(1163) = rates(1163) * conc(131)
	rates(1164) =  0.000000D+00
	rates(1164) = rates(1164) * conc(12) * conc(132) * conc(5)
	rates(1165) = EXP( 0.351491D+02 - ( 0.196255D+05 * Tinv))
	rates(1165) = rates(1165) * conc(131)
	rates(1166) =  0.000000D+00
	rates(1166) = rates(1166) * conc(12) * conc(133) * conc(5)
	rates(1167) = EXP( 0.354217D+02 - ( 0.196255D+05 * Tinv))
	rates(1167) = rates(1167) * conc(131)
	rates(1168) =  0.000000D+00
	rates(1168) = rates(1168) * conc(118) * conc(108) * conc(5)
	rates(1169) = EXP( 0.393403D+02 + (-0.63000D+00 * AlogT) - ( 0.211603D+05 * Tinv))
	rates(1169) = rates(1169) * conc(132)
	rates(1170) = EXP( 0.253284D+02 - ( 0.598828D+04 * Tinv))
	rates(1170) = rates(1170) * conc(77) * conc(43)
	rates(1171) = EXP( 0.155862D+02 + ( 0.19270D+01 * AlogT) - ( 0.152173D+05 * Tinv))
	rates(1171) = rates(1171) * conc(76) * conc(6)
	rates(1172) = EXP( 0.149533D+02 + ( 0.20000D+01 * AlogT) - (-0.149959D+03 * Tinv))
	rates(1172) = rates(1172) * conc(75) * conc(5)
	rates(1173) = EXP( 0.587774D+01 + ( 0.30870D+01 * AlogT) - ( 0.115086D+05 * Tinv))
	rates(1173) = rates(1173) * conc(76) * conc(21)
	rates(1174) = EXP( 0.792993D+00 + ( 0.35000D+01 * AlogT) - ( 0.285575D+04 * Tinv))
	rates(1174) = rates(1174) * conc(75) * conc(22)
	rates(1175) = EXP( 0.202612D+02 + ( 0.19000D+01 * AlogT) - ( 0.915351D+04 * Tinv))
	rates(1175) = rates(1175) * conc(45) * conc(12)
	rates(1176) = EXP( 0.160309D+02 + ( 0.21710D+01 * AlogT) - ( 0.890694D+04 * Tinv))
	rates(1176) = rates(1176) * conc(44) * conc(13)
	rates(1177) = EXP( 0.287957D+02 + ( 0.45100D+00 * AlogT) - ( 0.148097D+05 * Tinv))
	rates(1178) = EXP( 0.908251D+01 + ( 0.24800D+01 * AlogT) - ( 0.308472D+04 * Tinv))
	rates(1178) = rates(1178) * conc(25)
	rates(1179) = EXP( 0.265386D+02 + ( 0.60800D+00 * AlogT) - ( 0.179346D+05 * Tinv))
	rates(1180) = EXP( 0.262447D+02 + ( 0.51000D+00 * AlogT) - ( 0.131843D+04 * Tinv))
	rates(1180) = rates(1180) * conc(1) * conc(79)
	rates(1181) = EXP( 0.368414D+02 - ( 0.357284D+05 * Tinv))
	rates(1181) = rates(1181) * conc(79)
	rates(1182) = EXP( 0.155687D+02 + ( 0.19341D+01 * AlogT) - (-0.273503D+04 * Tinv))
	rates(1182) = rates(1182) * conc(24) * conc(45)
	rates(1183) = EXP( 0.368414D+02 - ( 0.367348D+05 * Tinv))
	rates(1183) = rates(1183) * conc(80)
	rates(1184) = EXP( 0.171406D+02 + ( 0.18195D+01 * AlogT) - (-0.262810D+04 * Tinv))
	rates(1184) = rates(1184) * conc(22) * conc(56)
	rates(1185) =  0.100000D+15
	rates(1185) = rates(1185) * conc(82) * conc(1)
	rates(1186) = EXP( 0.375276D+02 + (-0.50629D+00 * AlogT) - ( 0.435655D+05 * Tinv))
	rates(1186) = rates(1186) * conc(79)
	rates(1187) =  0.100000D+15
	rates(1187) = rates(1187) * conc(82) * conc(1)
	rates(1188) = EXP( 0.375670D+02 + (-0.41960D+00 * AlogT) - ( 0.451446D+05 * Tinv))
	rates(1188) = rates(1188) * conc(80)
	rates(1189) =  0.100000D+15
	rates(1189) = rates(1189) * conc(83) * conc(1)
	rates(1190) = EXP( 0.375280D+02 + (-0.50631D+00 * AlogT) - ( 0.435660D+05 * Tinv))
	rates(1190) = rates(1190) * conc(80)
	rates(1191) = EXP( 0.127296D+02 + ( 0.23600D+01 * AlogT) - ( 0.104166D+03 * Tinv))
	rates(1191) = rates(1191) * conc(79) * conc(1)
	rates(1192) = EXP( 0.864778D+01 + ( 0.28897D+01 * AlogT) - ( 0.904230D+04 * Tinv))
	rates(1192) = rates(1192) * conc(82) * conc(2)
	rates(1193) = EXP( 0.134000D+02 + ( 0.24300D+01 * AlogT) - ( 0.608892D+03 * Tinv))
	rates(1193) = rates(1193) * conc(79) * conc(3)
	rates(1194) = EXP( 0.868525D+01 + ( 0.29379D+01 * AlogT) - ( 0.883850D+04 * Tinv))
	rates(1194) = rates(1194) * conc(82) * conc(5)
	rates(1195) = EXP( 0.102270D+02 + ( 0.26400D+01 * AlogT) - (-0.965673D+03 * Tinv))
	rates(1195) = rates(1195) * conc(79) * conc(5)
	rates(1196) = EXP( 0.106264D+02 + ( 0.28109D+01 * AlogT) - ( 0.158372D+05 * Tinv))
	rates(1196) = rates(1196) * conc(82) * conc(6)
	rates(1197) = EXP( 0.130563D+01 + ( 0.33100D+01 * AlogT) - ( 0.201387D+04 * Tinv))
	rates(1197) = rates(1197) * conc(79) * conc(22)
	rates(1198) = EXP( 0.856333D+01 + ( 0.28520D+01 * AlogT) - ( 0.124848D+05 * Tinv))
	rates(1198) = rates(1198) * conc(82) * conc(21)
	rates(1199) = EXP( 0.284195D+02 - ( 0.187297D+05 * Tinv))
	rates(1199) = rates(1199) * conc(79) * conc(4)
	rates(1200) = EXP( 0.273750D+02 + ( 0.16858D-01 * AlogT) - ( 0.382294D+03 * Tinv))
	rates(1200) = rates(1200) * conc(82) * conc(8)
	rates(1201) = EXP( 0.848053D+01 + ( 0.25500D+01 * AlogT) - ( 0.529887D+04 * Tinv))
	rates(1201) = rates(1201) * conc(79) * conc(8)
	rates(1202) = EXP( 0.111849D+02 + ( 0.23324D+01 * AlogT) - ( 0.624341D+04 * Tinv))
	rates(1202) = rates(1202) * conc(82) * conc(9)
	rates(1203) = EXP( 0.120610D+02 + ( 0.25000D+01 * AlogT) - ( 0.125402D+04 * Tinv))
	rates(1203) = rates(1203) * conc(80) * conc(1)
	rates(1204) = EXP( 0.793980D+01 + ( 0.29430D+01 * AlogT) - ( 0.861306D+04 * Tinv))
	rates(1204) = rates(1204) * conc(82) * conc(2)
	rates(1205) = EXP( 0.127296D+02 + ( 0.23600D+01 * AlogT) - ( 0.104166D+03 * Tinv))
	rates(1205) = rates(1205) * conc(80) * conc(1)
	rates(1206) = EXP( 0.864731D+01 + ( 0.28897D+01 * AlogT) - ( 0.904180D+04 * Tinv))
	rates(1206) = rates(1206) * conc(83) * conc(2)
	rates(1207) = EXP( 0.134077D+02 + ( 0.25400D+01 * AlogT) - ( 0.339973D+04 * Tinv))
	rates(1207) = rates(1207) * conc(80) * conc(1)
	rates(1208) = EXP( 0.232405D+01 + ( 0.34878D+01 * AlogT) - ( 0.412794D+04 * Tinv))
	rates(1208) = rates(1208) * conc(84) * conc(2)
	rates(1209) = EXP( 0.129968D+02 + ( 0.24200D+01 * AlogT) - ( 0.158513D+04 * Tinv))
	rates(1209) = rates(1209) * conc(80) * conc(3)
	rates(1210) = EXP( 0.824265D+01 + ( 0.28412D+01 * AlogT) - ( 0.823564D+04 * Tinv))
	rates(1210) = rates(1210) * conc(82) * conc(5)
	rates(1211) = EXP( 0.138055D+02 + ( 0.24300D+01 * AlogT) - ( 0.608892D+03 * Tinv))
	rates(1211) = rates(1211) * conc(80) * conc(3)
	rates(1212) = EXP( 0.909024D+01 + ( 0.29379D+01 * AlogT) - ( 0.883850D+04 * Tinv))
	rates(1212) = rates(1212) * conc(83) * conc(5)
	rates(1213) = EXP( 0.137953D+02 + ( 0.24300D+01 * AlogT) - ( 0.239028D+04 * Tinv))
	rates(1213) = rates(1213) * conc(80) * conc(3)
	rates(1214) = EXP( 0.207873D+01 + ( 0.33560D+01 * AlogT) - ( 0.241011D+04 * Tinv))
	rates(1214) = rates(1214) * conc(84) * conc(5)
	rates(1215) = EXP( 0.149533D+02 + ( 0.20000D+01 * AlogT) - (-0.653175D+03 * Tinv))
	rates(1215) = rates(1215) * conc(80) * conc(5)
	rates(1216) = EXP( 0.153134D+02 + ( 0.20842D+01 * AlogT) - ( 0.145706D+05 * Tinv))
	rates(1216) = rates(1216) * conc(82) * conc(6)
	rates(1217) = EXP( 0.102270D+02 + ( 0.26400D+01 * AlogT) - (-0.965673D+03 * Tinv))
	rates(1217) = rates(1217) * conc(80) * conc(5)
	rates(1218) = EXP( 0.106260D+02 + ( 0.28109D+01 * AlogT) - ( 0.158372D+05 * Tinv))
	rates(1218) = rates(1218) * conc(83) * conc(6)
	rates(1219) = EXP( 0.223853D+02 + ( 0.97000D+00 * AlogT) - ( 0.798102D+03 * Tinv))
	rates(1219) = rates(1219) * conc(80) * conc(5)
	rates(1220) = EXP( 0.157829D+02 + ( 0.15591D+01 * AlogT) - ( 0.939153D+04 * Tinv))
	rates(1220) = rates(1220) * conc(84) * conc(6)
	rates(1221) = EXP( 0.130563D+01 + ( 0.33100D+01 * AlogT) - ( 0.201387D+04 * Tinv))
	rates(1221) = rates(1221) * conc(80) * conc(22)
	rates(1222) = EXP( 0.856285D+01 + ( 0.28520D+01 * AlogT) - ( 0.124843D+05 * Tinv))
	rates(1222) = rates(1222) * conc(83) * conc(21)
	rates(1223) = EXP(-0.793852D+00 + ( 0.36500D+01 * AlogT) - ( 0.360001D+04 * Tinv))
	rates(1223) = rates(1223) * conc(80) * conc(22)
	rates(1224) = EXP(-0.537974D+00 + ( 0.36101D+01 * AlogT) - ( 0.586096D+04 * Tinv))
	rates(1224) = rates(1224) * conc(84) * conc(21)
	rates(1225) = EXP( 0.288249D+02 - ( 0.200783D+05 * Tinv))
	rates(1225) = rates(1225) * conc(80) * conc(4)
	rates(1226) = EXP( 0.277411D+02 + (-0.69837D-01 * AlogT) - ( 0.151846D+03 * Tinv))
	rates(1226) = rates(1226) * conc(82) * conc(8)
	rates(1227) = EXP( 0.284195D+02 - ( 0.187297D+05 * Tinv))
	rates(1227) = rates(1227) * conc(80) * conc(4)
	rates(1228) = EXP( 0.273746D+02 + ( 0.16880D-01 * AlogT) - ( 0.382052D+03 * Tinv))
	rates(1228) = rates(1228) * conc(83) * conc(8)
	rates(1229) = EXP( 0.310322D+02 - ( 0.263132D+05 * Tinv))
	rates(1229) = rates(1229) * conc(80) * conc(4)
	rates(1230) = EXP( 0.229859D+02 + ( 0.43500D+00 * AlogT) - (-0.244045D+03 * Tinv))
	rates(1230) = rates(1230) * conc(84) * conc(8)
	rates(1231) = EXP( 0.102036D+02 + ( 0.25000D+01 * AlogT) - ( 0.620969D+04 * Tinv))
	rates(1231) = rates(1231) * conc(80) * conc(8)
	rates(1232) = EXP( 0.128685D+02 + ( 0.21957D+01 * AlogT) - ( 0.557514D+04 * Tinv))
	rates(1232) = rates(1232) * conc(82) * conc(9)
	rates(1233) = EXP( 0.848053D+01 + ( 0.25500D+01 * AlogT) - ( 0.529887D+04 * Tinv))
	rates(1233) = rates(1233) * conc(80) * conc(8)
	rates(1234) = EXP( 0.111844D+02 + ( 0.23324D+01 * AlogT) - ( 0.624291D+04 * Tinv))
	rates(1234) = rates(1234) * conc(83) * conc(9)
	rates(1235) = EXP( 0.100774D+02 + ( 0.25500D+01 * AlogT) - ( 0.829804D+04 * Tinv))
	rates(1235) = rates(1235) * conc(80) * conc(8)
	rates(1236) = EXP( 0.577994D+01 + ( 0.27505D+01 * AlogT) - ( 0.103255D+04 * Tinv))
	rates(1236) = rates(1236) * conc(84) * conc(9)
	rates(1237) = EXP( 0.848053D+01 + ( 0.25500D+01 * AlogT) - ( 0.529887D+04 * Tinv))
	rates(1237) = rates(1237) * conc(80) * conc(20)
	rates(1238) = EXP( 0.132365D+02 + ( 0.19961D+01 * AlogT) - ( 0.526415D+04 * Tinv))
	rates(1238) = rates(1238) * conc(83) * conc(19)
	rates(1239) = EXP( 0.100774D+02 + ( 0.25500D+01 * AlogT) - ( 0.829804D+04 * Tinv))
	rates(1239) = rates(1239) * conc(80) * conc(20)
	rates(1240) = EXP( 0.783201D+01 + ( 0.24142D+01 * AlogT) - ( 0.537687D+02 * Tinv))
	rates(1240) = rates(1240) * conc(84) * conc(19)
	rates(1241) =  0.964000D+13
	rates(1241) = rates(1241) * conc(82) * conc(8)
	rates(1242) = EXP( 0.287462D+02 + (-0.16015D+00 * AlogT) - ( 0.646986D+04 * Tinv))
	rates(1242) = rates(1242) * conc(5)
	rates(1243) =  0.964000D+13
	rates(1243) = rates(1243) * conc(82) * conc(20)
	rates(1244) = EXP( 0.278659D+02 + (-0.87219D-01 * AlogT) - ( 0.893260D+04 * Tinv))
	rates(1244) = rates(1244) * conc(18)
	rates(1245) =  0.964000D+13
	rates(1245) = rates(1245) * conc(82) * conc(35)
	rates(1246) = EXP( 0.337419D+02 + (-0.99362D+00 * AlogT) - ( 0.958326D+04 * Tinv))
	rates(1247) =  0.964000D+13
	rates(1247) = rates(1247) * conc(83) * conc(8)
	rates(1248) = EXP( 0.289602D+02 + (-0.33976D+00 * AlogT) - ( 0.655842D+04 * Tinv))
	rates(1248) = rates(1248) * conc(5)
	rates(1249) =  0.964000D+13
	rates(1249) = rates(1249) * conc(83) * conc(20)
	rates(1250) = EXP( 0.280799D+02 + (-0.26683D+00 * AlogT) - ( 0.902117D+04 * Tinv))
	rates(1250) = rates(1250) * conc(18)
	rates(1251) =  0.964000D+13
	rates(1251) = rates(1251) * conc(83) * conc(35)
	rates(1252) = EXP( 0.339560D+02 + (-0.11732D+01 * AlogT) - ( 0.967182D+04 * Tinv))
	rates(1253) = EXP( 0.255108D+02 - ( 0.377413D+04 * Tinv))
	rates(1253) = rates(1253) * conc(57) * conc(22)
	rates(1254) = EXP( 0.483780D+02 + (-0.21763D+01 * AlogT) - ( 0.216811D+05 * Tinv))
	rates(1254) = rates(1254) * conc(82)
	rates(1255) = EXP( 0.271690D+02 - ( 0.155997D+04 * Tinv))
	rates(1255) = rates(1255) * conc(46) * conc(25)
	rates(1256) = EXP( 0.467246D+02 + (-0.20478D+01 * AlogT) - ( 0.188887D+05 * Tinv))
	rates(1256) = rates(1256) * conc(84)
	rates(1257) = EXP( 0.262447D+02 + ( 0.50000D+00 * AlogT) - ( 0.131843D+04 * Tinv))
	rates(1257) = rates(1257) * conc(81) * conc(1)
	rates(1258) = EXP( 0.334254D+02 + (-0.15408D+00 * AlogT) - ( 0.226010D+05 * Tinv))
	rates(1258) = rates(1258) * conc(82)
	rates(1259) = EXP( 0.262447D+02 + ( 0.50000D+00 * AlogT) - ( 0.131843D+04 * Tinv))
	rates(1259) = rates(1259) * conc(81) * conc(1)
	rates(1260) = EXP( 0.334643D+02 + (-0.67366D-01 * AlogT) - ( 0.241796D+05 * Tinv))
	rates(1260) = rates(1260) * conc(83)
	rates(1261) = EXP( 0.448905D+02 + (-0.18500D+01 * AlogT) - ( 0.536932D+04 * Tinv))
	rates(1262) = EXP( 0.220157D+02 + ( 0.48513D+00 * AlogT) - ( 0.438528D+04 * Tinv))
	rates(1262) = rates(1262) * conc(40) * conc(24)
	rates(1263) = EXP( 0.417951D+02 + (-0.15600D+01 * AlogT) - ( 0.117451D+05 * Tinv))
	rates(1264) = EXP( 0.338817D+02 + (-0.12914D+01 * AlogT) - ( 0.395473D+04 * Tinv))
	rates(1264) = rates(1264) * conc(42) * conc(26)
	rates(1265) = EXP( 0.507273D+02 + (-0.26600D+01 * AlogT) - ( 0.149204D+05 * Tinv))
	rates(1266) = EXP( 0.249830D+02 + ( 0.87219D-01 * AlogT) - ( 0.513684D+04 * Tinv))
	rates(1266) = rates(1266) * conc(28)
	rates(1267) =  0.100000D+13
	rates(1267) = rates(1267) * conc(81) * conc(5)
	rates(1268) = EXP( 0.251498D+02 + ( 0.42084D+00 * AlogT) - ( 0.993702D+04 * Tinv))
	rates(1268) = rates(1268) * conc(12) * conc(56)
	rates(1269) =  0.100000D+13
	rates(1269) = rates(1269) * conc(81) * conc(5)
	rates(1270) = EXP( 0.206730D+02 + ( 0.59344D+00 * AlogT) - ( 0.866791D+04 * Tinv))
	rates(1270) = rates(1270) * conc(40) * conc(24)
	rates(1271) =  0.100000D+13
	rates(1271) = rates(1271) * conc(81) * conc(5)
	rates(1272) = EXP( 0.180565D+02 + ( 0.91263D+00 * AlogT) - ( 0.153572D+04 * Tinv))
	rates(1272) = rates(1272) * conc(28)
	rates(1273) =  0.100000D+14
	rates(1273) = rates(1273) * conc(80) * conc(5)
	rates(1274) = EXP( 0.428788D+02 + (-0.13543D+01 * AlogT) - ( 0.153989D+05 * Tinv))
	rates(1275) =  0.600000D+13
	rates(1275) = rates(1275) * conc(4)
	rates(1276) = EXP( 0.506718D+02 + (-0.20096D+01 * AlogT) - ( 0.190583D+05 * Tinv))
	rates(1276) = rates(1276) * conc(85)
	rates(1277) = EXP( 0.283242D+02 - ( 0.134862D+05 * Tinv))
	rates(1277) = rates(1277) * conc(85)
	rates(1278) = EXP( 0.557231D+01 + ( 0.16460D+01 * AlogT) - ( 0.201594D+05 * Tinv))
	rates(1278) = rates(1278) * conc(42) * conc(28) * conc(5)
	rates(1279) =  0.200000D+13
	rates(1279) = rates(1279) * conc(82) * conc(4)
	rates(1280) = EXP( 0.432850D+02 + (-0.16903D+01 * AlogT) - ( 0.115156D+05 * Tinv))
	rates(1280) = rates(1280) * conc(105)
	rates(1281) =  0.200000D+13
	rates(1281) = rates(1281) * conc(83) * conc(4)
	rates(1282) = EXP( 0.417772D+02 + (-0.15046D+01 * AlogT) - ( 0.112922D+05 * Tinv))
	rates(1282) = rates(1282) * conc(106)
	rates(1283) = EXP( 0.898048D+02 + (-0.81100D+01 * AlogT) - ( 0.203803D+05 * Tinv))
	rates(1283) = rates(1283) * conc(105)
	rates(1284) = EXP( 0.719102D+02 + (-0.62551D+01 * AlogT) - ( 0.128003D+05 * Tinv))
	rates(1284) = rates(1284) * conc(81) * conc(8)
	rates(1285) = EXP( 0.990191D+02 + (-0.94100D+01 * AlogT) - ( 0.208835D+05 * Tinv))
	rates(1285) = rates(1285) * conc(106)
	rates(1286) = EXP( 0.825934D+02 + (-0.78274D+01 * AlogT) - ( 0.119484D+05 * Tinv))
	rates(1286) = rates(1286) * conc(81) * conc(8)
	rates(1287) = EXP( 0.260216D+02 - ( 0.133101D+05 * Tinv))
	rates(1287) = rates(1287) * conc(105)
	rates(1288) = EXP( 0.213364D+02 + ( 0.17636D+00 * AlogT) - ( 0.629121D+04 * Tinv))
	rates(1289) = EXP( 0.253284D+02 - ( 0.603860D+04 * Tinv))
	rates(1289) = rates(1289) * conc(8) * conc(81)
	rates(1290) = EXP( 0.385379D+02 + (-0.16785D+01 * AlogT) - ( 0.659969D+04 * Tinv))
	rates(1291) =  0.754000D+13
	rates(1291) = rates(1291) * conc(4)
	rates(1292) = EXP( 0.512447D+02 + (-0.22192D+01 * AlogT) - ( 0.189184D+05 * Tinv))
	rates(1293) = EXP( 0.246353D+02 - ( 0.102908D+05 * Tinv))
	rates(1294) = EXP( 0.368414D+02 - ( 0.196255D+05 * Tinv))
	rates(1295) = EXP( 0.260216D+02 - (-0.528378D+03 * Tinv))
	rates(1295) = rates(1295) * conc(81) * conc(3)
	rates(1296) = EXP( 0.379400D+02 - ( 0.362316D+05 * Tinv))
	rates(1296) = rates(1296) * conc(86)
	rates(1297) = EXP( 0.171803D+02 + ( 0.18930D+01 * AlogT) - (-0.309000D+04 * Tinv))
	rates(1297) = rates(1297) * conc(22) * conc(82)
	rates(1298) = EXP( 0.253284D+02 - (-0.201287D+04 * Tinv))
	rates(1298) = rates(1298) * conc(86) * conc(5)
	rates(1299) = EXP( 0.253284D+02 - (-0.100643D+04 * Tinv))
	rates(1299) = rates(1299) * conc(79) * conc(5)
	rates(1300) = EXP( 0.204945D+02 + ( 0.47522D+00 * AlogT) - ( 0.981927D+04 * Tinv))
	rates(1300) = rates(1300) * conc(28)
	rates(1301) = EXP( 0.253284D+02 - (-0.100643D+04 * Tinv))
	rates(1301) = rates(1301) * conc(80) * conc(5)
	rates(1302) = EXP( 0.205071D+02 + ( 0.43919D+00 * AlogT) - ( 0.635361D+04 * Tinv))
	rates(1302) = rates(1302) * conc(22) * conc(62)
	rates(1303) = EXP( 0.253284D+02 - (-0.528378D+03 * Tinv))
	rates(1303) = rates(1303) * conc(86) * conc(3)
	rates(1304) = EXP( 0.260502D+02 + (-0.86152D+00 * AlogT) - ( 0.163475D+05 * Tinv))
	rates(1305) = EXP( 0.306268D+02 + ( 0.50000D+00 * AlogT) - ( 0.212357D+05 * Tinv))
	rates(1305) = rates(1305) * conc(87) * conc(4)
	rates(1306) = EXP( 0.161181D+02 - ( 0.201287D+05 * Tinv))
	rates(1306) = rates(1306) * conc(8)
	rates(1307) = EXP( 0.240154D+02 + ( 0.76000D+00 * AlogT) - (-0.171094D+03 * Tinv))
	rates(1307) = rates(1307) * conc(87) * conc(5)
	rates(1308) = EXP( 0.237881D+02 + ( 0.73000D+00 * AlogT) - ( 0.157205D+05 * Tinv))
	rates(1308) = rates(1308) * conc(6)
	rates(1309) = EXP( 0.313199D+02 - ( 0.211351D+04 * Tinv))
	rates(1309) = rates(1309) * conc(87) * conc(1)
	rates(1310) = EXP( 0.305214D+02 - ( 0.120772D+05 * Tinv))
	rates(1310) = rates(1310) * conc(2)
	rates(1311) = EXP( 0.292405D+02 - ( 0.900758D+03 * Tinv))
	rates(1311) = rates(1311) * conc(87) * conc(3)
	rates(1312) = EXP( 0.276310D+02 - ( 0.956112D+04 * Tinv))
	rates(1312) = rates(1312) * conc(5)
	rates(1313) = EXP( 0.286606D+02 - ( 0.684375D+04 * Tinv))
	rates(1313) = rates(1313) * conc(87) * conc(8)
	rates(1314) = EXP( 0.276310D+02 - ( 0.503217D+04 * Tinv))
	rates(1314) = rates(1314) * conc(9)
	rates(1315) = EXP( 0.281616D+02 - ( 0.424715D+04 * Tinv))
	rates(1315) = rates(1315) * conc(87) * conc(22)
	rates(1316) = EXP( 0.303391D+02 - ( 0.140901D+05 * Tinv))
	rates(1316) = rates(1316) * conc(21)
	rates(1317) = EXP( 0.276310D+02 - ( 0.478056D+04 * Tinv))
	rates(1317) = rates(1317) * conc(87) * conc(20)
	rates(1318) = EXP( 0.239421D+02 - ( 0.503217D+04 * Tinv))
	rates(1318) = rates(1318) * conc(19)
	rates(1319) = EXP( 0.253284D+02 - ( 0.483088D+04 * Tinv))
	rates(1320) =  0.100000D+12
	rates(1320) = rates(1320) * conc(10)
	rates(1321) = EXP( 0.269577D+02 - ( 0.599834D+03 * Tinv))
	rates(1321) = rates(1321) * conc(88) * conc(5)
	rates(1322) = EXP( 0.321621D+02 + (-0.74000D+00 * AlogT) - ( 0.139542D+05 * Tinv))
	rates(1322) = rates(1322) * conc(89) * conc(6)
	rates(1323) = EXP( 0.100774D+02 + ( 0.25500D+01 * AlogT) - ( 0.739225D+04 * Tinv))
	rates(1323) = rates(1323) * conc(88) * conc(8)
	rates(1324) = EXP( 0.170628D+02 + ( 0.14800D+01 * AlogT) - ( 0.491240D+04 * Tinv))
	rates(1324) = rates(1324) * conc(89) * conc(9)
	rates(1325) = EXP( 0.287330D+02 - ( 0.884655D+04 * Tinv))
	rates(1325) = rates(1325) * conc(88) * conc(20)
	rates(1326) = EXP( 0.371318D+02 + (-0.12500D+01 * AlogT) - ( 0.600337D+04 * Tinv))
	rates(1326) = rates(1326) * conc(89) * conc(19)
	rates(1327) = EXP( 0.416503D+02 + (-0.14000D+01 * AlogT) - ( 0.218648D+05 * Tinv))
	rates(1327) = rates(1327) * conc(89)
	rates(1328) = EXP( 0.253284D+02 - ( 0.583731D+04 * Tinv))
	rates(1328) = rates(1328) * conc(30)
	rates(1329) = EXP( 0.203613D+03 + (-0.21170D+02 * AlogT) - ( 0.718593D+05 * Tinv))
	rates(1329) = rates(1329) * conc(90)
	rates(1330) = EXP( 0.195400D+03 + (-0.20810D+02 * AlogT) - ( 0.209137D+05 * Tinv))
	rates(1330) = rates(1330) * conc(1)
	rates(1331) = EXP( 0.202890D+03 + (-0.21010D+02 * AlogT) - ( 0.701987D+05 * Tinv))
	rates(1331) = rates(1331) * conc(90)
	rates(1332) = EXP( 0.191931D+03 + (-0.20310D+02 * AlogT) - ( 0.205463D+05 * Tinv))
	rates(1332) = rates(1332) * conc(1)
	rates(1333) = EXP( 0.202890D+03 + (-0.21010D+02 * AlogT) - ( 0.701987D+05 * Tinv))
	rates(1333) = rates(1333) * conc(90)
	rates(1334) = EXP( 0.191931D+03 + (-0.20310D+02 * AlogT) - ( 0.205463D+05 * Tinv))
	rates(1334) = rates(1334) * conc(1)
	rates(1335) = EXP( 0.202197D+03 + (-0.21010D+02 * AlogT) - ( 0.701987D+05 * Tinv))
	rates(1335) = rates(1335) * conc(90)
	rates(1336) = EXP( 0.191928D+03 + (-0.20310D+02 * AlogT) - ( 0.205463D+05 * Tinv))
	rates(1336) = rates(1336) * conc(1)
	xM = sum_conc
	kinf = EXP( 0.617868D+02 + (-0.27000D+01 * AlogT) - ( 0.447410D+05 * Tinv))
	k0 = EXP( 0.111847D+03 + (-0.94600D+01 * AlogT) - ( 0.207879D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.910000D+00 * EXP(-temp /  0.365560D+01) + ( 0.900000D-01) * EXP(-temp /  0.100000D+11 ) &
	         + EXP(-( 0.933000D+10) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(1337) = kinf * F * Pr / (1.0D0 + Pr)
	rates(1337) = rates(1337) * conc(90)
	xM = sum_conc
	kinf = EXP( 0.335177D+02 + (-0.31512D+00 * AlogT) - (-0.360474D+03 * Tinv))
	k0 = EXP( 0.835776D+02 + (-0.70751D+01 * AlogT) - (-0.243134D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.910000D+00 * EXP(-temp /  0.365560D+01) + ( 0.900000D-01) * EXP(-temp /  0.100000D+11 ) &
	         + EXP(-( 0.933000D+10) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(1338) = kinf * F * Pr / (1.0D0 + Pr)
	rates(1338) = rates(1338) * conc(24)
	xM = sum_conc
	kinf = EXP( 0.601762D+02 + (-0.25300D+01 * AlogT) - ( 0.446655D+05 * Tinv))
	k0 = EXP( 0.112397D+03 + (-0.95700D+01 * AlogT) - ( 0.207778D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.890000D-01 * EXP(-temp /  0.100000D+11) + ( 0.911000D+00) * EXP(-temp /  0.223820D+02 ) &
	         + EXP(-( 0.500000D+10) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(1339) = kinf * F * Pr / (1.0D0 + Pr)
	rates(1339) = rates(1339) * conc(90)
	xM = sum_conc
	kinf = EXP( 0.325716D+02 + (-0.24848D+00 * AlogT) - (-0.241801D+03 * Tinv))
	k0 = EXP( 0.847927D+02 + (-0.72885D+01 * AlogT) - (-0.241297D+05 * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0D-50))
	logFcent = LOG10(MAX(  0.890000D-01 * EXP(-temp /  0.100000D+11) + ( 0.911000D+00) * EXP(-temp /  0.223820D+02 ) &
	         + EXP(-( 0.500000D+10) * Tinv), 1.0D-50))
	logPrc = logPr - (0.4D0 + 0.67D0 * logFcent)
	n = 0.75D0 - (1.27D0 * logFcent)
	Fterm = 1.0D0 / ((n / logPrc) - 0.14D0)
	F = 10.0D0 ** (logFcent / (1.0D0 + (Fterm * Fterm)))
	rates(1340) = kinf * F * Pr / (1.0D0 + Pr)
	rates(1341) = EXP( 0.121442D+02 + ( 0.27500D+01 * AlogT) - ( 0.316020D+04 * Tinv))
	rates(1341) = rates(1341) * conc(90) * conc(1)
	rates(1342) = EXP( 0.301406D+01 + ( 0.33800D+01 * AlogT) - ( 0.433672D+04 * Tinv))
	rates(1342) = rates(1342) * conc(2)
	rates(1343) = EXP( 0.147710D+02 + ( 0.24000D+01 * AlogT) - ( 0.224988D+04 * Tinv))
	rates(1343) = rates(1343) * conc(90) * conc(1)
	rates(1344) = EXP( 0.289425D+01 + ( 0.33800D+01 * AlogT) - ( 0.468897D+04 * Tinv))
	rates(1344) = rates(1344) * conc(2)
	rates(1345) = EXP( 0.147710D+02 + ( 0.24000D+01 * AlogT) - ( 0.224988D+04 * Tinv))
	rates(1345) = rates(1345) * conc(90) * conc(1)
	rates(1346) = EXP( 0.289425D+01 + ( 0.33800D+01 * AlogT) - ( 0.468897D+04 * Tinv))
	rates(1346) = rates(1346) * conc(2)
	rates(1347) = EXP( 0.140779D+02 + ( 0.24000D+01 * AlogT) - ( 0.224988D+04 * Tinv))
	rates(1347) = rates(1347) * conc(90) * conc(1)
	rates(1348) = EXP( 0.289037D+01 + ( 0.33800D+01 * AlogT) - ( 0.468897D+04 * Tinv))
	rates(1348) = rates(1348) * conc(2)
	rates(1349) = EXP( 0.121704D+02 + ( 0.26800D+01 * AlogT) - ( 0.186995D+04 * Tinv))
	rates(1349) = rates(1349) * conc(90) * conc(3)
	rates(1350) = EXP( 0.238417D+01 + ( 0.32900D+01 * AlogT) - ( 0.233593D+04 * Tinv))
	rates(1350) = rates(1350) * conc(5)
	rates(1351) = EXP( 0.114658D+02 + ( 0.27100D+01 * AlogT) - ( 0.105977D+04 * Tinv))
	rates(1351) = rates(1351) * conc(90) * conc(3)
	rates(1352) = EXP(-0.105527D+01 + ( 0.36700D+01 * AlogT) - ( 0.278832D+04 * Tinv))
	rates(1352) = rates(1352) * conc(5)
	rates(1353) = EXP( 0.114658D+02 + ( 0.27100D+01 * AlogT) - ( 0.105977D+04 * Tinv))
	rates(1353) = rates(1353) * conc(90) * conc(3)
	rates(1354) = EXP(-0.105527D+01 + ( 0.36700D+01 * AlogT) - ( 0.278832D+04 * Tinv))
	rates(1354) = rates(1354) * conc(5)
	rates(1355) = EXP( 0.107727D+02 + ( 0.27100D+01 * AlogT) - ( 0.105977D+04 * Tinv))
	rates(1355) = rates(1355) * conc(90) * conc(3)
	rates(1356) = EXP(-0.105901D+01 + ( 0.36700D+01 * AlogT) - ( 0.278832D+04 * Tinv))
	rates(1356) = rates(1356) * conc(5)
	rates(1357) = EXP( 0.170620D+02 + ( 0.18000D+01 * AlogT) - ( 0.480069D+03 * Tinv))
	rates(1357) = rates(1357) * conc(90) * conc(5)
	rates(1358) = EXP( 0.102928D+02 + ( 0.23300D+01 * AlogT) - ( 0.914848D+04 * Tinv))
	rates(1358) = rates(1358) * conc(6)
	rates(1359) = EXP( 0.154047D+02 + ( 0.20000D+01 * AlogT) - (-0.299917D+03 * Tinv))
	rates(1359) = rates(1359) * conc(90) * conc(5)
	rates(1360) = EXP( 0.589275D+01 + ( 0.28700D+01 * AlogT) - ( 0.963157D+04 * Tinv))
	rates(1360) = rates(1360) * conc(6)
	rates(1361) = EXP( 0.154047D+02 + ( 0.20000D+01 * AlogT) - (-0.299917D+03 * Tinv))
	rates(1361) = rates(1361) * conc(90) * conc(5)
	rates(1362) = EXP( 0.589275D+01 + ( 0.28700D+01 * AlogT) - ( 0.963157D+04 * Tinv))
	rates(1362) = rates(1362) * conc(6)
	rates(1363) = EXP( 0.147116D+02 + ( 0.20000D+01 * AlogT) - (-0.299917D+03 * Tinv))
	rates(1363) = rates(1363) * conc(90) * conc(5)
	rates(1364) = EXP( 0.588888D+01 + ( 0.28700D+01 * AlogT) - ( 0.963157D+04 * Tinv))
	rates(1364) = rates(1364) * conc(6)
	rates(1365) = EXP( 0.370868D+01 + ( 0.35900D+01 * AlogT) - ( 0.863520D+04 * Tinv))
	rates(1365) = rates(1365) * conc(90) * conc(8)
	rates(1366) = EXP( 0.938835D+00 + ( 0.35300D+01 * AlogT) - ( 0.176025D+04 * Tinv))
	rates(1366) = rates(1366) * conc(9)
	rates(1367) = EXP( 0.483945D+01 + ( 0.33700D+01 * AlogT) - ( 0.690413D+04 * Tinv))
	rates(1367) = rates(1367) * conc(90) * conc(8)
	rates(1368) = EXP(-0.696754D+00 + ( 0.36600D+01 * AlogT) - ( 0.128924D+04 * Tinv))
	rates(1368) = rates(1368) * conc(9)
	rates(1369) = EXP( 0.483945D+01 + ( 0.33700D+01 * AlogT) - ( 0.690413D+04 * Tinv))
	rates(1369) = rates(1369) * conc(90) * conc(8)
	rates(1370) = EXP(-0.696754D+00 + ( 0.36600D+01 * AlogT) - ( 0.128924D+04 * Tinv))
	rates(1370) = rates(1370) * conc(9)
	rates(1371) = EXP( 0.414630D+01 + ( 0.33700D+01 * AlogT) - ( 0.690413D+04 * Tinv))
	rates(1371) = rates(1371) * conc(90) * conc(8)
	rates(1372) = EXP(-0.702794D+00 + ( 0.36600D+01 * AlogT) - ( 0.128924D+04 * Tinv))
	rates(1372) = rates(1372) * conc(9)
	rates(1373) = EXP(-0.100926D+00 + ( 0.36500D+01 * AlogT) - ( 0.360001D+04 * Tinv))
	rates(1373) = rates(1373) * conc(90) * conc(22)
	rates(1374) = EXP(-0.241519D+01 + ( 0.38400D+01 * AlogT) - ( 0.555048D+04 * Tinv))
	rates(1374) = rates(1374) * conc(21)
	rates(1375) = EXP( 0.108986D+02 + ( 0.22600D+01 * AlogT) - ( 0.366694D+04 * Tinv))
	rates(1375) = rates(1375) * conc(90) * conc(22)
	rates(1376) = EXP( 0.583831D+01 + ( 0.27900D+01 * AlogT) - ( 0.687897D+04 * Tinv))
	rates(1376) = rates(1376) * conc(21)
	rates(1377) = EXP( 0.108986D+02 + ( 0.22600D+01 * AlogT) - ( 0.366694D+04 * Tinv))
	rates(1377) = rates(1377) * conc(90) * conc(22)
	rates(1378) = EXP( 0.583831D+01 + ( 0.27900D+01 * AlogT) - ( 0.687897D+04 * Tinv))
	rates(1378) = rates(1378) * conc(21)
	rates(1379) = EXP( 0.102054D+02 + ( 0.22600D+01 * AlogT) - ( 0.366694D+04 * Tinv))
	rates(1379) = rates(1379) * conc(90) * conc(22)
	rates(1380) = EXP( 0.583452D+01 + ( 0.27900D+01 * AlogT) - ( 0.687897D+04 * Tinv))
	rates(1380) = rates(1380) * conc(21)
	rates(1381) = EXP( 0.313687D+02 - ( 0.265698D+05 * Tinv))
	rates(1381) = rates(1381) * conc(90) * conc(4)
	rates(1382) = EXP( 0.238955D+02 + ( 0.28000D+00 * AlogT) - ( 0.227957D+03 * Tinv))
	rates(1382) = rates(1382) * conc(8)
	rates(1383) = EXP( 0.309632D+02 - ( 0.252363D+05 * Tinv))
	rates(1383) = rates(1383) * conc(90) * conc(4)
	rates(1384) = EXP( 0.207233D+02 + ( 0.63000D+00 * AlogT) - ( 0.155494D+03 * Tinv))
	rates(1384) = rates(1384) * conc(8)
	rates(1385) = EXP( 0.309632D+02 - ( 0.252363D+05 * Tinv))
	rates(1385) = rates(1385) * conc(90) * conc(4)
	rates(1386) = EXP( 0.207233D+02 + ( 0.63000D+00 * AlogT) - ( 0.155494D+03 * Tinv))
	rates(1386) = rates(1386) * conc(8)
	rates(1387) = EXP( 0.302701D+02 - ( 0.252363D+05 * Tinv))
	rates(1387) = rates(1387) * conc(90) * conc(4)
	rates(1388) = EXP( 0.207173D+02 + ( 0.63000D+00 * AlogT) - ( 0.155494D+03 * Tinv))
	rates(1388) = rates(1388) * conc(8)
	rates(1389) = EXP( 0.301406D+01 + ( 0.35800D+01 * AlogT) - ( 0.745264D+04 * Tinv))
	rates(1389) = rates(1389) * conc(90) * conc(20)
	rates(1390) = EXP( 0.445967D+00 + ( 0.34200D+01 * AlogT) - ( 0.103361D+04 * Tinv))
	rates(1390) = rates(1390) * conc(19)
	rates(1391) = EXP( 0.301406D+01 + ( 0.35800D+01 * AlogT) - ( 0.745264D+04 * Tinv))
	rates(1391) = rates(1391) * conc(90) * conc(20)
	rates(1392) = EXP( 0.445967D+00 + ( 0.34200D+01 * AlogT) - ( 0.103361D+04 * Tinv))
	rates(1392) = rates(1392) * conc(19)
	rates(1393) = EXP( 0.232141D+01 + ( 0.35800D+01 * AlogT) - ( 0.745264D+04 * Tinv))
	rates(1393) = rates(1393) * conc(90) * conc(20)
	rates(1394) = EXP( 0.440189D+00 + ( 0.34200D+01 * AlogT) - ( 0.103361D+04 * Tinv))
	rates(1394) = rates(1394) * conc(19)
	rates(1395) = EXP( 0.304524D+02 - ( 0.102857D+05 * Tinv))
	rates(1395) = rates(1395) * conc(90) * conc(15)
	rates(1396) = EXP( 0.706476D+01 + ( 0.22500D+01 * AlogT) - ( 0.153833D+04 * Tinv))
	rates(1396) = rates(1396) * conc(14)
	rates(1397) = EXP( 0.300469D+02 - ( 0.890190D+04 * Tinv))
	rates(1397) = rates(1397) * conc(90) * conc(15)
	rates(1398) = EXP( 0.321165D+01 + ( 0.26400D+01 * AlogT) - ( 0.142058D+04 * Tinv))
	rates(1398) = rates(1398) * conc(14)
	rates(1399) = EXP( 0.300469D+02 - ( 0.890190D+04 * Tinv))
	rates(1399) = rates(1399) * conc(90) * conc(15)
	rates(1400) = EXP( 0.321165D+01 + ( 0.26400D+01 * AlogT) - ( 0.142058D+04 * Tinv))
	rates(1400) = rates(1400) * conc(14)
	rates(1401) = EXP( 0.293538D+02 - ( 0.890190D+04 * Tinv))
	rates(1401) = rates(1401) * conc(90) * conc(15)
	rates(1402) = EXP( 0.320761D+01 + ( 0.26400D+01 * AlogT) - ( 0.142058D+04 * Tinv))
	rates(1402) = rates(1402) * conc(14)
	rates(1403) = EXP( 0.439537D+02 + (-0.19100D+01 * AlogT) - ( 0.158010D+05 * Tinv))
	rates(1404) = EXP( 0.253284D+02 - ( 0.412638D+04 * Tinv))
	rates(1404) = rates(1404) * conc(25)
	rates(1405) = EXP( 0.322004D+02 + (-0.26000D+00 * AlogT) - ( 0.181208D+05 * Tinv))
	rates(1406) = EXP( 0.299336D+02 - ( 0.145933D+04 * Tinv))
	rates(1406) = rates(1406) * conc(91) * conc(1)
	rates(1407) = EXP( 0.437252D+02 + (-0.17900D+01 * AlogT) - ( 0.157809D+05 * Tinv))
	rates(1408) = EXP( 0.253284D+02 - ( 0.412638D+04 * Tinv))
	rates(1408) = rates(1408) * conc(44)
	rates(1409) = EXP( 0.294339D+02 + ( 0.90000D-01 * AlogT) - ( 0.185234D+05 * Tinv))
	rates(1410) = EXP( 0.299336D+02 - ( 0.603860D+03 * Tinv))
	rates(1410) = rates(1410) * conc(91) * conc(1)
	rates(1411) = EXP( 0.301398D+02 + (-0.80000D-01 * AlogT) - ( 0.179346D+05 * Tinv))
	rates(1412) = EXP( 0.299336D+02 - ( 0.145933D+04 * Tinv))
	rates(1412) = rates(1412) * conc(92) * conc(1)
	rates(1413) = EXP( 0.432654D+02 + (-0.17100D+01 * AlogT) - ( 0.155796D+05 * Tinv))
	rates(1414) = EXP( 0.253284D+02 - ( 0.387477D+04 * Tinv))
	rates(1414) = rates(1414) * conc(55)
	rates(1415) = EXP( 0.301398D+02 + (-0.80000D-01 * AlogT) - ( 0.179346D+05 * Tinv))
	rates(1416) = EXP( 0.299336D+02 - ( 0.145933D+04 * Tinv))
	rates(1416) = rates(1416) * conc(92) * conc(1)
	rates(1417) = EXP( 0.298450D+02 + (-0.20000D-01 * AlogT) - ( 0.179799D+05 * Tinv))
	rates(1418) = EXP( 0.299336D+02 - ( 0.145933D+04 * Tinv))
	rates(1418) = rates(1418) * conc(93) * conc(1)
	rates(1419) = EXP( 0.415802D+02 + (-0.13400D+01 * AlogT) - ( 0.158161D+05 * Tinv))
	rates(1420) = EXP( 0.253284D+02 - ( 0.412638D+04 * Tinv))
	rates(1420) = rates(1420) * conc(24) * conc(79)
	rates(1421) = EXP( 0.305319D+02 + (-0.20000D-01 * AlogT) - ( 0.179799D+05 * Tinv))
	rates(1422) = EXP( 0.299336D+02 - ( 0.145933D+04 * Tinv))
	rates(1422) = rates(1422) * conc(93) * conc(1)
	rates(1423) = EXP( 0.210497D+02 + ( 0.98000D+00 * AlogT) - ( 0.169886D+05 * Tinv))
	rates(1424) = EXP( 0.182833D+02 + ( 0.13300D+01 * AlogT) - ( 0.182517D+05 * Tinv))
	rates(1425) = EXP( 0.216558D+02 + ( 0.35000D+00 * AlogT) - ( 0.994356D+04 * Tinv))
	rates(1426) = EXP( 0.195763D+02 + ( 0.70000D+00 * AlogT) - ( 0.112066D+05 * Tinv))
	rates(1427) = EXP( 0.206811D+02 + ( 0.13900D+01 * AlogT) - ( 0.199777D+05 * Tinv))
	rates(1428) = EXP( 0.206811D+02 + ( 0.13900D+01 * AlogT) - ( 0.199777D+05 * Tinv))
	rates(1429) = EXP( 0.201214D+02 + ( 0.16200D+01 * AlogT) - ( 0.195047D+05 * Tinv))
	rates(1430) = EXP( 0.173550D+02 + ( 0.19700D+01 * AlogT) - ( 0.207678D+05 * Tinv))
	rates(1431) = EXP( 0.127296D+02 + ( 0.23600D+01 * AlogT) - ( 0.104166D+03 * Tinv))
	rates(1431) = rates(1431) * conc(91) * conc(1)
	rates(1432) = EXP( 0.152955D+02 + ( 0.21000D+01 * AlogT) - ( 0.103763D+05 * Tinv))
	rates(1432) = rates(1432) * conc(94) * conc(2)
	rates(1433) = EXP( 0.102270D+02 + ( 0.26400D+01 * AlogT) - (-0.965673D+03 * Tinv))
	rates(1433) = rates(1433) * conc(91) * conc(5)
	rates(1434) = EXP( 0.142583D+02 + ( 0.23800D+01 * AlogT) - ( 0.169332D+05 * Tinv))
	rates(1434) = rates(1434) * conc(94) * conc(6)
	rates(1435) = EXP( 0.130563D+01 + ( 0.33100D+01 * AlogT) - ( 0.201387D+04 * Tinv))
	rates(1435) = rates(1435) * conc(91) * conc(22)
	rates(1436) = EXP( 0.713409D+01 + ( 0.30500D+01 * AlogT) - ( 0.125251D+05 * Tinv))
	rates(1436) = rates(1436) * conc(94) * conc(21)
	rates(1437) = EXP( 0.848053D+01 + ( 0.25500D+01 * AlogT) - ( 0.529887D+04 * Tinv))
	rates(1437) = rates(1437) * conc(91) * conc(8)
	rates(1438) = EXP( 0.142930D+02 + ( 0.19600D+01 * AlogT) - ( 0.736206D+04 * Tinv))
	rates(1438) = rates(1438) * conc(94) * conc(9)
	rates(1439) = EXP( 0.848053D+01 + ( 0.25500D+01 * AlogT) - ( 0.529887D+04 * Tinv))
	rates(1439) = rates(1439) * conc(91) * conc(20)
	rates(1440) = EXP( 0.150266D+02 + ( 0.17900D+01 * AlogT) - ( 0.584235D+04 * Tinv))
	rates(1440) = rates(1440) * conc(94) * conc(19)
	rates(1441) = EXP( 0.120610D+02 + ( 0.25000D+01 * AlogT) - ( 0.125402D+04 * Tinv))
	rates(1441) = rates(1441) * conc(92) * conc(1)
	rates(1442) = EXP( 0.153331D+02 + ( 0.20600D+01 * AlogT) - ( 0.100794D+05 * Tinv))
	rates(1442) = rates(1442) * conc(94) * conc(2)
	rates(1443) = EXP( 0.149533D+02 + ( 0.20000D+01 * AlogT) - (-0.149959D+03 * Tinv))
	rates(1443) = rates(1443) * conc(92) * conc(5)
	rates(1444) = EXP( 0.196907D+02 + ( 0.15600D+01 * AlogT) - ( 0.163042D+05 * Tinv))
	rates(1444) = rates(1444) * conc(94) * conc(6)
	rates(1445) = EXP( 0.792993D+00 + ( 0.35000D+01 * AlogT) - ( 0.285575D+04 * Tinv))
	rates(1445) = rates(1445) * conc(92) * conc(22)
	rates(1446) = EXP( 0.732778D+01 + ( 0.30600D+01 * AlogT) - ( 0.119262D+05 * Tinv))
	rates(1446) = rates(1446) * conc(94) * conc(21)
	rates(1447) = EXP( 0.917357D+01 + ( 0.26000D+01 * AlogT) - ( 0.699974D+04 * Tinv))
	rates(1447) = rates(1447) * conc(92) * conc(8)
	rates(1448) = EXP( 0.156921D+02 + ( 0.18400D+01 * AlogT) - ( 0.761870D+04 * Tinv))
	rates(1448) = rates(1448) * conc(94) * conc(9)
	rates(1449) = EXP( 0.917357D+01 + ( 0.26000D+01 * AlogT) - ( 0.699974D+04 * Tinv))
	rates(1449) = rates(1449) * conc(92) * conc(20)
	rates(1450) = EXP( 0.164256D+02 + ( 0.16600D+01 * AlogT) - ( 0.609899D+04 * Tinv))
	rates(1450) = rates(1450) * conc(94) * conc(19)
	rates(1451) =  0.964000D+13
	rates(1451) = rates(1451) * conc(94) * conc(8)
	rates(1452) = EXP( 0.360283D+02 + (-0.10200D+01 * AlogT) - ( 0.774954D+04 * Tinv))
	rates(1452) = rates(1452) * conc(5)
	rates(1453) =  0.964000D+13
	rates(1453) = rates(1453) * conc(94) * conc(20)
	rates(1454) = EXP( 0.406100D+02 + (-0.16000D+01 * AlogT) - ( 0.101448D+05 * Tinv))
	rates(1454) = rates(1454) * conc(18)
	rates(1455) =  0.964000D+13
	rates(1455) = rates(1455) * conc(94) * conc(35)
	rates(1456) = EXP( 0.332786D+02 + (-0.68000D+00 * AlogT) - ( 0.905790D+04 * Tinv))
	rates(1457) = EXP( 0.438490D+02 + (-0.15300D+01 * AlogT) - ( 0.204809D+05 * Tinv))
	rates(1457) = rates(1457) * conc(94)
	rates(1458) = EXP( 0.251659D+02 - ( 0.417670D+04 * Tinv))
	rates(1458) = rates(1458) * conc(57)
	rates(1459) = EXP( 0.460135D+02 + (-0.19600D+01 * AlogT) - ( 0.545990D+04 * Tinv))
	rates(1460) = EXP( 0.253284D+02 - ( 0.483088D+04 * Tinv))
	rates(1460) = rates(1460) * conc(40)
	rates(1461) = EXP( 0.414722D+02 + (-0.15100D+01 * AlogT) - ( 0.117249D+05 * Tinv))
	rates(1462) = EXP( 0.253284D+02 - ( 0.483088D+04 * Tinv))
	rates(1462) = rates(1462) * conc(87) * conc(26)
	rates(1463) = EXP( 0.253284D+02 - (-0.201287D+04 * Tinv))
	rates(1463) = rates(1463) * conc(91) * conc(5)
	rates(1464) =  0.000000D+00
	rates(1464) = rates(1464) * conc(28)
	rates(1465) = EXP( 0.253284D+02 - (-0.201287D+04 * Tinv))
	rates(1465) = rates(1465) * conc(92) * conc(5)
	rates(1466) =  0.000000D+00
	rates(1466) = rates(1466) * conc(28)
	rates(1467) = EXP( 0.253284D+02 - (-0.201287D+04 * Tinv))
	rates(1467) = rates(1467) * conc(92) * conc(5)
	rates(1468) =  0.000000D+00
	rates(1468) = rates(1468) * conc(42)
	rates(1469) = EXP( 0.253284D+02 - (-0.201287D+04 * Tinv))
	rates(1469) = rates(1469) * conc(93) * conc(5)
	rates(1470) =  0.000000D+00
	rates(1470) = rates(1470) * conc(42)
	rates(1471) = EXP( 0.253284D+02 - (-0.528378D+03 * Tinv))
	rates(1471) = rates(1471) * conc(92) * conc(3)
	rates(1472) =  0.000000D+00
	rates(1472) = rates(1472) * conc(28) * conc(79)
	rates(1473) = EXP( 0.253284D+02 - (-0.528378D+03 * Tinv))
	rates(1473) = rates(1473) * conc(93) * conc(3)
	rates(1474) =  0.000000D+00
	rates(1474) = rates(1474) * conc(28) * conc(79)
	rates(1475) = EXP( 0.495080D+02 + (-0.16200D+01 * AlogT) - ( 0.379073D+05 * Tinv))
	rates(1475) = rates(1475) * conc(91)
	rates(1476) =  0.100000D+14
	rates(1476) = rates(1476) * conc(45)
	rates(1477) = EXP( 0.496720D+02 + (-0.17400D+01 * AlogT) - ( 0.380985D+05 * Tinv))
	rates(1477) = rates(1477) * conc(92)
	rates(1478) =  0.100000D+14
	rates(1478) = rates(1478) * conc(56)
	rates(1479) = EXP( 0.501372D+02 + (-0.18500D+01 * AlogT) - ( 0.381388D+05 * Tinv))
	rates(1479) = rates(1479) * conc(93)
	rates(1480) =  0.100000D+14
	rates(1480) = rates(1480) * conc(82) * conc(24)
	rates(1481) = EXP( 0.453832D+02 + (-0.16700D+01 * AlogT) - ( 0.178139D+05 * Tinv))
	rates(1481) = rates(1481) * conc(95)
	rates(1482) =  0.452000D+13
	rates(1482) = rates(1482) * conc(4)
	rates(1483) = EXP( 0.521652D+02 + (-0.23600D+01 * AlogT) - ( 0.189562D+05 * Tinv))
	rates(1483) = rates(1483) * conc(95)
	rates(1484) =  0.754000D+13
	rates(1484) = rates(1484) * conc(4)
	rates(1485) = EXP( 0.522154D+02 + (-0.23600D+01 * AlogT) - ( 0.189562D+05 * Tinv))
	rates(1485) = rates(1485) * conc(95)
	rates(1486) =  0.754000D+13
	rates(1486) = rates(1486) * conc(4)
	rates(1487) = EXP( 0.511763D+02 + (-0.23600D+01 * AlogT) - ( 0.189562D+05 * Tinv))
	rates(1487) = rates(1487) * conc(95)
	rates(1488) =  0.754000D+13
	rates(1488) = rates(1488) * conc(4)
	rates(1489) = EXP( 0.881594D+02 + (-0.81100D+01 * AlogT) - ( 0.208785D+05 * Tinv))
	rates(1489) = rates(1489) * conc(95)
	rates(1490) = EXP( 0.690040D+02 + (-0.62200D+01 * AlogT) - ( 0.104971D+05 * Tinv))
	rates(1490) = rates(1490) * conc(91) * conc(8)
	rates(1491) = EXP( 0.979190D+02 + (-0.94100D+01 * AlogT) - ( 0.213817D+05 * Tinv))
	rates(1491) = rates(1491) * conc(95)
	rates(1492) = EXP( 0.759441D+02 + (-0.72100D+01 * AlogT) - ( 0.858991D+04 * Tinv))
	rates(1492) = rates(1492) * conc(91) * conc(8)
	rates(1493) = EXP( 0.887057D+02 + (-0.81100D+01 * AlogT) - ( 0.208785D+05 * Tinv))
	rates(1493) = rates(1493) * conc(95)
	rates(1494) = EXP( 0.660216D+02 + (-0.57400D+01 * AlogT) - ( 0.953092D+04 * Tinv))
	rates(1494) = rates(1494) * conc(92) * conc(8)
	rates(1495) = EXP( 0.887558D+02 + (-0.81100D+01 * AlogT) - ( 0.208785D+05 * Tinv))
	rates(1495) = rates(1495) * conc(95)
	rates(1496) = EXP( 0.660216D+02 + (-0.57400D+01 * AlogT) - ( 0.953092D+04 * Tinv))
	rates(1496) = rates(1496) * conc(92) * conc(8)
	rates(1497) = EXP( 0.887558D+02 + (-0.81100D+01 * AlogT) - ( 0.208785D+05 * Tinv))
	rates(1497) = rates(1497) * conc(95)
	rates(1498) = EXP( 0.663166D+02 + (-0.58000D+01 * AlogT) - ( 0.948563D+04 * Tinv))
	rates(1498) = rates(1498) * conc(93) * conc(8)
	rates(1499) = EXP( 0.884101D+02 + (-0.81100D+01 * AlogT) - ( 0.208785D+05 * Tinv))
	rates(1499) = rates(1499) * conc(95)
	rates(1500) = EXP( 0.663205D+02 + (-0.58000D+01 * AlogT) - ( 0.948563D+04 * Tinv))
	rates(1500) = rates(1500) * conc(93) * conc(8)
	rates(1501) = EXP( 0.243757D+02 - ( 0.133101D+05 * Tinv))
	rates(1501) = rates(1501) * conc(95)
	rates(1502) = EXP( 0.180679D+02 + ( 0.40341D+00 * AlogT) - ( 0.422410D+04 * Tinv))
	rates(1503) = EXP( 0.222965D+02 - ( 0.102908D+05 * Tinv))
	rates(1503) = rates(1503) * conc(95)
	rates(1504) = EXP( 0.159886D+02 + ( 0.40341D+00 * AlogT) - ( 0.120480D+04 * Tinv))
	rates(1505) = EXP( 0.202169D+02 - ( 0.938499D+04 * Tinv))
	rates(1505) = rates(1505) * conc(95)
	rates(1506) = EXP( 0.139091D+02 + ( 0.40341D+00 * AlogT) - ( 0.299031D+03 * Tinv))
	rates(1507) = EXP( 0.228426D+02 - ( 0.102908D+05 * Tinv))
	rates(1507) = rates(1507) * conc(95)
	rates(1508) = EXP( 0.185205D+02 + ( 0.13968D+00 * AlogT) - ( 0.356821D+04 * Tinv))
	rates(1509) = EXP( 0.207634D+02 - ( 0.938499D+04 * Tinv))
	rates(1509) = rates(1509) * conc(95)
	rates(1510) = EXP( 0.164413D+02 + ( 0.13968D+00 * AlogT) - ( 0.266242D+04 * Tinv))
	rates(1511) = EXP( 0.249723D+02 - ( 0.133101D+05 * Tinv))
	rates(1511) = rates(1511) * conc(95)
	rates(1512) = EXP( 0.206502D+02 + ( 0.13968D+00 * AlogT) - ( 0.658761D+04 * Tinv))
	rates(1513) = EXP( 0.228929D+02 - ( 0.102908D+05 * Tinv))
	rates(1513) = rates(1513) * conc(95)
	rates(1514) = EXP( 0.185707D+02 + ( 0.13968D+00 * AlogT) - ( 0.356821D+04 * Tinv))
	rates(1515) = EXP( 0.225470D+02 - ( 0.102908D+05 * Tinv))
	rates(1515) = rates(1515) * conc(95)
	rates(1516) = EXP( 0.189143D+02 + ( 0.13968D+00 * AlogT) - ( 0.356821D+04 * Tinv))
	rates(1517) = EXP( 0.782405D+01 + ( 0.25000D+01 * AlogT) - ( 0.563603D+04 * Tinv))
	rates(1517) = rates(1517) * conc(91) * conc(8)
	rates(1518) = EXP( 0.248857D+02 + ( 0.58984D+00 * AlogT) - ( 0.899550D+04 * Tinv))
	rates(1519) = EXP( 0.790101D+01 + ( 0.25000D+01 * AlogT) - ( 0.528378D+04 * Tinv))
	rates(1519) = rates(1519) * conc(92) * conc(8)
	rates(1520) = EXP( 0.269043D+02 + ( 0.24018D+00 * AlogT) - ( 0.942776D+04 * Tinv))
	rates(1521) = EXP( 0.250408D+02 - ( 0.767405D+04 * Tinv))
	rates(1522) =  0.000000D+00
	rates(1522) = rates(1522) * conc(99) * conc(5)
	rates(1523) = EXP( 0.229613D+02 - ( 0.352252D+04 * Tinv))
	rates(1524) =  0.000000D+00
	rates(1524) = rates(1524) * conc(100) * conc(5)
	rates(1525) = EXP( 0.250408D+02 - ( 0.767405D+04 * Tinv))
	rates(1526) =  0.000000D+00
	rates(1526) = rates(1526) * conc(101) * conc(5)
	rates(1527) = EXP( 0.229613D+02 - ( 0.352252D+04 * Tinv))
	rates(1528) =  0.000000D+00
	rates(1528) = rates(1528) * conc(102) * conc(5)
	rates(1529) = EXP( 0.250408D+02 - ( 0.767405D+04 * Tinv))
	rates(1530) =  0.000000D+00
	rates(1530) = rates(1530) * conc(103) * conc(5)
	rates(1531) = EXP( 0.250408D+02 - ( 0.767405D+04 * Tinv))
	rates(1532) =  0.000000D+00
	rates(1532) = rates(1532) * conc(101) * conc(5)
	rates(1533) = EXP( 0.280680D+02 + ( 0.59000D+00 * AlogT) - ( 0.151418D+05 * Tinv))
	rates(1534) =  0.000000D+00
	rates(1534) = rates(1534) * conc(5) * conc(28) * conc(79)
	rates(1535) = EXP( 0.309123D+02 + ( 0.13000D+00 * AlogT) - ( 0.153129D+05 * Tinv))
	rates(1536) =  0.000000D+00
	rates(1536) = rates(1536) * conc(5) * conc(42) * conc(55)
	rates(1537) = EXP( 0.317559D+02 + ( 0.90000D-01 * AlogT) - ( 0.155192D+05 * Tinv))
	rates(1538) =  0.000000D+00
	rates(1538) = rates(1538) * conc(5) * conc(62) * conc(44)
	rates(1539) = EXP( 0.256972D+02 + ( 0.69000D+00 * AlogT) - ( 0.155091D+05 * Tinv))
	rates(1540) =  0.000000D+00
	rates(1540) = rates(1540) * conc(79) * conc(25) * conc(8)
	rates(1541) = EXP( 0.318587D+02 + ( 0.30000D-01 * AlogT) - ( 0.157909D+05 * Tinv))
	rates(1542) = EXP( 0.769621D+01 + ( 0.24800D+01 * AlogT) - ( 0.308472D+04 * Tinv))
	rates(1542) = rates(1542) * conc(55)
	rates(1543) = EXP( 0.523449D+02 + (-0.23700D+01 * AlogT) - ( 0.189411D+05 * Tinv))
	rates(1543) = rates(1543) * conc(96)
	rates(1544) =  0.754000D+13
	rates(1544) = rates(1544) * conc(4)
	rates(1545) = EXP( 0.517488D+02 + (-0.23800D+01 * AlogT) - ( 0.189209D+05 * Tinv))
	rates(1545) = rates(1545) * conc(96)
	rates(1546) =  0.754000D+13
	rates(1546) = rates(1546) * conc(4)
	rates(1547) = EXP( 0.532880D+02 + (-0.23800D+01 * AlogT) - ( 0.189209D+05 * Tinv))
	rates(1547) = rates(1547) * conc(97)
	rates(1548) =  0.754000D+13
	rates(1548) = rates(1548) * conc(4)
	rates(1549) = EXP( 0.532880D+02 + (-0.23800D+01 * AlogT) - ( 0.189209D+05 * Tinv))
	rates(1549) = rates(1549) * conc(98)
	rates(1550) =  0.754000D+13
	rates(1550) = rates(1550) * conc(4)
	rates(1551) = EXP( 0.518043D+02 + (-0.23800D+01 * AlogT) - ( 0.189209D+05 * Tinv))
	rates(1551) = rates(1551) * conc(96)
	rates(1552) =  0.754000D+13
	rates(1552) = rates(1552) * conc(4)
	rates(1553) = EXP( 0.507844D+02 + (-0.23800D+01 * AlogT) - ( 0.189209D+05 * Tinv))
	rates(1553) = rates(1553) * conc(96)
	rates(1554) =  0.754000D+13
	rates(1554) = rates(1554) * conc(4)
	rates(1555) = EXP( 0.230150D+02 - ( 0.105676D+05 * Tinv))
	rates(1555) = rates(1555) * conc(96)
	rates(1556) = EXP( 0.303312D+01 + ( 0.20103D+01 * AlogT) - ( 0.258145D+05 * Tinv))
	rates(1556) = rates(1556) * conc(104) * conc(5)
	rates(1557) = EXP( 0.217095D+02 - ( 0.878113D+04 * Tinv))
	rates(1557) = rates(1557) * conc(96)
	rates(1558) = EXP( 0.172758D+01 + ( 0.20103D+01 * AlogT) - ( 0.240281D+05 * Tinv))
	rates(1558) = rates(1558) * conc(104) * conc(5)
	rates(1559) = EXP( 0.211699D+02 - ( 0.787534D+04 * Tinv))
	rates(1559) = rates(1559) * conc(97)
	rates(1560) = EXP( 0.177309D+00 + ( 0.21674D+01 * AlogT) - ( 0.209565D+05 * Tinv))
	rates(1560) = rates(1560) * conc(5)
	rates(1561) = EXP( 0.253284D+02 - ( 0.118004D+05 * Tinv))
	rates(1561) = rates(1561) * conc(98)
	rates(1562) = EXP( 0.433589D+01 + ( 0.21674D+01 * AlogT) - ( 0.248815D+05 * Tinv))
	rates(1562) = rates(1562) * conc(104) * conc(5)
	rates(1563) = EXP( 0.217653D+02 - ( 0.878113D+04 * Tinv))
	rates(1563) = rates(1563) * conc(96)
	rates(1564) = EXP( 0.178342D+01 + ( 0.20103D+01 * AlogT) - ( 0.240281D+05 * Tinv))
	rates(1564) = rates(1564) * conc(104) * conc(5)
	rates(1565) = EXP( 0.214352D+02 - ( 0.878113D+04 * Tinv))
	rates(1565) = rates(1565) * conc(96)
	rates(1566) = EXP( 0.145335D+01 + ( 0.20103D+01 * AlogT) - ( 0.240281D+05 * Tinv))
	rates(1566) = rates(1566) * conc(104) * conc(5)
	rates(1567) = EXP( 0.348322D+02 - ( 0.196255D+05 * Tinv))
	rates(1567) = rates(1567) * conc(104)
	rates(1568) =  0.000000D+00
	rates(1568) = rates(1568) * conc(87) * conc(29) * conc(5)
	rates(1569) = EXP( 0.356035D+02 - ( 0.196255D+05 * Tinv))
	rates(1569) = rates(1569) * conc(104)
	rates(1570) =  0.000000D+00
	rates(1570) = rates(1570) * conc(62) * conc(37) * conc(5)
	rates(1571) = EXP( 0.368414D+02 - ( 0.196255D+05 * Tinv))
	rates(1572) =  0.000000D+00
	rates(1572) = rates(1572) * conc(42) * conc(5)
	rates(1573) = EXP( 0.337094D+02 - ( 0.196255D+05 * Tinv))
	rates(1573) = rates(1573) * conc(104)
	rates(1574) =  0.000000D+00
	rates(1574) = rates(1574) * conc(28) * conc(5)
	rates(1575) = EXP( 0.356804D+02 - ( 0.196255D+05 * Tinv))
	rates(1575) = rates(1575) * conc(104)
	rates(1576) =  0.000000D+00
	rates(1576) = rates(1576) * conc(42) * conc(61) * conc(5)
	rates(1577) = EXP( 0.353227D+02 - ( 0.196255D+05 * Tinv))
	rates(1577) = rates(1577) * conc(104)
	rates(1578) =  0.000000D+00
	rates(1578) = rates(1578) * conc(28) * conc(89) * conc(5)
	rates(1579) =  0.250000D+13
	rates(1579) = rates(1579) * conc(100) * conc(5)
	rates(1580) =  0.000000D+00
	rates(1580) = rates(1580) * conc(79) * conc(29) * conc(6)
	rates(1581) =  0.250000D+13
	rates(1581) = rates(1581) * conc(101) * conc(5)
	rates(1582) =  0.000000D+00
	rates(1582) = rates(1582) * conc(79) * conc(6)
	rates(1583) =  0.250000D+13
	rates(1583) = rates(1583) * conc(102) * conc(5)
	rates(1584) =  0.000000D+00
	rates(1584) = rates(1584) * conc(37) * conc(55) * conc(6)
	rates(1585) =  0.250000D+13
	rates(1585) = rates(1585) * conc(103) * conc(5)
	rates(1586) =  0.000000D+00
	rates(1586) = rates(1586) * conc(55) * conc(6)
	rates(1587) =  0.250000D+13
	rates(1587) = rates(1587) * conc(99) * conc(5)
	rates(1588) =  0.000000D+00
	rates(1588) = rates(1588) * conc(25) * conc(6)
	rates(1589) =  0.250000D+13
	rates(1589) = rates(1589) * conc(100) * conc(5)
	rates(1590) =  0.000000D+00
	rates(1590) = rates(1590) * conc(25) * conc(89) * conc(6)
	rates(1591) =  0.250000D+13
	rates(1591) = rates(1591) * conc(101) * conc(5)
	rates(1592) =  0.000000D+00
	rates(1592) = rates(1592) * conc(44) * conc(6)
	rates(1593) =  0.250000D+13
	rates(1593) = rates(1593) * conc(102) * conc(5)
	rates(1594) =  0.000000D+00
	rates(1594) = rates(1594) * conc(44) * conc(61) * conc(6)
	rates(1595) = EXP( 0.292405D+02 - ( 0.890694D+04 * Tinv))
	rates(1595) = rates(1595) * conc(100) * conc(8)
	rates(1596) =  0.000000D+00
	rates(1596) = rates(1596) * conc(79) * conc(29) * conc(9)
	rates(1597) = EXP( 0.292405D+02 - ( 0.890694D+04 * Tinv))
	rates(1597) = rates(1597) * conc(101) * conc(8)
	rates(1598) =  0.000000D+00
	rates(1598) = rates(1598) * conc(79) * conc(9)
	rates(1599) = EXP( 0.292405D+02 - ( 0.890694D+04 * Tinv))
	rates(1599) = rates(1599) * conc(102) * conc(8)
	rates(1600) =  0.000000D+00
	rates(1600) = rates(1600) * conc(37) * conc(55) * conc(9)
	rates(1601) = EXP( 0.292405D+02 - ( 0.890694D+04 * Tinv))
	rates(1601) = rates(1601) * conc(103) * conc(8)
	rates(1602) =  0.000000D+00
	rates(1602) = rates(1602) * conc(55) * conc(9)
	rates(1603) = EXP( 0.292405D+02 - ( 0.890694D+04 * Tinv))
	rates(1603) = rates(1603) * conc(99) * conc(8)
	rates(1604) =  0.000000D+00
	rates(1604) = rates(1604) * conc(25) * conc(9)
	rates(1605) = EXP( 0.292405D+02 - ( 0.890694D+04 * Tinv))
	rates(1605) = rates(1605) * conc(100) * conc(8)
	rates(1606) =  0.000000D+00
	rates(1606) = rates(1606) * conc(25) * conc(89) * conc(9)
	rates(1607) = EXP( 0.292405D+02 - ( 0.890694D+04 * Tinv))
	rates(1607) = rates(1607) * conc(101) * conc(8)
	rates(1608) =  0.000000D+00
	rates(1608) = rates(1608) * conc(44) * conc(9)
	rates(1609) = EXP( 0.292405D+02 - ( 0.890694D+04 * Tinv))
	rates(1609) = rates(1609) * conc(102) * conc(8)
	rates(1610) =  0.000000D+00
	rates(1610) = rates(1610) * conc(44) * conc(61) * conc(9)
	rates(1611) =  0.100000D+14
	rates(1611) = rates(1611) * conc(138) * conc(5)
	rates(1612) = EXP(-0.295118D+01 + ( 0.27754D+01 * AlogT) - (-0.863067D+04 * Tinv))
	rates(1612) = rates(1612) * conc(47) * conc(13) * conc(10)
	rates(1613) = EXP( 0.754232D+02 + (-0.67600D+01 * AlogT) - ( 0.344703D+05 * Tinv))
	rates(1613) = rates(1613) * conc(138)
	rates(1614) = EXP( 0.226905D+02 + (-0.19699D+01 * AlogT) - (-0.562093D+04 * Tinv))
	rates(1614) = rates(1614) * conc(27) * conc(27) * conc(10)
	rates(1615) = EXP( 0.309044D+02 - ( 0.166062D+04 * Tinv))
	rates(1615) = rates(1615) * conc(139) * conc(1)
	rates(1616) = EXP( 0.206689D+02 + ( 0.82159D+00 * AlogT) - ( 0.154382D+05 * Tinv))
	rates(1616) = rates(1616) * conc(136) * conc(2)
	rates(1617) = EXP( 0.301076D+02 - ( 0.940009D+03 * Tinv))
	rates(1617) = rates(1617) * conc(139) * conc(3)
	rates(1618) = EXP( 0.192391D+02 + ( 0.79974D+00 * AlogT) - ( 0.140096D+05 * Tinv))
	rates(1618) = rates(1618) * conc(136) * conc(5)
	rates(1619) = EXP( 0.167333D+02 + ( 0.15000D+01 * AlogT) - (-0.483088D+03 * Tinv))
	rates(1619) = rates(1619) * conc(139) * conc(5)
	rates(1620) = EXP( 0.109790D+02 + ( 0.19628D+01 * AlogT) - ( 0.211598D+05 * Tinv))
	rates(1620) = rates(1620) * conc(136) * conc(6)
	rates(1621) = EXP( 0.154680D+02 + ( 0.17800D+01 * AlogT) - ( 0.297451D+04 * Tinv))
	rates(1621) = rates(1621) * conc(139) * conc(22)
	rates(1622) = EXP( 0.165720D+02 + ( 0.16139D+01 * AlogT) - ( 0.182849D+05 * Tinv))
	rates(1622) = rates(1622) * conc(136) * conc(21)
	rates(1623) = EXP( 0.294261D+02 - ( 0.600337D+04 * Tinv))
	rates(1623) = rates(1623) * conc(139) * conc(8)
	rates(1624) = EXP( 0.259767D+02 + ( 0.74280D-01 * AlogT) - ( 0.117873D+05 * Tinv))
	rates(1624) = rates(1624) * conc(136) * conc(9)
	rates(1625) = EXP( 0.294261D+02 - ( 0.600337D+04 * Tinv))
	rates(1625) = rates(1625) * conc(139) * conc(20)
	rates(1626) = EXP( 0.280289D+02 + (-0.26205D+00 * AlogT) - ( 0.108086D+05 * Tinv))
	rates(1626) = rates(1626) * conc(136) * conc(19)
	rates(1627) = EXP( 0.257405D+02 - ( 0.242047D+04 * Tinv))
	rates(1627) = rates(1627) * conc(10)
	rates(1628) = EXP( 0.497613D+02 + (-0.23544D+01 * AlogT) - ( 0.207456D+05 * Tinv))
	rates(1628) = rates(1628) * conc(136)
	rates(1629) = EXP( 0.210597D+02 + ( 0.98000D+00 * AlogT) - ( 0.161533D+05 * Tinv))
	rates(1630) = EXP( 0.245470D+02 + ( 0.80128D+00 * AlogT) - ( 0.303022D+05 * Tinv))
	rates(1630) = rates(1630) * conc(41)
	rates(1631) = EXP( 0.158658D+02 + ( 0.14100D+01 * AlogT) - ( 0.390245D+04 * Tinv))
	rates(1631) = rates(1631) * conc(27) * conc(13)
	rates(1632) = EXP( 0.340087D+02 + (-0.44780D+00 * AlogT) - ( 0.170913D+05 * Tinv))
	rates(1633) =  0.542000D+13
	rates(1633) = rates(1633) * conc(4)
	rates(1634) = EXP( 0.289925D+02 + ( 0.83607D-01 * AlogT) - ( 0.401008D+05 * Tinv))
	rates(1634) = rates(1634) * conc(144) * conc(13)
	rates(1635) =  0.603000D+13
	rates(1635) = rates(1635) * conc(45) * conc(5)
	rates(1636) = EXP( 0.259422D+02 + ( 0.61635D+00 * AlogT) - ( 0.300169D+05 * Tinv))
	rates(1636) = rates(1636) * conc(47) * conc(6)
	rates(1637) = EXP( 0.294228D+02 - (-0.503217D+03 * Tinv))
	rates(1637) = rates(1637) * conc(13) * conc(13)
	rates(1638) = EXP( 0.531749D+02 + (-0.19708D+01 * AlogT) - ( 0.358386D+05 * Tinv))
	rates(1638) = rates(1638) * conc(144)
	rates(1639) = EXP( 0.366269D+02 - ( 0.268818D+05 * Tinv))
	rates(1639) = rates(1639) * conc(144) * conc(4)
	rates(1640) = EXP( 0.320297D+02 + ( 0.33445D+00 * AlogT) - (-0.105952D+04 * Tinv))
	rates(1640) = rates(1640) * conc(8)
	rates(1641) = EXP( 0.219558D+02 + ( 0.11800D+01 * AlogT) - (-0.224938D+03 * Tinv))
	rates(1641) = rates(1641) * conc(144) * conc(5)
	rates(1642) = EXP( 0.188025D+02 + ( 0.16685D+01 * AlogT) - ( 0.698414D+04 * Tinv))
	rates(1642) = rates(1642) * conc(6)
	rates(1643) = EXP( 0.267540D+02 + ( 0.57000D+00 * AlogT) - ( 0.138988D+04 * Tinv))
	rates(1643) = rates(1643) * conc(144) * conc(3)
	rates(1644) = EXP( 0.184865D+02 + ( 0.13954D+01 * AlogT) - ( 0.255800D+02 * Tinv))
	rates(1644) = rates(1644) * conc(5)
	rates(1645) = EXP( 0.238544D+02 + ( 0.10500D+01 * AlogT) - ( 0.165005D+04 * Tinv))
	rates(1645) = rates(1645) * conc(144) * conc(1)
	rates(1646) = EXP( 0.162198D+02 + ( 0.18973D+01 * AlogT) - ( 0.994155D+03 * Tinv))
	rates(1646) = rates(1646) * conc(2)
	rates(1647) = EXP( 0.595484D+02 + (-0.39700D+01 * AlogT) - ( 0.346716D+04 * Tinv))
	rates(1647) = rates(1647) * conc(4)
	rates(1648) = EXP( 0.624119D+02 + (-0.39958D+01 * AlogT) - ( 0.712102D+05 * Tinv))
	rates(1648) = rates(1648) * conc(11)
	rates(1649) = EXP( 0.290661D+02 - ( 0.543474D+04 * Tinv))
	rates(1650) = EXP( 0.732745D+01 + ( 0.20338D+01 * AlogT) - ( 0.137972D+05 * Tinv))
	rates(1650) = rates(1650) * conc(10) * conc(13)
	rates(1651) =  0.600000D+13
	rates(1651) = rates(1651) * conc(3)
	rates(1652) = EXP( 0.237280D+02 + ( 0.85468D+00 * AlogT) - ( 0.530390D+05 * Tinv))
	rates(1652) = rates(1652) * conc(5) * conc(11)
	rates(1653) =  0.600000D+13
	rates(1653) = rates(1653) * conc(5)
	rates(1654) = EXP( 0.288421D+02 + ( 0.51774D+00 * AlogT) - ( 0.616138D+05 * Tinv))
	rates(1654) = rates(1654) * conc(6) * conc(11)
	rates(1655) =  0.100000D+14
	rates(1655) = rates(1655) * conc(146) * conc(4)
	rates(1656) = EXP( 0.590267D+02 + (-0.31296D+01 * AlogT) - ( 0.238072D+05 * Tinv))
	rates(1656) = rates(1656) * conc(142)
	rates(1657) =  0.100000D+14
	rates(1657) = rates(1657) * conc(142) * conc(146)
	rates(1658) = EXP( 0.356632D+02 + (-0.87873D+00 * AlogT) - ( 0.472853D+05 * Tinv))
	rates(1658) = rates(1658) * conc(143) * conc(143)
	rates(1659) = EXP( 0.965113D+02 + (-0.77400D+01 * AlogT) - ( 0.139743D+05 * Tinv))
	rates(1659) = rates(1659) * conc(146) * conc(4)
	rates(1660) = EXP( 0.110526D+03 + (-0.95267D+01 * AlogT) - ( 0.193844D+05 * Tinv))
	rates(1660) = rates(1660) * conc(143) * conc(3)
	rates(1661) =  0.300000D+14
	rates(1661) = rates(1661) * conc(146) * conc(8)
	rates(1662) = EXP( 0.413766D+02 + (-0.12957D+01 * AlogT) - ( 0.319875D+05 * Tinv))
	rates(1662) = rates(1662) * conc(143) * conc(5)
	rates(1663) = EXP( 0.156289D+03 + (-0.15720D+02 * AlogT) - ( 0.370866D+05 * Tinv))
	rates(1663) = rates(1663) * conc(142)
	rates(1664) = EXP( 0.141211D+03 + (-0.14377D+02 * AlogT) - ( 0.186895D+05 * Tinv))
	rates(1664) = rates(1664) * conc(143) * conc(3)
	rates(1665) = EXP( 0.310322D+02 - ( 0.186190D+05 * Tinv))
	rates(1665) = rates(1665) * conc(137) * conc(4)
	rates(1666) = EXP( 0.280405D+02 + ( 0.39455D-01 * AlogT) - (-0.832773D+02 * Tinv))
	rates(1666) = rates(1666) * conc(143) * conc(8)
	rates(1667) = EXP( 0.324185D+02 - ( 0.623989D+04 * Tinv))
	rates(1667) = rates(1667) * conc(137) * conc(1)
	rates(1668) = EXP( 0.263895D+02 + ( 0.55230D+00 * AlogT) - ( 0.148233D+05 * Tinv))
	rates(1668) = rates(1668) * conc(143) * conc(2)
	rates(1669) = EXP( 0.301960D+02 - ( 0.251608D+04 * Tinv))
	rates(1669) = rates(1669) * conc(137) * conc(3)
	rates(1670) = EXP( 0.235340D+02 + ( 0.53045D+00 * AlogT) - ( 0.103909D+05 * Tinv))
	rates(1670) = rates(1670) * conc(143) * conc(5)
	rates(1671) = EXP( 0.149141D+02 + ( 0.20000D+01 * AlogT) - (-0.659214D+03 * Tinv))
	rates(1671) = rates(1671) * conc(137) * conc(5)
	rates(1672) = EXP( 0.133663D+02 + ( 0.21935D+01 * AlogT) - ( 0.157889D+05 * Tinv))
	rates(1672) = rates(1672) * conc(143) * conc(6)
	rates(1673) = EXP( 0.276310D+02 - ( 0.402573D+04 * Tinv))
	rates(1673) = rates(1673) * conc(137) * conc(8)
	rates(1674) = EXP( 0.283881D+02 + (-0.19501D+00 * AlogT) - ( 0.461520D+04 * Tinv))
	rates(1674) = rates(1674) * conc(143) * conc(9)
	rates(1675) =  0.600000D+13
	rates(1675) = rates(1675) * conc(137) * conc(26)
	rates(1676) = EXP( 0.347014D+02 + (-0.34162D+00 * AlogT) - ( 0.130409D+05 * Tinv))
	rates(1676) = rates(1676) * conc(143) * conc(25)
	rates(1677) =  0.150000D+15
	rates(1677) = rates(1677) * conc(143) * conc(1)
	rates(1678) = EXP( 0.398802D+02 + (-0.52889D+00 * AlogT) - ( 0.439202D+05 * Tinv))
	rates(1678) = rates(1678) * conc(137)
	rates(1679) =  0.500000D+13
	rates(1679) = rates(1679) * conc(143) * conc(8)
	rates(1680) = EXP( 0.307500D+02 + (-0.44668D-01 * AlogT) - (-0.186396D+01 * Tinv))
	rates(1680) = rates(1680) * conc(5)
	rates(1681) =  0.200000D+13
	rates(1681) = rates(1681) * conc(143) * conc(20)
	rates(1682) = EXP( 0.289534D+02 + ( 0.28264D-01 * AlogT) - ( 0.246098D+04 * Tinv))
	rates(1682) = rates(1682) * conc(18)
	rates(1683) =  0.300000D+14
	rates(1683) = rates(1683) * conc(146) * conc(5)
	rates(1684) = EXP( 0.585021D+02 + (-0.27521D+01 * AlogT) - ( 0.578095D+05 * Tinv))
	rates(1684) = rates(1684) * conc(137)
	rates(1685) = EXP( 0.267147D+02 - ( 0.206319D+04 * Tinv))
	rates(1685) = rates(1685) * conc(138) * conc(13)
	rates(1686) = EXP( 0.469472D+02 + (-0.16512D+01 * AlogT) - ( 0.900104D+04 * Tinv))
	rates(1687) = EXP( 0.378197D+02 - ( 0.492297D+05 * Tinv))
	rates(1687) = rates(1687) * conc(134)
	rates(1688) = EXP( 0.499674D+01 + ( 0.32663D+01 * AlogT) - (-0.544883D+04 * Tinv))
	rates(1688) = rates(1688) * conc(146) * conc(22)
	rates(1689) = EXP( 0.346250D+02 - ( 0.440128D+05 * Tinv))
	rates(1689) = rates(1689) * conc(134)
	rates(1690) = EXP( 0.266055D+02 + ( 0.44161D+00 * AlogT) - (-0.274017D+04 * Tinv))
	rates(1690) = rates(1690) * conc(135) * conc(1)
	rates(1691) =  0.100000D+15
	rates(1691) = rates(1691) * conc(1)
	rates(1692) = EXP( 0.364995D+02 + ( 0.84205D-02 * AlogT) - ( 0.557765D+05 * Tinv))
	rates(1692) = rates(1692) * conc(134)
	rates(1693) = EXP( 0.267147D+02 - ( 0.387477D+04 * Tinv))
	rates(1693) = rates(1693) * conc(137) * conc(22)
	rates(1694) = EXP( 0.320678D+02 + (-0.51423D+00 * AlogT) - ( 0.746220D+03 * Tinv))
	rates(1694) = rates(1694) * conc(134) * conc(5)
	rates(1695) = EXP( 0.168974D+02 + ( 0.25000D+01 * AlogT) - ( 0.231706D+05 * Tinv))
	rates(1695) = rates(1695) * conc(134) * conc(4)
	rates(1696) = EXP( 0.131249D+02 + ( 0.24522D+01 * AlogT) - ( 0.163555D+04 * Tinv))
	rates(1696) = rates(1696) * conc(135) * conc(8)
	rates(1697) = EXP( 0.186718D+01 + ( 0.39800D+01 * AlogT) - ( 0.170289D+04 * Tinv))
	rates(1697) = rates(1697) * conc(134) * conc(1)
	rates(1698) = EXP(-0.494270D+01 + ( 0.44450D+01 * AlogT) - ( 0.745314D+04 * Tinv))
	rates(1698) = rates(1698) * conc(135) * conc(2)
	rates(1699) = EXP( 0.248176D+02 + ( 0.70000D+00 * AlogT) - ( 0.384055D+04 * Tinv))
	rates(1699) = rates(1699) * conc(134) * conc(3)
	rates(1700) = EXP( 0.173748D+02 + ( 0.11432D+01 * AlogT) - ( 0.888228D+04 * Tinv))
	rates(1700) = rates(1700) * conc(135) * conc(5)
	rates(1701) = EXP( 0.120839D+02 + ( 0.23940D+01 * AlogT) - (-0.302836D+03 * Tinv))
	rates(1701) = rates(1701) * conc(134) * conc(5)
	rates(1702) = EXP( 0.975528D+01 + ( 0.25002D+01 * AlogT) - ( 0.133126D+05 * Tinv))
	rates(1702) = rates(1702) * conc(135) * conc(6)
	rates(1703) = EXP( 0.655108D+01 + ( 0.30000D+01 * AlogT) - ( 0.603860D+04 * Tinv))
	rates(1703) = rates(1703) * conc(134) * conc(8)
	rates(1704) = EXP( 0.652737D+01 + ( 0.27177D+01 * AlogT) - ( 0.379526D+04 * Tinv))
	rates(1704) = rates(1704) * conc(135) * conc(9)
	rates(1705) = EXP( 0.923014D+01 + ( 0.25000D+01 * AlogT) - ( 0.620919D+04 * Tinv))
	rates(1705) = rates(1705) * conc(134) * conc(20)
	rates(1706) = EXP( 0.112585D+02 + ( 0.18814D+01 * AlogT) - ( 0.298725D+04 * Tinv))
	rates(1706) = rates(1706) * conc(135) * conc(19)
	rates(1707) = EXP( 0.792993D+00 + ( 0.35000D+01 * AlogT) - ( 0.285575D+04 * Tinv))
	rates(1707) = rates(1707) * conc(134) * conc(22)
	rates(1708) = EXP( 0.532267D+01 + ( 0.29773D+01 * AlogT) - ( 0.101388D+05 * Tinv))
	rates(1708) = rates(1708) * conc(135) * conc(21)
	rates(1709) = EXP( 0.237773D+02 - ( 0.150965D+04 * Tinv))
	rates(1709) = rates(1709) * conc(134) * conc(18)
	rates(1710) = EXP( 0.217989D+02 + ( 0.41640D-01 * AlogT) - ( 0.767808D+04 * Tinv))
	rates(1710) = rates(1710) * conc(135) * conc(17)
	rates(1711) =  0.200000D+14
	rates(1711) = rates(1711) * conc(135) * conc(5)
	rates(1712) = EXP( 0.446724D+02 + (-0.10506D+01 * AlogT) - ( 0.429797D+05 * Tinv))
	rates(1712) = rates(1712) * conc(140)
	rates(1713) =  0.151000D+14
	rates(1713) = rates(1713) * conc(135) * conc(3)
	rates(1714) = EXP( 0.308018D+02 + ( 0.27778D+00 * AlogT) - ( 0.334221D+05 * Tinv))
	rates(1714) = rates(1714) * conc(141) * conc(1)
	rates(1715) =  0.200000D+15
	rates(1715) = rates(1715) * conc(135) * conc(3)
	rates(1716) = EXP( 0.134105D+02 + ( 0.25012D+01 * AlogT) - ( 0.267424D+05 * Tinv))
	rates(1716) = rates(1716) * conc(146) * conc(12)
	rates(1717) =  0.500000D+13
	rates(1717) = rates(1717) * conc(135) * conc(8)
	rates(1718) = EXP( 0.276338D+02 + ( 0.31767D+00 * AlogT) - ( 0.833075D+04 * Tinv))
	rates(1718) = rates(1718) * conc(5)
	rates(1719) =  0.500000D+13
	rates(1719) = rates(1719) * conc(135) * conc(20)
	rates(1720) = EXP( 0.267535D+02 + ( 0.39060D+00 * AlogT) - ( 0.107940D+05 * Tinv))
	rates(1720) = rates(1720) * conc(18)
	rates(1721) = EXP( 0.329293D+02 - ( 0.278782D+05 * Tinv))
	rates(1721) = rates(1721) * conc(140) * conc(4)
	rates(1722) = EXP( 0.314110D+02 + (-0.48596D-01 * AlogT) - ( 0.347164D+03 * Tinv))
	rates(1722) = rates(1722) * conc(8)
	rates(1723) = EXP( 0.331955D+02 + (-0.67000D+00 * AlogT) - ( 0.860501D+03 * Tinv))
	rates(1723) = rates(1723) * conc(140) * conc(5)
	rates(1724) = EXP( 0.299230D+02 + (-0.43769D+00 * AlogT) - ( 0.525258D+04 * Tinv))
	rates(1724) = rates(1724) * conc(137)
	rates(1725) = EXP( 0.220842D+02 + ( 0.10000D+01 * AlogT) - (-0.553538D+03 * Tinv))
	rates(1725) = rates(1725) * conc(140) * conc(5)
	rates(1726) = EXP( 0.220097D+02 + ( 0.11055D+01 * AlogT) - ( 0.706617D+04 * Tinv))
	rates(1726) = rates(1726) * conc(6)
	rates(1727) = EXP( 0.304642D+02 - ( 0.181158D+04 * Tinv))
	rates(1727) = rates(1727) * conc(140) * conc(3)
	rates(1728) = EXP( 0.205297D+02 + ( 0.76275D+00 * AlogT) - ( 0.140785D+05 * Tinv))
	rates(1728) = rates(1728) * conc(143)
	rates(1729) = EXP( 0.267635D+02 - (-0.100643D+04 * Tinv))
	rates(1729) = rates(1729) * conc(140) * conc(3)
	rates(1730) = EXP( 0.215749D+02 + ( 0.44240D+00 * AlogT) - (-0.196043D+04 * Tinv))
	rates(1730) = rates(1730) * conc(5)
	rates(1731) = EXP( 0.263217D+02 - ( 0.603860D+04 * Tinv))
	rates(1731) = rates(1731) * conc(140) * conc(8)
	rates(1732) = EXP( 0.285521D+02 + (-0.28306D+00 * AlogT) - (-0.220067D+04 * Tinv))
	rates(1732) = rates(1732) * conc(9)
	rates(1733) = EXP( 0.315430D+02 - ( 0.523698D+05 * Tinv))
	rates(1733) = rates(1733) * conc(140)
	rates(1734) = EXP( 0.257777D+02 + ( 0.44084D+00 * AlogT) - (-0.379919D+03 * Tinv))
	rates(1734) = rates(1734) * conc(1)
	rates(1735) = EXP( 0.315430D+02 - ( 0.509356D+05 * Tinv))
	rates(1735) = rates(1735) * conc(140)
	rates(1736) = EXP( 0.800566D+00 + ( 0.29844D+01 * AlogT) - (-0.247724D+04 * Tinv))
	rates(1736) = rates(1736) * conc(146)
	rates(1737) = EXP( 0.249129D+02 - ( 0.110708D+04 * Tinv))
	rates(1737) = rates(1737) * conc(4)
	rates(1738) = EXP( 0.207589D+02 + ( 0.39658D+00 * AlogT) - ( 0.177213D+05 * Tinv))
	rates(1738) = rates(1738) * conc(8) * conc(141)
	rates(1739) = EXP( 0.322362D+02 - ( 0.146436D+05 * Tinv))
	rates(1740) = EXP( 0.238353D+02 + ( 0.88601D+00 * AlogT) - ( 0.603961D+04 * Tinv))
	rates(1740) = rates(1740) * conc(141) * conc(1)
	rates(1741) = EXP( 0.464329D+02 + (-0.19700D+01 * AlogT) - ( 0.176579D+05 * Tinv))
	rates(1742) = EXP( 0.180571D+02 + ( 0.11395D+01 * AlogT) - ( 0.237438D+04 * Tinv))
	rates(1742) = rates(1742) * conc(146) * conc(12)
	rates(1743) =  0.200000D+14
	rates(1743) = rates(1743) * conc(8)
	rates(1744) = EXP( 0.302216D+02 + ( 0.16211D+00 * AlogT) - ( 0.359060D+05 * Tinv))
	rates(1744) = rates(1744) * conc(141) * conc(9)
	rates(1745) =  0.200000D+14
	rates(1745) = rates(1745) * conc(22)
	rates(1746) = EXP( 0.347750D+02 + (-0.78294D-01 * AlogT) - ( 0.454324D+05 * Tinv))
	rates(1746) = rates(1746) * conc(141) * conc(21)
	rates(1747) =  0.500000D+13
	rates(1747) = rates(1747) * conc(146) * conc(13)
	rates(1748) = EXP( 0.580822D+02 + (-0.27894D+01 * AlogT) - ( 0.519622D+05 * Tinv))
	rates(1748) = rates(1748) * conc(141)
	rates(1749) = EXP( 0.219587D+02 + ( 0.11800D+01 * AlogT) - (-0.224938D+03 * Tinv))
	rates(1749) = rates(1749) * conc(141) * conc(5)
	rates(1750) = EXP( 0.165197D+02 + ( 0.16979D+01 * AlogT) - ( 0.153451D+05 * Tinv))
	rates(1750) = rates(1750) * conc(6) * conc(147)
	rates(1751) = EXP( 0.201089D+01 + ( 0.39800D+01 * AlogT) - ( 0.696452D+03 * Tinv))
	rates(1751) = rates(1751) * conc(141) * conc(1)
	rates(1752) = EXP(-0.790941D+01 + ( 0.48567D+01 * AlogT) - ( 0.840120D+04 * Tinv))
	rates(1752) = rates(1752) * conc(2) * conc(147)
	rates(1753) = EXP( 0.359251D+02 - ( 0.421192D+05 * Tinv))
	rates(1753) = rates(1753) * conc(141)
	rates(1754) = EXP( 0.247952D+02 + ( 0.85329D+00 * AlogT) - (-0.267943D+04 * Tinv))
	rates(1754) = rates(1754) * conc(147) * conc(1)
	rates(1755) = EXP( 0.294228D+02 - ( 0.905790D+03 * Tinv))
	rates(1755) = rates(1755) * conc(141) * conc(3)
	rates(1756) = EXP( 0.188696D+02 + ( 0.85485D+00 * AlogT) - ( 0.790251D+04 * Tinv))
	rates(1756) = rates(1756) * conc(147) * conc(5)
	rates(1757) = EXP( 0.655108D+01 + ( 0.30000D+01 * AlogT) - ( 0.503217D+04 * Tinv))
	rates(1757) = rates(1757) * conc(141) * conc(8)
	rates(1758) = EXP( 0.341694D+01 + ( 0.31294D+01 * AlogT) - ( 0.474337D+04 * Tinv))
	rates(1758) = rates(1758) * conc(147) * conc(9)
	rates(1759) = EXP(-0.131224D+02 + ( 0.56000D+01 * AlogT) - ( 0.754825D+03 * Tinv))
	rates(1759) = rates(1759) * conc(141) * conc(22)
	rates(1760) = EXP(-0.117031D+02 + ( 0.54890D+01 * AlogT) - ( 0.999237D+04 * Tinv))
	rates(1760) = rates(1760) * conc(147) * conc(21)
	rates(1761) = EXP( 0.486691D+02 + (-0.21790D+01 * AlogT) - ( 0.198318D+05 * Tinv))
	rates(1761) = rates(1761) * conc(147)
	rates(1762) = EXP( 0.241266D+02 + ( 0.64395D+00 * AlogT) - ( 0.421192D+04 * Tinv))
	rates(1762) = rates(1762) * conc(146) * conc(10)
	rates(1763) =  0.100000D+14
	rates(1763) = rates(1763) * conc(147) * conc(8)
	rates(1764) = EXP( 0.109048D+02 + ( 0.24847D+01 * AlogT) - ( 0.153597D+05 * Tinv))
	rates(1764) = rates(1764) * conc(146) * conc(11) * conc(5)
	rates(1765) = EXP( 0.167594D+02 + ( 0.20000D+01 * AlogT) - ( 0.487919D+04 * Tinv))
	rates(1765) = rates(1765) * conc(134) * conc(1)
	rates(1766) = EXP( 0.137056D+02 + ( 0.20150D+01 * AlogT) - ( 0.160773D+04 * Tinv))
	rates(1766) = rates(1766) * conc(2)
	rates(1767) = EXP( 0.100592D+02 + ( 0.26800D+01 * AlogT) - ( 0.367348D+03 * Tinv))
	rates(1767) = rates(1767) * conc(134) * conc(5)
	rates(1768) = EXP( 0.114867D+02 + ( 0.23362D+01 * AlogT) - ( 0.496096D+04 * Tinv))
	rates(1768) = rates(1768) * conc(6)
	rates(1769) = EXP( 0.530628D+00 + ( 0.37000D+01 * AlogT) - ( 0.478056D+04 * Tinv))
	rates(1769) = rates(1769) * conc(134) * conc(22)
	rates(1770) = EXP( 0.881635D+01 + ( 0.27273D+01 * AlogT) - ( 0.304174D+04 * Tinv))
	rates(1770) = rates(1770) * conc(21)
	rates(1771) =  0.100000D+14
	rates(1771) = rates(1771) * conc(4)
	rates(1772) = EXP( 0.455991D+02 + (-0.13700D+01 * AlogT) - ( 0.245067D+05 * Tinv))
	rates(1772) = rates(1772) * conc(148)
	rates(1773) = EXP( 0.575883D+02 + (-0.35400D+01 * AlogT) - ( 0.441824D+04 * Tinv))
	rates(1773) = rates(1773) * conc(4)
	rates(1774) = EXP( 0.906431D+02 + (-0.70106D+01 * AlogT) - ( 0.502034D+05 * Tinv))
	rates(1775) = EXP( 0.107812D+03 + (-0.10160D+02 * AlogT) - ( 0.223026D+05 * Tinv))
	rates(1775) = rates(1775) * conc(148)
	rates(1776) = EXP( 0.107812D+03 + (-0.10160D+02 * AlogT) - ( 0.223026D+05 * Tinv))
	rates(1777) =  0.100000D+14
	rates(1777) = rates(1777) * conc(1)
	rates(1778) = EXP( 0.261776D+02 + ( 0.45004D+00 * AlogT) - ( 0.902167D+04 * Tinv))
	rates(1778) = rates(1778) * conc(135) * conc(1)
	rates(1779) = EXP( 0.299336D+02 - ( 0.228460D+03 * Tinv))
	rates(1779) = rates(1779) * conc(135) * conc(135)
	rates(1780) = EXP( 0.483588D+02 + (-0.15545D+01 * AlogT) - ( 0.372556D+05 * Tinv))
	rates(1780) = rates(1780) * conc(145)
	rates(1781) = EXP( 0.257405D+02 - ( 0.242047D+04 * Tinv))
	rates(1781) = rates(1781) * conc(10)
	rates(1782) = EXP( 0.486392D+02 + (-0.11272D+01 * AlogT) - ( 0.204900D+05 * Tinv))
	rates(1783) = EXP( 0.486691D+02 + (-0.21790D+01 * AlogT) - ( 0.198318D+05 * Tinv))
	rates(1784) =  0.542000D+13
	rates(1784) = rates(1784) * conc(4)
	rates(1785) = EXP(-0.421685D+01 + ( 0.43798D+01 * AlogT) - ( 0.428398D+05 * Tinv))
	rates(1785) = rates(1785) * conc(139)
	rates(1786) = EXP( 0.301242D+02 - ( 0.102807D+05 * Tinv))
	rates(1786) = rates(1786) * conc(124) * conc(90)
	rates(1787) = EXP( 0.271483D+02 + (-0.13109D+00 * AlogT) - ( 0.192812D+04 * Tinv))
	rates(1787) = rates(1787) * conc(125)
	rates(1788) = EXP( 0.297179D+02 - ( 0.890694D+04 * Tinv))
	rates(1788) = rates(1788) * conc(124) * conc(90)
	rates(1789) = EXP( 0.246038D+02 + ( 0.14374D+00 * AlogT) - ( 0.192017D+04 * Tinv))
	rates(1789) = rates(1789) * conc(125)
	rates(1790) = EXP( 0.297179D+02 - ( 0.890694D+04 * Tinv))
	rates(1790) = rates(1790) * conc(124) * conc(90)
	rates(1791) = EXP( 0.246038D+02 + ( 0.14374D+00 * AlogT) - ( 0.192017D+04 * Tinv))
	rates(1791) = rates(1791) * conc(125)
	rates(1792) = EXP( 0.290248D+02 - ( 0.890694D+04 * Tinv))
	rates(1792) = rates(1792) * conc(124) * conc(90)
	rates(1793) = EXP( 0.246002D+02 + ( 0.14374D+00 * AlogT) - ( 0.192017D+04 * Tinv))
	rates(1793) = rates(1793) * conc(125)
	rates(1794) = EXP( 0.295769D+02 - ( 0.397541D+04 * Tinv))
	rates(1794) = rates(1794) * conc(134)
	rates(1795) = EXP( 0.345381D+02 + (-0.48265D+00 * AlogT) - ( 0.899701D+04 * Tinv))
	rates(1795) = rates(1795) * conc(90) * conc(135)
	rates(1796) = EXP( 0.295769D+02 - ( 0.447863D+04 * Tinv))
	rates(1796) = rates(1796) * conc(134)
	rates(1797) = EXP( 0.366763D+02 + (-0.75747D+00 * AlogT) - ( 0.813450D+04 * Tinv))
	rates(1797) = rates(1797) * conc(90) * conc(135)
	rates(1798) = EXP( 0.295769D+02 - ( 0.447863D+04 * Tinv))
	rates(1798) = rates(1798) * conc(134)
	rates(1799) = EXP( 0.366763D+02 + (-0.75747D+00 * AlogT) - ( 0.813450D+04 * Tinv))
	rates(1799) = rates(1799) * conc(90) * conc(135)
	rates(1800) = EXP( 0.295769D+02 - ( 0.447863D+04 * Tinv))
	rates(1800) = rates(1800) * conc(134)
	rates(1801) = EXP( 0.359868D+02 + (-0.75747D+00 * AlogT) - ( 0.813450D+04 * Tinv))
	rates(1801) = rates(1801) * conc(90) * conc(135)
	rates(1802) = EXP( 0.295769D+02 - ( 0.397541D+04 * Tinv))
	rates(1802) = rates(1802) * conc(134)
	rates(1803) = EXP( 0.349713D+02 + (-0.48608D+00 * AlogT) - ( 0.899902D+04 * Tinv))
	rates(1803) = rates(1803) * conc(120) * conc(135)
	rates(1804) = EXP( 0.295769D+02 - ( 0.447863D+04 * Tinv))
	rates(1804) = rates(1804) * conc(134)
	rates(1805) = EXP( 0.361648D+02 + (-0.78081D+00 * AlogT) - ( 0.815060D+04 * Tinv))
	rates(1805) = rates(1805) * conc(120) * conc(135)
	rates(1806) = EXP( 0.295769D+02 - ( 0.598828D+04 * Tinv))
	rates(1806) = rates(1806) * conc(134)
	rates(1807) = EXP( 0.357256D+02 + (-0.80095D+00 * AlogT) - ( 0.769267D+04 * Tinv))
	rates(1807) = rates(1807) * conc(120) * conc(135)
	rates(1808) = EXP( 0.295769D+02 - ( 0.397541D+04 * Tinv))
	rates(1808) = rates(1808) * conc(134)
	rates(1809) = EXP( 0.338742D+02 + (-0.48608D+00 * AlogT) - ( 0.859595D+04 * Tinv))
	rates(1809) = rates(1809) * conc(120) * conc(135)
	RETURN
END SUBROUTINE calc_rate_constants

SUBROUTINE calc_QSS_conc (rates, conc_QSS)
	IMPLICIT DOUBLE PRECISION (A-H, O-Z), INTEGER (I-N)
	DOUBLE PRECISION, INTENT(IN) :: rates(*)
	DOUBLE PRECISION, INTENT(OUT) :: conc_QSS(*)
 
	! terms for QSS species 1, OCHO
	Di = 0.0D0
	A_1 = 0.0D0
	A_1_60 = 0.0D0
	A_1 = A_1 + rates(73)
	Di = Di + rates(74)
	Di = Di + rates(75)
	A_1 = A_1 + rates(76)
	A_1 = A_1 + rates(99)
	Di = Di + rates(100)
	A_1 = A_1 + rates(110)
	Di = Di + rates(111)
	A_1 = A_1 + rates(114)
	Di = Di + rates(115)
	A_1_60 = A_1_60 + rates(1647)
	Di = Di + rates(1648)
	Di = Di + rates(1651)
	A_1 = A_1 + rates(1652)
	Di = Di + rates(1653)
	A_1 = A_1 + rates(1654)
	A_1 = A_1 / Di
	A_1_60 = A_1_60 / Di
 
	! terms for QSS species 2, HOCH2O
	Di = 0.0D0
	A_2 = 0.0D0
	A_2_3 = 0.0D0
	Di = Di + rates(89)
	A_2 = A_2 + rates(90)
	Di = Di + rates(91)
	A_2 = A_2 + rates(92)
	A_2_3 = A_2_3 + rates(134)
	Di = Di + rates(135)
	A_2 = A_2 / Di
	A_2_3 = A_2_3 / Di
 
	! terms for QSS species 3, CH2OH
	Di = 0.0D0
	A_3 = 0.0D0
	A_3 = A_3 + rates(124)
	Di = Di + rates(125)
	Di = Di + rates(126)
	A_3 = A_3 + rates(127)
	Di = Di + rates(128)
	A_3 = A_3 + rates(129)
	Di = Di + rates(130)
	A_3 = A_3 + rates(131)
	Di = Di + rates(132)
	A_3 = A_3 + rates(133)
	Di = Di + rates(134)
	A_3 = A_3 + rates(138)
	Di = Di + rates(139)
	A_3 = A_3 + rates(142)
	Di = Di + rates(143)
	A_3 = A_3 + rates(144)
	Di = Di + rates(145)
	A_3 = A_3 + rates(148)
	Di = Di + rates(149)
	A_3 = A_3 + rates(150)
	Di = Di + rates(151)
	A_3 = A_3 + rates(152)
	Di = Di + rates(153)
	A_3 = A_3 + rates(154)
	Di = Di + rates(155)
	A_3 = A_3 + rates(172)
	Di = Di + rates(173)
	A_3 = A_3 + rates(190)
	Di = Di + rates(191)
	A_3 = A_3 + rates(250)
	Di = Di + rates(251)
	A_3 = A_3 + rates(322)
	Di = Di + rates(323)
	A_3 = A_3 + rates(692)
	Di = Di + rates(693)
	A_3 = A_3 + rates(819)
	Di = Di + rates(820)
	A_3 = A_3 + rates(849)
	Di = Di + rates(850)
	A_3 = A_3 + rates(851)
	Di = Di + rates(852)
	A_3 = A_3 + rates(1723)
	Di = Di + rates(1724)
	A_3 = A_3 + rates(1727)
	Di = Di + rates(1728)
	A_3 = A_3 + rates(1735)
	Di = Di + rates(1736)
	A_3 = A_3 / Di
 
	! terms for QSS species 4, CH3CO
	Di = 0.0D0
	A_4 = 0.0D0
	A_4_7 = 0.0D0
	A_4_17 = 0.0D0
	A_4_65 = 0.0D0
	A_4 = A_4 + rates(268)
	Di = Di + rates(269)
	A_4 = A_4 + rates(270)
	Di = Di + rates(271)
	A_4 = A_4 + rates(272)
	Di = Di + rates(273)
	A_4 = A_4 + rates(274)
	Di = Di + rates(275)
	A_4 = A_4 + rates(276)
	Di = Di + rates(277)
	A_4 = A_4 + rates(278)
	Di = Di + rates(279)
	A_4 = A_4 + rates(280)
	Di = Di + rates(281)
	A_4 = A_4 + rates(282)
	Di = Di + rates(283)
	Di = Di + rates(288)
	A_4 = A_4 + rates(289)
	Di = Di + rates(290)
	A_4 = A_4 + rates(291)
	Di = Di + rates(292)
	A_4 = A_4 + rates(293)
	A_4 = A_4 + rates(294)
	Di = Di + rates(295)
	A_4 = A_4 + rates(368)
	Di = Di + rates(369)
	A_4_7 = A_4_7 + rates(396)
	Di = Di + rates(397)
	A_4 = A_4 + rates(524)
	Di = Di + rates(525)
	A_4 = A_4 + rates(564)
	Di = Di + rates(565)
	A_4_17 = A_4_17 + rates(642)
	Di = Di + rates(643)
	A_4 = A_4 + rates(694)
	Di = Di + rates(695)
	A_4 = A_4 + rates(1581)
	Di = Di + rates(1582)
	A_4 = A_4 + rates(1597)
	Di = Di + rates(1598)
	A_4_65 = A_4_65 + rates(1784)
	Di = Di + rates(1785)
	A_4 = A_4 / Di
	A_4_7 = A_4_7 / Di
	A_4_17 = A_4_17 / Di
	A_4_65 = A_4_65 / Di
 
	! terms for QSS species 5, CH3CO2
	Di = 0.0D0
	A_5 = 0.0D0
	A_5 = A_5 + rates(306)
	Di = Di + rates(307)
	Di = Di + rates(308)
	A_5 = A_5 + rates(309)
	A_5 = A_5 + rates(710)
	A_5 = A_5 / Di
 
	! terms for QSS species 6, C2H5O
	Di = 0.0D0
	A_6 = 0.0D0
	A_6 = A_6 + rates(236)
	Di = Di + rates(237)
	A_6 = A_6 + rates(238)
	Di = Di + rates(239)
	Di = Di + rates(240)
	A_6 = A_6 + rates(241)
	Di = Di + rates(242)
	A_6 = A_6 + rates(243)
	A_6 = A_6 + rates(256)
	Di = Di + rates(257)
	A_6 = A_6 + rates(708)
	A_6 = A_6 + rates(718)
	A_6 = A_6 + rates(901)
	A_6 = A_6 + rates(1245)
	A_6 = A_6 + rates(1251)
	A_6 = A_6 + rates(1455)
	A_6 = A_6 / Di
 
	! terms for QSS species 7, CH3COCH2O
	Di = 0.0D0
	A_7 = 0.0D0
	A_7_4 = 0.0D0
	A_7 = A_7 + rates(394)
	Di = Di + rates(395)
	Di = Di + rates(396)
	A_7_4 = A_7_4 + rates(397)
	A_7 = A_7 / Di
	A_7_4 = A_7_4 / Di
 
	! terms for QSS species 8, C2H5CO
	Di = 0.0D0
	A_8 = 0.0D0
	A_8 = A_8 + rates(420)
	Di = Di + rates(421)
	A_8 = A_8 + rates(422)
	Di = Di + rates(423)
	A_8 = A_8 + rates(424)
	Di = Di + rates(425)
	A_8 = A_8 + rates(426)
	Di = Di + rates(427)
	A_8 = A_8 + rates(428)
	Di = Di + rates(429)
	A_8 = A_8 + rates(430)
	Di = Di + rates(431)
	A_8 = A_8 + rates(432)
	Di = Di + rates(433)
	A_8 = A_8 + rates(434)
	Di = Di + rates(435)
	A_8 = A_8 + rates(436)
	Di = Di + rates(437)
	A_8 = A_8 + rates(438)
	Di = Di + rates(439)
	A_8 = A_8 + rates(440)
	Di = Di + rates(441)
	Di = Di + rates(442)
	A_8 = A_8 + rates(443)
	A_8 = A_8 + rates(454)
	Di = Di + rates(455)
	A_8 = A_8 + rates(698)
	Di = Di + rates(699)
	A_8 = A_8 + rates(762)
	Di = Di + rates(763)
	A_8 = A_8 + rates(1303)
	A_8 = A_8 + rates(1585)
	Di = Di + rates(1586)
	A_8 = A_8 + rates(1601)
	Di = Di + rates(1602)
	A_8 = A_8 / Di
 
	! terms for QSS species 9, NC3H7
	Di = 0.0D0
	A_9 = 0.0D0
	A_9_18 = 0.0D0
	A_9_23 = 0.0D0
	A_9_30 = 0.0D0
	Di = Di + rates(450)
	A_9 = A_9 + rates(451)
	Di = Di + rates(452)
	A_9 = A_9 + rates(453)
	A_9 = A_9 + rates(536)
	Di = Di + rates(537)
	A_9_18 = A_9_18 + rates(662)
	Di = Di + rates(663)
	A_9 = A_9 + rates(867)
	Di = Di + rates(868)
	A_9_23 = A_9_23 + rates(1177)
	Di = Di + rates(1178)
	A_9 = A_9 + rates(1299)
	Di = Di + rates(1300)
	A_9 = A_9 + rates(1303)
	A_9 = A_9 + rates(1327)
	Di = Di + rates(1328)
	A_9 = A_9 + rates(1339)
	A_9_30 = A_9_30 + rates(1413)
	Di = Di + rates(1414)
	A_9 = A_9 + rates(1457)
	Di = Di + rates(1458)
	A_9 = A_9 + rates(1477)
	Di = Di + rates(1478)
	A_9 = A_9 / Di
	A_9_18 = A_9_18 / Di
	A_9_23 = A_9_23 / Di
	A_9_30 = A_9_30 / Di
 
	! terms for QSS species 10, C3H5-S
	Di = 0.0D0
	A_10 = 0.0D0
	A_10_25 = 0.0D0
	A_10_65 = 0.0D0
	A_10 = A_10 + rates(466)
	Di = Di + rates(467)
	A_10 = A_10 + rates(472)
	Di = Di + rates(473)
	A_10 = A_10 + rates(480)
	Di = Di + rates(481)
	Di = Di + rates(512)
	A_10 = A_10 + rates(513)
	Di = Di + rates(514)
	A_10 = A_10 + rates(515)
	A_10_25 = A_10_25 + rates(1265)
	Di = Di + rates(1266)
	A_10 = A_10 + rates(1271)
	Di = Di + rates(1272)
	A_10_65 = A_10_65 + rates(1783)
	A_10 = A_10 / Di
	A_10_25 = A_10_25 / Di
	A_10_65 = A_10_65 / Di
 
	! terms for QSS species 11, C3H5O
	Di = 0.0D0
	A_11 = 0.0D0
	A_11 = A_11 + rates(498)
	Di = Di + rates(499)
	A_11 = A_11 + rates(500)
	Di = Di + rates(501)
	A_11 = A_11 + rates(566)
	Di = Di + rates(567)
	Di = Di + rates(568)
	A_11 = A_11 + rates(569)
	Di = Di + rates(570)
	A_11 = A_11 + rates(571)
	Di = Di + rates(572)
	A_11 = A_11 + rates(573)
	A_11 = A_11 + rates(722)
	A_11 = A_11 / Di
 
	! terms for QSS species 12, C3H6OOH1-2
	Di = 0.0D0
	A_12 = 0.0D0
	A_12 = A_12 + rates(540)
	Di = Di + rates(541)
	Di = Di + rates(546)
	A_12 = A_12 + rates(547)
	Di = Di + rates(552)
	A_12 = A_12 + rates(553)
	A_12 = A_12 / Di
 
	! terms for QSS species 13, C3H6OOH1-3
	Di = 0.0D0
	A_13 = 0.0D0
	A_13 = A_13 + rates(542)
	Di = Di + rates(543)
	Di = Di + rates(550)
	A_13 = A_13 + rates(551)
	A_13 = A_13 + rates(554)
	Di = Di + rates(555)
	A_13 = A_13 / Di
 
	! terms for QSS species 14, C3H6OOH2-1
	Di = 0.0D0
	A_14 = 0.0D0
	A_14 = A_14 + rates(544)
	Di = Di + rates(545)
	Di = Di + rates(548)
	A_14 = A_14 + rates(549)
	A_14 = A_14 + rates(556)
	Di = Di + rates(557)
	Di = Di + rates(1542)
	A_14 = A_14 / Di
 
	! terms for QSS species 15, PC4H9
	Di = 0.0D0
	A_15 = 0.0D0
	A_15_27 = 0.0D0
	A_15_29 = 0.0D0
	A_15_32 = 0.0D0
	Di = Di + rates(578)
	A_15 = A_15 + rates(579)
	Di = Di + rates(580)
	A_15 = A_15 + rates(581)
	A_15 = A_15 + rates(628)
	Di = Di + rates(629)
	A_15 = A_15 + rates(863)
	Di = Di + rates(864)
	A_15 = A_15 + rates(1298)
	A_15_27 = A_15_27 + rates(1319)
	Di = Di + rates(1320)
	A_15 = A_15 + rates(1339)
	A_15_29 = A_15_29 + rates(1407)
	Di = Di + rates(1408)
	A_15_32 = A_15_32 + rates(1459)
	Di = Di + rates(1460)
	A_15 = A_15 + rates(1467)
	Di = Di + rates(1468)
	A_15 = A_15 + rates(1469)
	Di = Di + rates(1470)
	A_15 = A_15 + rates(1475)
	Di = Di + rates(1476)
	A_15 = A_15 / Di
	A_15_27 = A_15_27 / Di
	A_15_29 = A_15_29 / Di
	A_15_32 = A_15_32 / Di
 
	! terms for QSS species 16, C4H8OOH1-3
	Di = 0.0D0
	A_16 = 0.0D0
	A_16 = A_16 + rates(630)
	Di = Di + rates(631)
	Di = Di + rates(634)
	A_16 = A_16 + rates(635)
	A_16 = A_16 + rates(636)
	Di = Di + rates(637)
	A_16 = A_16 / Di
 
	! terms for QSS species 17, CH2CH2COCH3
	Di = 0.0D0
	A_17 = 0.0D0
	A_17_4 = 0.0D0
	A_17_41 = 0.0D0
	Di = Di + rates(642)
	A_17_4 = A_17_4 + rates(643)
	A_17_41 = A_17_41 + rates(1571)
	Di = Di + rates(1572)
	A_17 = A_17 / Di
	A_17_4 = A_17_4 / Di
	A_17_41 = A_17_41 / Di
 
	! terms for QSS species 18, NC3H7CO
	Di = 0.0D0
	A_18 = 0.0D0
	A_18_9 = 0.0D0
	A_18 = A_18 + rates(646)
	Di = Di + rates(647)
	A_18 = A_18 + rates(648)
	Di = Di + rates(649)
	A_18 = A_18 + rates(650)
	Di = Di + rates(651)
	A_18 = A_18 + rates(652)
	Di = Di + rates(653)
	A_18 = A_18 + rates(654)
	Di = Di + rates(655)
	A_18 = A_18 + rates(656)
	Di = Di + rates(657)
	A_18 = A_18 + rates(658)
	Di = Di + rates(659)
	A_18 = A_18 + rates(660)
	Di = Di + rates(661)
	Di = Di + rates(662)
	A_18_9 = A_18_9 + rates(663)
	A_18 = A_18 + rates(1591)
	Di = Di + rates(1592)
	A_18 = A_18 + rates(1607)
	Di = Di + rates(1608)
	A_18 = A_18 / Di
	A_18_9 = A_18_9 / Di
 
	! terms for QSS species 19, IC4H8O2H-I
	Di = 0.0D0
	A_19 = 0.0D0
	A_19 = A_19 + rates(752)
	Di = Di + rates(753)
	A_19 = A_19 + rates(758)
	Di = Di + rates(759)
	Di = Di + rates(764)
	A_19 = A_19 + rates(765)
	A_19 = A_19 / Di
 
	! terms for QSS species 20, TC4H9O
	Di = 0.0D0
	A_20 = 0.0D0
	A_20 = A_20 + rates(664)
	Di = Di + rates(665)
	A_20 = A_20 + rates(666)
	Di = Di + rates(667)
	A_20 = A_20 + rates(706)
	Di = Di + rates(707)
	A_20 = A_20 + rates(708)
	A_20 = A_20 + rates(710)
	A_20 = A_20 + rates(712)
	A_20 = A_20 + rates(714)
	Di = Di + rates(715)
	A_20 = A_20 + rates(716)
	Di = Di + rates(717)
	A_20 = A_20 + rates(718)
	A_20 = A_20 + rates(720)
	A_20 = A_20 + rates(722)
	A_20 = A_20 + rates(724)
	Di = Di + rates(725)
	A_20 = A_20 + rates(726)
	Di = Di + rates(727)
	Di = Di + rates(728)
	A_20 = A_20 + rates(729)
	A_20 = A_20 / Di
 
	! terms for QSS species 21, IC3H7CO
	Di = 0.0D0
	A_21 = 0.0D0
	A_21 = A_21 + rates(734)
	Di = Di + rates(735)
	A_21 = A_21 + rates(738)
	Di = Di + rates(739)
	A_21 = A_21 + rates(740)
	Di = Di + rates(741)
	A_21 = A_21 + rates(742)
	Di = Di + rates(743)
	A_21 = A_21 + rates(744)
	Di = Di + rates(745)
	A_21 = A_21 + rates(748)
	Di = Di + rates(749)
	Di = Di + rates(750)
	A_21 = A_21 + rates(751)
	A_21 = A_21 + rates(1149)
	Di = Di + rates(1150)
	A_21 = A_21 + rates(1157)
	Di = Di + rates(1158)
	A_21 = A_21 / Di
 
	! terms for QSS species 22, TC3H6OCHO
	Di = 0.0D0
	A_22 = 0.0D0
	A_22 = A_22 + rates(821)
	Di = Di + rates(822)
	Di = Di + rates(823)
	A_22 = A_22 + rates(824)
	A_22 = A_22 / Di
 
	! terms for QSS species 23, C5H11-1
	Di = 0.0D0
	A_23 = 0.0D0
	A_23_9 = 0.0D0
	A_23_28 = 0.0D0
	Di = Di + rates(1177)
	A_23_9 = A_23_9 + rates(1178)
	Di = Di + rates(1179)
	A_23 = A_23 + rates(1180)
	A_23 = A_23 + rates(1337)
	Di = Di + rates(1338)
	A_23_28 = A_23_28 + rates(1403)
	Di = Di + rates(1404)
	A_23 = A_23 + rates(1463)
	Di = Di + rates(1464)
	A_23 = A_23 + rates(1465)
	Di = Di + rates(1466)
	A_23 = A_23 / Di
	A_23_9 = A_23_9 / Di
	A_23_28 = A_23_28 / Di
 
	! terms for QSS species 24, C5H9O1-3
	Di = 0.0D0
	A_24 = 0.0D0
	A_24 = A_24 + rates(1241)
	Di = Di + rates(1242)
	A_24 = A_24 + rates(1243)
	Di = Di + rates(1244)
	A_24 = A_24 + rates(1245)
	Di = Di + rates(1261)
	A_24 = A_24 + rates(1262)
	Di = Di + rates(1263)
	A_24 = A_24 + rates(1264)
	A_24 = A_24 / Di
 
	! terms for QSS species 25, C5H9O2-4
	Di = 0.0D0
	A_25 = 0.0D0
	A_25_10 = 0.0D0
	A_25 = A_25 + rates(1247)
	Di = Di + rates(1248)
	A_25 = A_25 + rates(1249)
	Di = Di + rates(1250)
	A_25 = A_25 + rates(1251)
	Di = Di + rates(1265)
	A_25_10 = A_25_10 + rates(1266)
	A_25 = A_25 / Di
	A_25_10 = A_25_10 / Di
 
	! terms for QSS species 26, C5H10OH-2
	Di = 0.0D0
	A_26 = 0.0D0
	A_26 = A_26 + rates(1273)
	Di = Di + rates(1274)
	Di = Di + rates(1275)
	A_26 = A_26 + rates(1276)
	A_26 = A_26 / Di
 
	! terms for QSS species 27, NC4H9CO
	Di = 0.0D0
	A_27 = 0.0D0
	A_27_15 = 0.0D0
	A_27 = A_27 + rates(1305)
	Di = Di + rates(1306)
	A_27 = A_27 + rates(1307)
	Di = Di + rates(1308)
	A_27 = A_27 + rates(1309)
	Di = Di + rates(1310)
	A_27 = A_27 + rates(1311)
	Di = Di + rates(1312)
	A_27 = A_27 + rates(1313)
	Di = Di + rates(1314)
	A_27 = A_27 + rates(1315)
	Di = Di + rates(1316)
	A_27 = A_27 + rates(1317)
	Di = Di + rates(1318)
	Di = Di + rates(1319)
	A_27_15 = A_27_15 + rates(1320)
	A_27 = A_27 + rates(1573)
	Di = Di + rates(1574)
	A_27 = A_27 + rates(1587)
	Di = Di + rates(1588)
	A_27 = A_27 + rates(1603)
	Di = Di + rates(1604)
	A_27 = A_27 / Di
	A_27_15 = A_27_15 / Di
 
	! terms for QSS species 28, C7H15-1
	Di = 0.0D0
	A_28 = 0.0D0
	A_28_29 = 0.0D0
	A_28_30 = 0.0D0
	A_28_31 = 0.0D0
	A_28 = A_28 + rates(1329)
	Di = Di + rates(1330)
	A_28 = A_28 + rates(1341)
	Di = Di + rates(1342)
	A_28 = A_28 + rates(1349)
	Di = Di + rates(1350)
	A_28 = A_28 + rates(1357)
	Di = Di + rates(1358)
	A_28 = A_28 + rates(1365)
	Di = Di + rates(1366)
	A_28 = A_28 + rates(1373)
	Di = Di + rates(1374)
	A_28 = A_28 + rates(1381)
	Di = Di + rates(1382)
	A_28 = A_28 + rates(1395)
	Di = Di + rates(1396)
	Di = Di + rates(1403)
	Di = Di + rates(1405)
	A_28 = A_28 + rates(1406)
	Di = Di + rates(1423)
	A_28_30 = A_28_30 + rates(1424)
	Di = Di + rates(1425)
	A_28_31 = A_28_31 + rates(1426)
	Di = Di + rates(1429)
	A_28_29 = A_28_29 + rates(1430)
	A_28 = A_28 + rates(1481)
	Di = Di + rates(1482)
	A_28 = A_28 + rates(1786)
	Di = Di + rates(1787)
	Di = Di + rates(1794)
	A_28 = A_28 + rates(1795)
	A_28 = A_28 / Di
	A_28_29 = A_28_29 / Di
	A_28_30 = A_28_30 / Di
	A_28_31 = A_28_31 / Di
 
	! terms for QSS species 29, C7H15-2
	Di = 0.0D0
	A_29 = 0.0D0
	A_29_15 = 0.0D0
	A_29_28 = 0.0D0
	A_29_30 = 0.0D0
	A_29 = A_29 + rates(1331)
	Di = Di + rates(1332)
	A_29 = A_29 + rates(1343)
	Di = Di + rates(1344)
	A_29 = A_29 + rates(1351)
	Di = Di + rates(1352)
	A_29 = A_29 + rates(1359)
	Di = Di + rates(1360)
	A_29 = A_29 + rates(1367)
	Di = Di + rates(1368)
	A_29 = A_29 + rates(1375)
	Di = Di + rates(1376)
	A_29 = A_29 + rates(1383)
	Di = Di + rates(1384)
	A_29 = A_29 + rates(1389)
	Di = Di + rates(1390)
	A_29 = A_29 + rates(1397)
	Di = Di + rates(1398)
	Di = Di + rates(1407)
	A_29_15 = A_29_15 + rates(1408)
	Di = Di + rates(1409)
	A_29 = A_29 + rates(1410)
	Di = Di + rates(1411)
	A_29 = A_29 + rates(1412)
	Di = Di + rates(1427)
	A_29_30 = A_29_30 + rates(1428)
	A_29_28 = A_29_28 + rates(1429)
	Di = Di + rates(1430)
	A_29 = A_29 + rates(1483)
	Di = Di + rates(1484)
	A_29 = A_29 + rates(1788)
	Di = Di + rates(1789)
	Di = Di + rates(1796)
	A_29 = A_29 + rates(1797)
	A_29 = A_29 / Di
	A_29_15 = A_29_15 / Di
	A_29_28 = A_29_28 / Di
	A_29_30 = A_29_30 / Di
 
	! terms for QSS species 30, C7H15-3
	Di = 0.0D0
	A_30 = 0.0D0
	A_30_9 = 0.0D0
	A_30_28 = 0.0D0
	A_30_29 = 0.0D0
	A_30 = A_30 + rates(1333)
	Di = Di + rates(1334)
	A_30 = A_30 + rates(1345)
	Di = Di + rates(1346)
	A_30 = A_30 + rates(1353)
	Di = Di + rates(1354)
	A_30 = A_30 + rates(1361)
	Di = Di + rates(1362)
	A_30 = A_30 + rates(1369)
	Di = Di + rates(1370)
	A_30 = A_30 + rates(1377)
	Di = Di + rates(1378)
	A_30 = A_30 + rates(1385)
	Di = Di + rates(1386)
	A_30 = A_30 + rates(1391)
	Di = Di + rates(1392)
	A_30 = A_30 + rates(1399)
	Di = Di + rates(1400)
	Di = Di + rates(1413)
	A_30_9 = A_30_9 + rates(1414)
	Di = Di + rates(1415)
	A_30 = A_30 + rates(1416)
	Di = Di + rates(1417)
	A_30 = A_30 + rates(1418)
	A_30_28 = A_30_28 + rates(1423)
	Di = Di + rates(1424)
	A_30_29 = A_30_29 + rates(1427)
	Di = Di + rates(1428)
	A_30 = A_30 + rates(1485)
	Di = Di + rates(1486)
	A_30 = A_30 + rates(1790)
	Di = Di + rates(1791)
	Di = Di + rates(1798)
	A_30 = A_30 + rates(1799)
	A_30 = A_30 / Di
	A_30_9 = A_30_9 / Di
	A_30_28 = A_30_28 / Di
	A_30_29 = A_30_29 / Di
 
	! terms for QSS species 31, C7H15-4
	Di = 0.0D0
	A_31 = 0.0D0
	A_31_28 = 0.0D0
	A_31 = A_31 + rates(1335)
	Di = Di + rates(1336)
	A_31 = A_31 + rates(1347)
	Di = Di + rates(1348)
	A_31 = A_31 + rates(1355)
	Di = Di + rates(1356)
	A_31 = A_31 + rates(1363)
	Di = Di + rates(1364)
	A_31 = A_31 + rates(1371)
	Di = Di + rates(1372)
	A_31 = A_31 + rates(1379)
	Di = Di + rates(1380)
	A_31 = A_31 + rates(1387)
	Di = Di + rates(1388)
	A_31 = A_31 + rates(1393)
	Di = Di + rates(1394)
	A_31 = A_31 + rates(1401)
	Di = Di + rates(1402)
	Di = Di + rates(1419)
	A_31 = A_31 + rates(1420)
	Di = Di + rates(1421)
	A_31 = A_31 + rates(1422)
	A_31_28 = A_31_28 + rates(1425)
	Di = Di + rates(1426)
	A_31 = A_31 + rates(1487)
	Di = Di + rates(1488)
	A_31 = A_31 + rates(1792)
	Di = Di + rates(1793)
	Di = Di + rates(1800)
	A_31 = A_31 + rates(1801)
	A_31 = A_31 / Di
	A_31_28 = A_31_28 / Di
 
	! terms for QSS species 32, C7H13O1-3
	Di = 0.0D0
	A_32 = 0.0D0
	A_32_15 = 0.0D0
	A_32 = A_32 + rates(1451)
	Di = Di + rates(1452)
	A_32 = A_32 + rates(1453)
	Di = Di + rates(1454)
	A_32 = A_32 + rates(1455)
	Di = Di + rates(1459)
	A_32_15 = A_32_15 + rates(1460)
	Di = Di + rates(1461)
	A_32 = A_32 + rates(1462)
	A_32 = A_32 / Di
	A_32_15 = A_32_15 / Di
 
	! terms for QSS species 33, C7H14OOH1-2
	Di = 0.0D0
	A_33 = 0.0D0
	A_33 = A_33 + rates(1501)
	Di = Di + rates(1502)
	A_33 = A_33 + rates(1517)
	Di = Di + rates(1518)
	A_33 = A_33 / Di
 
	! terms for QSS species 34, C7H14OOH1-3
	Di = 0.0D0
	A_34 = 0.0D0
	A_34 = A_34 + rates(1503)
	Di = Di + rates(1504)
	Di = Di + rates(1521)
	A_34 = A_34 + rates(1522)
	A_34 = A_34 + rates(1543)
	Di = Di + rates(1544)
	A_34 = A_34 / Di
 
	! terms for QSS species 35, C7H14OOH1-4
	Di = 0.0D0
	A_35 = 0.0D0
	A_35 = A_35 + rates(1505)
	Di = Di + rates(1506)
	Di = Di + rates(1523)
	A_35 = A_35 + rates(1524)
	Di = Di + rates(1539)
	A_35 = A_35 + rates(1540)
	A_35 = A_35 / Di
 
	! terms for QSS species 36, C7H14OOH2-4
	Di = 0.0D0
	A_36 = 0.0D0
	A_36 = A_36 + rates(1507)
	Di = Di + rates(1508)
	Di = Di + rates(1525)
	A_36 = A_36 + rates(1526)
	Di = Di + rates(1533)
	A_36 = A_36 + rates(1534)
	A_36 = A_36 + rates(1545)
	Di = Di + rates(1546)
	A_36 = A_36 / Di
 
	! terms for QSS species 37, C7H14OOH2-5
	Di = 0.0D0
	A_37 = 0.0D0
	A_37_14 = 0.0D0
	A_37 = A_37 + rates(1509)
	Di = Di + rates(1510)
	Di = Di + rates(1527)
	A_37 = A_37 + rates(1528)
	Di = Di + rates(1541)
	A_37_14 = A_37_14 + rates(1542)
	A_37 = A_37 + rates(1547)
	Di = Di + rates(1548)
	A_37 = A_37 / Di
	A_37_14 = A_37_14 / Di
 
	! terms for QSS species 38, C7H14OOH3-2
	Di = 0.0D0
	A_38 = 0.0D0
	A_38 = A_38 + rates(1511)
	Di = Di + rates(1512)
	A_38 = A_38 + rates(1519)
	Di = Di + rates(1520)
	A_38 = A_38 + rates(1549)
	Di = Di + rates(1550)
	A_38 = A_38 / Di
 
	! terms for QSS species 39, C7H14OOH3-5
	Di = 0.0D0
	A_39 = 0.0D0
	A_39 = A_39 + rates(1513)
	Di = Di + rates(1514)
	Di = Di + rates(1529)
	A_39 = A_39 + rates(1530)
	Di = Di + rates(1535)
	A_39 = A_39 + rates(1536)
	A_39 = A_39 + rates(1551)
	Di = Di + rates(1552)
	A_39 = A_39 / Di
 
	! terms for QSS species 40, C7H14OOH4-2
	Di = 0.0D0
	A_40 = 0.0D0
	A_40 = A_40 + rates(1515)
	Di = Di + rates(1516)
	Di = Di + rates(1531)
	A_40 = A_40 + rates(1532)
	Di = Di + rates(1537)
	A_40 = A_40 + rates(1538)
	A_40 = A_40 + rates(1553)
	Di = Di + rates(1554)
	A_40 = A_40 / Di
 
	! terms for QSS species 41, NC7KET25
	Di = 0.0D0
	A_41 = 0.0D0
	A_41 = A_41 + rates(1559)
	Di = Di + rates(1560)
	Di = Di + rates(1571)
	A_41 = A_41 / Di
 
	! terms for QSS species 42, C5H81OOH3-4
	Di = 0.0D0
	A_42 = 0.0D0
	A_42_43 = 0.0D0
	A_42 = A_42 + rates(1287)
	Di = Di + rates(1288)
	A_42 = A_42 + rates(1289)
	Di = Di + rates(1290)
	Di = Di + rates(1291)
	A_42_43 = A_42_43 + rates(1292)
	A_42 = A_42 / Di
	A_42_43 = A_42_43 / Di
 
	! terms for QSS species 43, C5H81OOH3-4O2
	Di = 0.0D0
	A_43 = 0.0D0
	A_43_42 = 0.0D0
	A_43_42 = A_43_42 + rates(1291)
	Di = Di + rates(1292)
	Di = Di + rates(1293)
	A_43 = A_43 / Di
	A_43_42 = A_43_42 / Di
 
	! terms for QSS species 44, NC5D1KET34
	Di = 0.0D0
	A_44 = 0.0D0
	A_44_43 = 0.0D0
	A_44_43 = A_44_43 + rates(1293)
	Di = Di + rates(1294)
	A_44 = A_44 / Di
	A_44_43 = A_44_43 / Di
 
	! terms for QSS species 45, YC7H15
	Di = 0.0D0
	A_45 = 0.0D0
	Di = Di + rates(869)
	A_45 = A_45 + rates(870)
	Di = Di + rates(871)
	A_45 = A_45 + rates(872)
	Di = Di + rates(873)
	A_45 = A_45 + rates(874)
	A_45 = A_45 + rates(947)
	Di = Di + rates(948)
	A_45 = A_45 / Di
 
	! terms for QSS species 46, XC7H13O-Z
	Di = 0.0D0
	A_46 = 0.0D0
	A_46 = A_46 + rates(897)
	Di = Di + rates(898)
	A_46 = A_46 + rates(899)
	Di = Di + rates(900)
	A_46 = A_46 + rates(901)
	Di = Di + rates(903)
	A_46 = A_46 + rates(904)
	A_46 = A_46 / Di
 
	! terms for QSS species 47, NEOC5H9Q2-N
	Di = 0.0D0
	A_47 = 0.0D0
	A_47 = A_47 + rates(915)
	Di = Di + rates(916)
	Di = Di + rates(917)
	A_47 = A_47 + rates(918)
	A_47 = A_47 / Di
 
	! terms for QSS species 48, NEOC5KETOX
	Di = 0.0D0
	A_48 = 0.0D0
	A_48 = A_48 + rates(919)
	Di = Di + rates(920)
	Di = Di + rates(921)
	A_48 = A_48 + rates(922)
	A_48 = A_48 / Di
 
	! terms for QSS species 49, TC4H9CO
	Di = 0.0D0
	A_49 = 0.0D0
	A_49 = A_49 + rates(923)
	Di = Di + rates(924)
	A_49 = A_49 + rates(925)
	Di = Di + rates(926)
	A_49 = A_49 + rates(927)
	Di = Di + rates(928)
	A_49 = A_49 + rates(929)
	Di = Di + rates(930)
	A_49 = A_49 + rates(931)
	Di = Di + rates(932)
	Di = Di + rates(933)
	A_49 = A_49 + rates(934)
	A_49 = A_49 + rates(1151)
	Di = Di + rates(1152)
	A_49 = A_49 + rates(1159)
	Di = Di + rates(1160)
	A_49 = A_49 / Di
 
	! terms for QSS species 50, AC8H17
	Di = 0.0D0
	A_50 = 0.0D0
	A_50_52 = 0.0D0
	A_50_53 = 0.0D0
	A_50 = A_50 + rates(939)
	Di = Di + rates(940)
	A_50 = A_50 + rates(953)
	Di = Di + rates(954)
	A_50 = A_50 + rates(961)
	Di = Di + rates(962)
	A_50 = A_50 + rates(969)
	Di = Di + rates(970)
	A_50 = A_50 + rates(977)
	Di = Di + rates(978)
	A_50 = A_50 + rates(985)
	Di = Di + rates(986)
	A_50 = A_50 + rates(993)
	Di = Di + rates(994)
	A_50 = A_50 + rates(1001)
	Di = Di + rates(1002)
	A_50 = A_50 + rates(1013)
	Di = Di + rates(1014)
	A_50 = A_50 + rates(1015)
	Di = Di + rates(1016)
	Di = Di + rates(1031)
	A_50_53 = A_50_53 + rates(1032)
	Di = Di + rates(1033)
	A_50_52 = A_50_52 + rates(1034)
	A_50 = A_50 + rates(1037)
	Di = Di + rates(1038)
	A_50 = A_50 + rates(1043)
	Di = Di + rates(1044)
	A_50 = A_50 + rates(1051)
	Di = Di + rates(1052)
	A_50 = A_50 + rates(1061)
	Di = Di + rates(1062)
	Di = Di + rates(1802)
	A_50 = A_50 + rates(1803)
	A_50 = A_50 / Di
	A_50_52 = A_50_52 / Di
	A_50_53 = A_50_53 / Di
 
	! terms for QSS species 51, BC8H17
	Di = 0.0D0
	A_51 = 0.0D0
	A_51 = A_51 + rates(941)
	Di = Di + rates(942)
	A_51 = A_51 + rates(955)
	Di = Di + rates(956)
	A_51 = A_51 + rates(963)
	Di = Di + rates(964)
	A_51 = A_51 + rates(971)
	Di = Di + rates(972)
	A_51 = A_51 + rates(979)
	Di = Di + rates(980)
	A_51 = A_51 + rates(987)
	Di = Di + rates(988)
	A_51 = A_51 + rates(995)
	Di = Di + rates(996)
	A_51 = A_51 + rates(1003)
	Di = Di + rates(1004)
	A_51 = A_51 + rates(1009)
	Di = Di + rates(1010)
	A_51 = A_51 + rates(1017)
	Di = Di + rates(1018)
	Di = Di + rates(1023)
	A_51 = A_51 + rates(1024)
	A_51 = A_51 + rates(1039)
	Di = Di + rates(1040)
	A_51 = A_51 + rates(1045)
	Di = Di + rates(1046)
	A_51 = A_51 + rates(1053)
	Di = Di + rates(1054)
	A_51 = A_51 + rates(1063)
	Di = Di + rates(1064)
	Di = Di + rates(1804)
	A_51 = A_51 + rates(1805)
	A_51 = A_51 / Di
 
	! terms for QSS species 52, CC8H17
	Di = 0.0D0
	A_52 = 0.0D0
	A_52_50 = 0.0D0
	A_52 = A_52 + rates(943)
	Di = Di + rates(944)
	A_52 = A_52 + rates(957)
	Di = Di + rates(958)
	A_52 = A_52 + rates(965)
	Di = Di + rates(966)
	A_52 = A_52 + rates(973)
	Di = Di + rates(974)
	A_52 = A_52 + rates(981)
	Di = Di + rates(982)
	A_52 = A_52 + rates(989)
	Di = Di + rates(990)
	A_52 = A_52 + rates(997)
	Di = Di + rates(998)
	A_52 = A_52 + rates(1005)
	Di = Di + rates(1006)
	A_52 = A_52 + rates(1011)
	Di = Di + rates(1012)
	A_52 = A_52 + rates(1019)
	Di = Di + rates(1020)
	Di = Di + rates(1025)
	A_52 = A_52 + rates(1026)
	Di = Di + rates(1027)
	A_52 = A_52 + rates(1028)
	A_52_50 = A_52_50 + rates(1033)
	Di = Di + rates(1034)
	A_52 = A_52 + rates(1041)
	Di = Di + rates(1042)
	A_52 = A_52 + rates(1047)
	Di = Di + rates(1048)
	A_52 = A_52 + rates(1055)
	Di = Di + rates(1056)
	A_52 = A_52 + rates(1065)
	Di = Di + rates(1066)
	Di = Di + rates(1069)
	Di = Di + rates(1071)
	Di = Di + rates(1073)
	Di = Di + rates(1806)
	A_52 = A_52 + rates(1807)
	A_52 = A_52 / Di
	A_52_50 = A_52_50 / Di
 
	! terms for QSS species 53, DC8H17
	Di = 0.0D0
	A_53 = 0.0D0
	A_53_50 = 0.0D0
	A_53 = A_53 + rates(945)
	Di = Di + rates(946)
	A_53 = A_53 + rates(959)
	Di = Di + rates(960)
	A_53 = A_53 + rates(967)
	Di = Di + rates(968)
	A_53 = A_53 + rates(975)
	Di = Di + rates(976)
	A_53 = A_53 + rates(983)
	Di = Di + rates(984)
	A_53 = A_53 + rates(991)
	Di = Di + rates(992)
	A_53 = A_53 + rates(999)
	Di = Di + rates(1000)
	A_53 = A_53 + rates(1007)
	Di = Di + rates(1008)
	A_53 = A_53 + rates(1021)
	Di = Di + rates(1022)
	Di = Di + rates(1029)
	A_53 = A_53 + rates(1030)
	A_53_50 = A_53_50 + rates(1031)
	Di = Di + rates(1032)
	A_53 = A_53 + rates(1049)
	Di = Di + rates(1050)
	A_53 = A_53 + rates(1057)
	Di = Di + rates(1058)
	A_53 = A_53 + rates(1059)
	Di = Di + rates(1060)
	A_53 = A_53 + rates(1067)
	Di = Di + rates(1068)
	Di = Di + rates(1808)
	A_53 = A_53 + rates(1809)
	A_53 = A_53 / Di
	A_53_50 = A_53_50 / Di
 
	! terms for QSS species 54, CC8H17O
	Di = 0.0D0
	A_54 = 0.0D0
	A_54_52 = 0.0D0
	A_54_52 = A_54_52 + rates(1069) + rates(1069)
	A_54_52 = A_54_52 + rates(1071)
	Di = Di + rates(1072)
	A_54_52 = A_54_52 + rates(1073)
	Di = Di + rates(1074)
	A_54 = A_54 + rates(1079)
	Di = Di + rates(1080)
	A_54 = A_54 + rates(1081)
	A_54 = A_54 + rates(1083)
	Di = Di + rates(1084)
	Di = Di + rates(1085)
	A_54 = A_54 + rates(1086)
	A_54 = A_54 / Di
	A_54_52 = A_54_52 / Di
 
	! terms for QSS species 55, AC8H16OOH-B
	Di = 0.0D0
	A_55 = 0.0D0
	A_55 = A_55 + rates(1087)
	Di = Di + rates(1088)
	A_55 = A_55 + rates(1089)
	Di = Di + rates(1090)
	A_55 = A_55 + rates(1091)
	Di = Di + rates(1092)
	A_55 = A_55 + rates(1095)
	Di = Di + rates(1096)
	Di = Di + rates(1109)
	A_55 = A_55 + rates(1110)
	Di = Di + rates(1111)
	A_55 = A_55 + rates(1112)
	Di = Di + rates(1113)
	A_55 = A_55 + rates(1114)
	Di = Di + rates(1117)
	A_55 = A_55 + rates(1118)
	Di = Di + rates(1121)
	A_55 = A_55 + rates(1122)
	Di = Di + rates(1123)
	A_55 = A_55 + rates(1124)
	A_55 = A_55 + rates(1129)
	Di = Di + rates(1130)
	A_55 = A_55 + rates(1131)
	Di = Di + rates(1132)
	A_55 = A_55 + rates(1135)
	Di = Di + rates(1136)
	A_55 = A_55 / Di
 
	! terms for QSS species 56, BC8H16OOH-D
	Di = 0.0D0
	A_56 = 0.0D0
	A_56 = A_56 + rates(1093)
	Di = Di + rates(1094)
	Di = Di + rates(1115)
	A_56 = A_56 + rates(1116)
	Di = Di + rates(1125)
	A_56 = A_56 + rates(1126)
	A_56 = A_56 + rates(1133)
	Di = Di + rates(1134)
	A_56 = A_56 / Di
 
	! terms for QSS species 57, DC8H16OOH-C
	Di = 0.0D0
	A_57 = 0.0D0
	A_57 = A_57 + rates(1097)
	Di = Di + rates(1098)
	Di = Di + rates(1119)
	A_57 = A_57 + rates(1120)
	A_57 = A_57 / Di
 
	! terms for QSS species 58, DC8H16OOH-D
	Di = 0.0D0
	A_58 = 0.0D0
	A_58 = A_58 + rates(1099)
	Di = Di + rates(1100)
	Di = Di + rates(1127)
	A_58 = A_58 + rates(1128)
	A_58 = A_58 / Di
 
	! terms for QSS species 59, RODC6JDO
	Di = 0.0D0
	A_59 = 0.0D0
	A_59 = A_59 + rates(1679)
	Di = Di + rates(1680)
	A_59 = A_59 + rates(1681)
	Di = Di + rates(1682)
	A_59 = A_59 + rates(1685)
	Di = Di + rates(1686)
	A_59 = A_59 / Di
 
	! terms for QSS species 60, HCOCJXO
	Di = 0.0D0
	A_60 = 0.0D0
	A_60 = A_60 + rates(1639)
	Di = Di + rates(1640)
	A_60 = A_60 + rates(1641)
	Di = Di + rates(1642)
	A_60 = A_60 + rates(1643)
	Di = Di + rates(1644)
	A_60 = A_60 + rates(1645)
	Di = Di + rates(1646)
	Di = Di + rates(1647)
	Di = Di + rates(1649)
	A_60 = A_60 + rates(1650)
	A_60 = A_60 / Di
 
	! terms for QSS species 61, C6H5CH2OJ
	Di = 0.0D0
	A_61 = 0.0D0
	A_61 = A_61 + rates(1717)
	Di = Di + rates(1718)
	A_61 = A_61 + rates(1719)
	Di = Di + rates(1720)
	A_61 = A_61 + rates(1721)
	Di = Di + rates(1722)
	A_61 = A_61 + rates(1725)
	Di = Di + rates(1726)
	A_61 = A_61 + rates(1729)
	Di = Di + rates(1730)
	A_61 = A_61 + rates(1731)
	Di = Di + rates(1732)
	A_61 = A_61 + rates(1733)
	Di = Di + rates(1734)
	Di = Di + rates(1737)
	A_61 = A_61 + rates(1738)
	Di = Di + rates(1739)
	A_61 = A_61 + rates(1740)
	Di = Di + rates(1741)
	A_61 = A_61 + rates(1742)
	Di = Di + rates(1743)
	A_61 = A_61 + rates(1744)
	Di = Di + rates(1745)
	A_61 = A_61 + rates(1746)
	A_61 = A_61 / Di
 
	! terms for QSS species 62, CJXCCXO
	Di = 0.0D0
	A_62 = 0.0D0
	Di = Di + rates(1627)
	A_62 = A_62 + rates(1628)
	Di = Di + rates(1629)
	A_62 = A_62 + rates(1630)
	A_62 = A_62 + rates(1631)
	Di = Di + rates(1632)
	Di = Di + rates(1633)
	A_62 = A_62 + rates(1634)
	A_62 = A_62 / Di
 
	! terms for QSS species 63, C6H4CH3
	Di = 0.0D0
	A_63 = 0.0D0
	Di = Di + rates(1691)
	A_63 = A_63 + rates(1692)
	A_63 = A_63 + rates(1765)
	Di = Di + rates(1766)
	A_63 = A_63 + rates(1767)
	Di = Di + rates(1768)
	A_63 = A_63 + rates(1769)
	Di = Di + rates(1770)
	Di = Di + rates(1771)
	A_63 = A_63 + rates(1772)
	Di = Di + rates(1773)
	Di = Di + rates(1777)
	A_63 = A_63 + rates(1778)
	A_63 = A_63 / Di
 
	! terms for QSS species 64, RODC6J(C)DO
	Di = 0.0D0
	A_64 = 0.0D0
	A_64_63 = 0.0D0
	A_64_63 = A_64_63 + rates(1773)
	Di = Di + rates(1774)
	A_64 = A_64 + rates(1775)
	Di = Di + rates(1776)
	Di = Di + rates(1782)
	A_64 = A_64 / Di
	A_64_63 = A_64_63 / Di
 
	! terms for QSS species 65, OCCXCCXCJC
	Di = 0.0D0
	A_65 = 0.0D0
	A_65_64 = 0.0D0
	Di = Di + rates(1781)
	A_65_64 = A_65_64 + rates(1782)
	Di = Di + rates(1783)
	Di = Di + rates(1784)
	A_65 = A_65 / Di
	A_65_64 = A_65_64 / Di
 
	conc_QSS(60) = A_60

	conc_QSS(1) = (A_1_60) * conc_QSS(60)
	conc_QSS(1) = 	conc_QSS(1) + A_1

	conc_QSS(3) = A_3

	conc_QSS(2) = (A_2_3) * conc_QSS(3)
	conc_QSS(2) = 	conc_QSS(2) + A_2

	conc_QSS(41) = A_41

	conc_QSS(63) = A_63

	conc_QSS(64) = (A_64_63) * conc_QSS(63)
	conc_QSS(64) = 	conc_QSS(64) + A_64

	conc_QSS(65) = (A_65_64) * conc_QSS(64)
	conc_QSS(65) = 	conc_QSS(65) + A_65

	conc_QSS(4) = ((((A_4_7 * A_7) + A_4) + (A_4_17 * A_17)) / (1.0D0 - (A_4_7 * A_7_4) - (A_4_17 * A_17_4)))
	conc_QSS(4) = 	conc_QSS(4) + ((A_4_17 * A_17_41) / (1.0D0 - (A_4_7 * A_7_4) - (A_4_17 * A_17_4))) * conc_QSS(41)
	conc_QSS(4) = 	conc_QSS(4) + ((A_4_65) / (1.0D0 - (A_4_7 * A_7_4) - (A_4_17 * A_17_4))) * conc_QSS(65)

	conc_QSS(17) = (A_17_4) * conc_QSS(4)
	conc_QSS(17) = 	conc_QSS(17) + (A_17_41) * conc_QSS(41)
	conc_QSS(17) = 	conc_QSS(17) + A_17

	conc_QSS(7) = (A_7_4) * conc_QSS(4)
	conc_QSS(7) = 	conc_QSS(7) + A_7

	conc_QSS(5) = A_5

	conc_QSS(6) = A_6

	conc_QSS(8) = A_8

	conc_QSS(9) = (((((((A_9_18 * A_18) + A_9) + (A_9_23 * A_23)) + (((A_9_23 * A_23_28) * ((A_28_31 * A_31) + A_28)) / (1.0D0 - (A_28_31 * A_31_28)))) + ((((A_9_23 * A_23_28) * A_28_29) * ((((A_29_15 * ((A_15_27 &
             * A_27) + ((A_15_32 * A_32) + A_15))) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) + A_29) + ((A_29_28 * ((A_28_31 * A_31) + A_28)) / (1.0D0 - (A_28_31 * A_31_28))))) / ((1.0D0 - (A_28_31 * &
             A_31_28)) * (1.0D0 - ((A_29_15 * A_15_29) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) - ((A_29_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28))))))) + (((((((A_9_23 * A_23_28) * A_28_30) / (1.0D0 &
             - (A_28_31 * A_31_28))) + A_9_30) + ((((A_9_23 * A_23_28) * A_28_29) * (((A_29_28 * A_28_30) / (1.0D0 - (A_28_31 * A_31_28))) + A_29_30)) / ((1.0D0 - (A_28_31 * A_31_28)) * (1.0D0 - ((A_29_15 * A_15_29)  &
            / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) - ((A_29_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28))))))) * ((((A_30_28 * ((A_28_31 * A_31) + A_28)) / (1.0D0 - (A_28_31 * A_31_28))) + A_30) + &
             (((((A_30_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28))) + A_30_29) * ((((A_29_15 * ((A_15_27 * A_27) + ((A_15_32 * A_32) + A_15))) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) + A_29) + ((A_29_28 &
             * ((A_28_31 * A_31) + A_28)) / (1.0D0 - (A_28_31 * A_31_28))))) / (1.0D0 - ((A_29_15 * A_15_29) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) - ((A_29_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28)))))))  &
            / (1.0D0 - ((A_30_28 * A_28_30) / (1.0D0 - (A_28_31 * A_31_28))) - (((((A_30_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28))) + A_30_29) * (((A_29_28 * A_28_30) / (1.0D0 - (A_28_31 * A_31_28))) + A_29_30))  &
            / (1.0D0 - ((A_29_15 * A_15_29) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) - ((A_29_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28)))))))) / (1.0D0 - (A_9_18 * A_18_9) - (A_9_23 * A_23_9) - (((((((A_9_23 &
             * A_23_28) * A_28_30) / (1.0D0 - (A_28_31 * A_31_28))) + A_9_30) + ((((A_9_23 * A_23_28) * A_28_29) * (((A_29_28 * A_28_30) / (1.0D0 - (A_28_31 * A_31_28))) + A_29_30)) / ((1.0D0 - (A_28_31 * A_31_28))  &
            * (1.0D0 - ((A_29_15 * A_15_29) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) - ((A_29_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28))))))) * A_30_9) / (1.0D0 - ((A_30_28 * A_28_30) / (1.0D0 - (A_28_31 &
             * A_31_28))) - (((((A_30_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28))) + A_30_29) * (((A_29_28 * A_28_30) / (1.0D0 - (A_28_31 * A_31_28))) + A_29_30)) / (1.0D0 - ((A_29_15 * A_15_29) / (1.0D0 - (A_15_32 &
             * A_32_15) - (A_15_27 * A_27_15))) - ((A_29_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28)))))))))

	conc_QSS(30) = ((A_30_9) / (1.0D0 - ((A_30_28 * A_28_30) / (1.0D0 - (A_28_31 * A_31_28))) - (((((A_30_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28))) + A_30_29) * (((A_29_28 * A_28_30) / (1.0D0 - (A_28_31 &
              * A_31_28))) + A_29_30)) / (1.0D0 - ((A_29_15 * A_15_29) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) - ((A_29_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28))))))) * conc_QSS(9)
	conc_QSS(30) = 	conc_QSS(30) + (((((A_30_28 * ((A_28_31 * A_31) + A_28)) / (1.0D0 - (A_28_31 * A_31_28))) + A_30) + (((((A_30_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28))) + A_30_29) * ((((A_29_15 * &
              ((A_15_27 * A_27) + ((A_15_32 * A_32) + A_15))) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) + A_29) + ((A_29_28 * ((A_28_31 * A_31) + A_28)) / (1.0D0 - (A_28_31 * A_31_28))))) / (1.0D0 - ((A_29_15 &
              * A_15_29) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) - ((A_29_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28)))))) / (1.0D0 - ((A_30_28 * A_28_30) / (1.0D0 - (A_28_31 * A_31_28))) - (((((A_30_28 &
              * A_28_29) / (1.0D0 - (A_28_31 * A_31_28))) + A_30_29) * (((A_29_28 * A_28_30) / (1.0D0 - (A_28_31 * A_31_28))) + A_29_30)) / (1.0D0 - ((A_29_15 * A_15_29) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * &
              A_27_15))) - ((A_29_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28)))))))

	conc_QSS(29) = (((((A_29_15 * ((A_15_27 * A_27) + ((A_15_32 * A_32) + A_15))) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) + A_29) + ((A_29_28 * ((A_28_31 * A_31) + A_28)) / (1.0D0 - (A_28_31 &
              * A_31_28)))) / (1.0D0 - ((A_29_15 * A_15_29) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) - ((A_29_28 * A_28_29) / (1.0D0 - (A_28_31 * A_31_28)))))
	conc_QSS(29) = 	conc_QSS(29) + ((((A_29_28 * A_28_30) / (1.0D0 - (A_28_31 * A_31_28))) + A_29_30) / (1.0D0 - ((A_29_15 * A_15_29) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) - ((A_29_28 *  &
             A_28_29) / (1.0D0 - (A_28_31 * A_31_28))))) * conc_QSS(30)

	conc_QSS(28) = ((A_28_29) / (1.0D0 - (A_28_31 * A_31_28))) * conc_QSS(29)
	conc_QSS(28) = 	conc_QSS(28) + ((A_28_30) / (1.0D0 - (A_28_31 * A_31_28))) * conc_QSS(30)
	conc_QSS(28) = 	conc_QSS(28) + (((A_28_31 * A_31) + A_28) / (1.0D0 - (A_28_31 * A_31_28)))

	conc_QSS(15) = (((A_15_27 * A_27) + ((A_15_32 * A_32) + A_15)) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15)))
	conc_QSS(15) = 	conc_QSS(15) + ((A_15_29) / (1.0D0 - (A_15_32 * A_32_15) - (A_15_27 * A_27_15))) * conc_QSS(29)

	conc_QSS(23) = (A_23_9) * conc_QSS(9)
	conc_QSS(23) = 	conc_QSS(23) + (A_23_28) * conc_QSS(28)
	conc_QSS(23) = 	conc_QSS(23) + A_23

	conc_QSS(18) = (A_18_9) * conc_QSS(9)
	conc_QSS(18) = 	conc_QSS(18) + A_18

	conc_QSS(27) = (A_27_15) * conc_QSS(15)
	conc_QSS(27) = 	conc_QSS(27) + A_27

	conc_QSS(32) = (A_32_15) * conc_QSS(15)
	conc_QSS(32) = 	conc_QSS(32) + A_32

	conc_QSS(31) = (A_31_28) * conc_QSS(28)
	conc_QSS(31) = 	conc_QSS(31) + A_31

	conc_QSS(25) = (((A_25_10 * A_10) + A_25) / (1.0D0 - (A_25_10 * A_10_25)))
	conc_QSS(25) = 	conc_QSS(25) + ((A_25_10 * A_10_65) / (1.0D0 - (A_25_10 * A_10_25))) * conc_QSS(65)

	conc_QSS(10) = (A_10_25) * conc_QSS(25)
	conc_QSS(10) = 	conc_QSS(10) + (A_10_65) * conc_QSS(65)
	conc_QSS(10) = 	conc_QSS(10) + A_10

	conc_QSS(11) = A_11

	conc_QSS(12) = A_12

	conc_QSS(13) = A_13

	conc_QSS(14) = A_14

	conc_QSS(16) = A_16

	conc_QSS(19) = A_19

	conc_QSS(20) = A_20

	conc_QSS(21) = A_21

	conc_QSS(22) = A_22

	conc_QSS(24) = A_24

	conc_QSS(26) = A_26

	conc_QSS(33) = A_33

	conc_QSS(34) = A_34

	conc_QSS(35) = A_35

	conc_QSS(36) = A_36

	conc_QSS(37) = (A_37_14) * conc_QSS(14)
	conc_QSS(37) = 	conc_QSS(37) + A_37

	conc_QSS(38) = A_38

	conc_QSS(39) = A_39

	conc_QSS(40) = A_40

	conc_QSS(43) = (((A_43_42 * A_42) + A_43) / (1.0D0 - (A_43_42 * A_42_43)))

	conc_QSS(42) = (A_42_43) * conc_QSS(43)
	conc_QSS(42) = 	conc_QSS(42) + A_42

	conc_QSS(44) = (A_44_43) * conc_QSS(43)
	conc_QSS(44) = 	conc_QSS(44) + A_44

	conc_QSS(45) = A_45

	conc_QSS(46) = A_46

	conc_QSS(47) = A_47

	conc_QSS(48) = A_48

	conc_QSS(49) = A_49

	conc_QSS(50) = ((((A_50_52 * A_52) + A_50) + (A_50_53 * A_53)) / (1.0D0 - (A_50_52 * A_52_50) - (A_50_53 * A_53_50)))

	conc_QSS(53) = (A_53_50) * conc_QSS(50)
	conc_QSS(53) = 	conc_QSS(53) + A_53

	conc_QSS(52) = (A_52_50) * conc_QSS(50)
	conc_QSS(52) = 	conc_QSS(52) + A_52

	conc_QSS(51) = A_51

	conc_QSS(54) = (A_54_52) * conc_QSS(52)
	conc_QSS(54) = 	conc_QSS(54) + A_54

	conc_QSS(55) = A_55

	conc_QSS(56) = A_56

	conc_QSS(57) = A_57

	conc_QSS(58) = A_58

	conc_QSS(59) = A_59

	conc_QSS(61) = A_61

	conc_QSS(62) = A_62


	RETURN
END SUBROUTINE calc_QSS_conc
 
SUBROUTINE calc_reac_rates (conc_QSS, rates)
	IMPLICIT NONE
	DOUBLE PRECISION, INTENT(IN) :: conc_QSS(*)
	DOUBLE PRECISION, INTENT(INOUT) :: rates(*)
 
	rates(74) = rates(74) * conc_QSS(1)
	rates(75) = rates(75) * conc_QSS(1)
	rates(89) = rates(89) * conc_QSS(2)
	rates(91) = rates(91) * conc_QSS(2)
	rates(100) = rates(100) * conc_QSS(1)
	rates(111) = rates(111) * conc_QSS(1)
	rates(115) = rates(115) * conc_QSS(1)
	rates(125) = rates(125) * conc_QSS(3)
	rates(126) = rates(126) * conc_QSS(3)
	rates(128) = rates(128) * conc_QSS(3)
	rates(130) = rates(130) * conc_QSS(3)
	rates(132) = rates(132) * conc_QSS(3)
	rates(134) = rates(134) * conc_QSS(3)
	rates(135) = rates(135) * conc_QSS(2)
	rates(139) = rates(139) * conc_QSS(3)
	rates(143) = rates(143) * conc_QSS(3)
	rates(145) = rates(145) * conc_QSS(3)
	rates(149) = rates(149) * conc_QSS(3)
	rates(151) = rates(151) * conc_QSS(3)
	rates(153) = rates(153) * conc_QSS(3)
	rates(155) = rates(155) * conc_QSS(3)
	rates(173) = rates(173) * conc_QSS(3)
	rates(191) = rates(191) * conc_QSS(3)
	rates(237) = rates(237) * conc_QSS(6)
	rates(239) = rates(239) * conc_QSS(6)
	rates(240) = rates(240) * conc_QSS(6)
	rates(242) = rates(242) * conc_QSS(6)
	rates(251) = rates(251) * conc_QSS(3)
	rates(257) = rates(257) * conc_QSS(6)
	rates(269) = rates(269) * conc_QSS(4)
	rates(271) = rates(271) * conc_QSS(4)
	rates(273) = rates(273) * conc_QSS(4)
	rates(275) = rates(275) * conc_QSS(4)
	rates(277) = rates(277) * conc_QSS(4)
	rates(279) = rates(279) * conc_QSS(4)
	rates(281) = rates(281) * conc_QSS(4)
	rates(283) = rates(283) * conc_QSS(4)
	rates(288) = rates(288) * conc_QSS(4)
	rates(290) = rates(290) * conc_QSS(4)
	rates(292) = rates(292) * conc_QSS(4)
	rates(295) = rates(295) * conc_QSS(4)
	rates(307) = rates(307) * conc_QSS(5)
	rates(308) = rates(308) * conc_QSS(5)
	rates(323) = rates(323) * conc_QSS(3)
	rates(369) = rates(369) * conc_QSS(4)
	rates(395) = rates(395) * conc_QSS(7)
	rates(396) = rates(396) * conc_QSS(7)
	rates(397) = rates(397) * conc_QSS(4)
	rates(421) = rates(421) * conc_QSS(8)
	rates(423) = rates(423) * conc_QSS(8)
	rates(425) = rates(425) * conc_QSS(8)
	rates(427) = rates(427) * conc_QSS(8)
	rates(429) = rates(429) * conc_QSS(8)
	rates(431) = rates(431) * conc_QSS(8)
	rates(433) = rates(433) * conc_QSS(8)
	rates(435) = rates(435) * conc_QSS(8)
	rates(437) = rates(437) * conc_QSS(8)
	rates(439) = rates(439) * conc_QSS(8)
	rates(441) = rates(441) * conc_QSS(8)
	rates(442) = rates(442) * conc_QSS(8)
	rates(450) = rates(450) * conc_QSS(9)
	rates(452) = rates(452) * conc_QSS(9)
	rates(455) = rates(455) * conc_QSS(8)
	rates(467) = rates(467) * conc_QSS(10)
	rates(473) = rates(473) * conc_QSS(10)
	rates(481) = rates(481) * conc_QSS(10)
	rates(499) = rates(499) * conc_QSS(11)
	rates(501) = rates(501) * conc_QSS(11)
	rates(512) = rates(512) * conc_QSS(10)
	rates(514) = rates(514) * conc_QSS(10)
	rates(525) = rates(525) * conc_QSS(4)
	rates(537) = rates(537) * conc_QSS(9)
	rates(541) = rates(541) * conc_QSS(12)
	rates(543) = rates(543) * conc_QSS(13)
	rates(545) = rates(545) * conc_QSS(14)
	rates(546) = rates(546) * conc_QSS(12)
	rates(548) = rates(548) * conc_QSS(14)
	rates(550) = rates(550) * conc_QSS(13)
	rates(552) = rates(552) * conc_QSS(12)
	rates(555) = rates(555) * conc_QSS(13)
	rates(557) = rates(557) * conc_QSS(14)
	rates(565) = rates(565) * conc_QSS(4)
	rates(567) = rates(567) * conc_QSS(11)
	rates(568) = rates(568) * conc_QSS(11)
	rates(570) = rates(570) * conc_QSS(11)
	rates(572) = rates(572) * conc_QSS(11)
	rates(578) = rates(578) * conc_QSS(15)
	rates(580) = rates(580) * conc_QSS(15)
	rates(629) = rates(629) * conc_QSS(15)
	rates(631) = rates(631) * conc_QSS(16)
	rates(634) = rates(634) * conc_QSS(16)
	rates(637) = rates(637) * conc_QSS(16)
	rates(642) = rates(642) * conc_QSS(17)
	rates(643) = rates(643) * conc_QSS(4)
	rates(647) = rates(647) * conc_QSS(18)
	rates(649) = rates(649) * conc_QSS(18)
	rates(651) = rates(651) * conc_QSS(18)
	rates(653) = rates(653) * conc_QSS(18)
	rates(655) = rates(655) * conc_QSS(18)
	rates(657) = rates(657) * conc_QSS(18)
	rates(659) = rates(659) * conc_QSS(18)
	rates(661) = rates(661) * conc_QSS(18)
	rates(662) = rates(662) * conc_QSS(18)
	rates(663) = rates(663) * conc_QSS(9)
	rates(665) = rates(665) * conc_QSS(20)
	rates(667) = rates(667) * conc_QSS(20)
	rates(693) = rates(693) * conc_QSS(3)
	rates(695) = rates(695) * conc_QSS(4)
	rates(699) = rates(699) * conc_QSS(8)
	rates(707) = rates(707) * conc_QSS(20)
	rates(709) = rates(709) * conc_QSS(20) * conc_QSS(6)
	rates(711) = rates(711) * conc_QSS(20) * conc_QSS(5)
	rates(713) = rates(713) * conc_QSS(20) * conc_QSS(20)
	rates(715) = rates(715) * conc_QSS(20)
	rates(717) = rates(717) * conc_QSS(20)
	rates(719) = rates(719) * conc_QSS(20) * conc_QSS(6)
	rates(721) = rates(721) * conc_QSS(20) * conc_QSS(20)
	rates(723) = rates(723) * conc_QSS(20) * conc_QSS(11)
	rates(725) = rates(725) * conc_QSS(20)
	rates(727) = rates(727) * conc_QSS(20)
	rates(728) = rates(728) * conc_QSS(20)
	rates(735) = rates(735) * conc_QSS(21)
	rates(739) = rates(739) * conc_QSS(21)
	rates(741) = rates(741) * conc_QSS(21)
	rates(743) = rates(743) * conc_QSS(21)
	rates(745) = rates(745) * conc_QSS(21)
	rates(749) = rates(749) * conc_QSS(21)
	rates(750) = rates(750) * conc_QSS(21)
	rates(753) = rates(753) * conc_QSS(19)
	rates(759) = rates(759) * conc_QSS(19)
	rates(763) = rates(763) * conc_QSS(8)
	rates(764) = rates(764) * conc_QSS(19)
	rates(820) = rates(820) * conc_QSS(3)
	rates(822) = rates(822) * conc_QSS(22)
	rates(823) = rates(823) * conc_QSS(22)
	rates(850) = rates(850) * conc_QSS(3)
	rates(852) = rates(852) * conc_QSS(3)
	rates(864) = rates(864) * conc_QSS(15)
	rates(868) = rates(868) * conc_QSS(9)
	rates(869) = rates(869) * conc_QSS(45)
	rates(871) = rates(871) * conc_QSS(45)
	rates(873) = rates(873) * conc_QSS(45)
	rates(898) = rates(898) * conc_QSS(46)
	rates(900) = rates(900) * conc_QSS(46)
	rates(902) = rates(902) * conc_QSS(46) * conc_QSS(6)
	rates(903) = rates(903) * conc_QSS(46)
	rates(916) = rates(916) * conc_QSS(47)
	rates(917) = rates(917) * conc_QSS(47)
	rates(920) = rates(920) * conc_QSS(48)
	rates(921) = rates(921) * conc_QSS(48)
	rates(924) = rates(924) * conc_QSS(49)
	rates(926) = rates(926) * conc_QSS(49)
	rates(928) = rates(928) * conc_QSS(49)
	rates(930) = rates(930) * conc_QSS(49)
	rates(932) = rates(932) * conc_QSS(49)
	rates(933) = rates(933) * conc_QSS(49)
	rates(940) = rates(940) * conc_QSS(50)
	rates(942) = rates(942) * conc_QSS(51)
	rates(944) = rates(944) * conc_QSS(52)
	rates(946) = rates(946) * conc_QSS(53)
	rates(948) = rates(948) * conc_QSS(45)
	rates(954) = rates(954) * conc_QSS(50)
	rates(956) = rates(956) * conc_QSS(51)
	rates(958) = rates(958) * conc_QSS(52)
	rates(960) = rates(960) * conc_QSS(53)
	rates(962) = rates(962) * conc_QSS(50)
	rates(964) = rates(964) * conc_QSS(51)
	rates(966) = rates(966) * conc_QSS(52)
	rates(968) = rates(968) * conc_QSS(53)
	rates(970) = rates(970) * conc_QSS(50)
	rates(972) = rates(972) * conc_QSS(51)
	rates(974) = rates(974) * conc_QSS(52)
	rates(976) = rates(976) * conc_QSS(53)
	rates(978) = rates(978) * conc_QSS(50)
	rates(980) = rates(980) * conc_QSS(51)
	rates(982) = rates(982) * conc_QSS(52)
	rates(984) = rates(984) * conc_QSS(53)
	rates(986) = rates(986) * conc_QSS(50)
	rates(988) = rates(988) * conc_QSS(51)
	rates(990) = rates(990) * conc_QSS(52)
	rates(992) = rates(992) * conc_QSS(53)
	rates(994) = rates(994) * conc_QSS(50)
	rates(996) = rates(996) * conc_QSS(51)
	rates(998) = rates(998) * conc_QSS(52)
	rates(1000) = rates(1000) * conc_QSS(53)
	rates(1002) = rates(1002) * conc_QSS(50)
	rates(1004) = rates(1004) * conc_QSS(51)
	rates(1006) = rates(1006) * conc_QSS(52)
	rates(1008) = rates(1008) * conc_QSS(53)
	rates(1010) = rates(1010) * conc_QSS(51)
	rates(1012) = rates(1012) * conc_QSS(52)
	rates(1014) = rates(1014) * conc_QSS(50)
	rates(1016) = rates(1016) * conc_QSS(50)
	rates(1018) = rates(1018) * conc_QSS(51)
	rates(1020) = rates(1020) * conc_QSS(52)
	rates(1022) = rates(1022) * conc_QSS(53)
	rates(1023) = rates(1023) * conc_QSS(51)
	rates(1025) = rates(1025) * conc_QSS(52)
	rates(1027) = rates(1027) * conc_QSS(52)
	rates(1029) = rates(1029) * conc_QSS(53)
	rates(1031) = rates(1031) * conc_QSS(50)
	rates(1032) = rates(1032) * conc_QSS(53)
	rates(1033) = rates(1033) * conc_QSS(50)
	rates(1034) = rates(1034) * conc_QSS(52)
	rates(1038) = rates(1038) * conc_QSS(50)
	rates(1040) = rates(1040) * conc_QSS(51)
	rates(1042) = rates(1042) * conc_QSS(52)
	rates(1044) = rates(1044) * conc_QSS(50)
	rates(1046) = rates(1046) * conc_QSS(51)
	rates(1048) = rates(1048) * conc_QSS(52)
	rates(1050) = rates(1050) * conc_QSS(53)
	rates(1052) = rates(1052) * conc_QSS(50)
	rates(1054) = rates(1054) * conc_QSS(51)
	rates(1056) = rates(1056) * conc_QSS(52)
	rates(1058) = rates(1058) * conc_QSS(53)
	rates(1060) = rates(1060) * conc_QSS(53)
	rates(1062) = rates(1062) * conc_QSS(50)
	rates(1064) = rates(1064) * conc_QSS(51)
	rates(1066) = rates(1066) * conc_QSS(52)
	rates(1068) = rates(1068) * conc_QSS(53)
	rates(1069) = rates(1069) * conc_QSS(52)
	rates(1070) = rates(1070) * conc_QSS(54) * conc_QSS(54)
	rates(1071) = rates(1071) * conc_QSS(52)
	rates(1072) = rates(1072) * conc_QSS(54)
	rates(1073) = rates(1073) * conc_QSS(52)
	rates(1074) = rates(1074) * conc_QSS(54)
	rates(1080) = rates(1080) * conc_QSS(54)
	rates(1082) = rates(1082) * conc_QSS(54) * conc_QSS(54)
	rates(1084) = rates(1084) * conc_QSS(54)
	rates(1085) = rates(1085) * conc_QSS(54)
	rates(1088) = rates(1088) * conc_QSS(55)
	rates(1090) = rates(1090) * conc_QSS(55)
	rates(1092) = rates(1092) * conc_QSS(55)
	rates(1094) = rates(1094) * conc_QSS(56)
	rates(1096) = rates(1096) * conc_QSS(55)
	rates(1098) = rates(1098) * conc_QSS(57)
	rates(1100) = rates(1100) * conc_QSS(58)
	rates(1109) = rates(1109) * conc_QSS(55)
	rates(1111) = rates(1111) * conc_QSS(55)
	rates(1113) = rates(1113) * conc_QSS(55)
	rates(1115) = rates(1115) * conc_QSS(56)
	rates(1117) = rates(1117) * conc_QSS(55)
	rates(1119) = rates(1119) * conc_QSS(57)
	rates(1121) = rates(1121) * conc_QSS(55)
	rates(1123) = rates(1123) * conc_QSS(55)
	rates(1125) = rates(1125) * conc_QSS(56)
	rates(1127) = rates(1127) * conc_QSS(58)
	rates(1130) = rates(1130) * conc_QSS(55)
	rates(1132) = rates(1132) * conc_QSS(55)
	rates(1134) = rates(1134) * conc_QSS(56)
	rates(1136) = rates(1136) * conc_QSS(55)
	rates(1150) = rates(1150) * conc_QSS(21)
	rates(1152) = rates(1152) * conc_QSS(49)
	rates(1158) = rates(1158) * conc_QSS(21)
	rates(1160) = rates(1160) * conc_QSS(49)
	rates(1177) = rates(1177) * conc_QSS(23)
	rates(1178) = rates(1178) * conc_QSS(9)
	rates(1179) = rates(1179) * conc_QSS(23)
	rates(1242) = rates(1242) * conc_QSS(24)
	rates(1244) = rates(1244) * conc_QSS(24)
	rates(1246) = rates(1246) * conc_QSS(24) * conc_QSS(6)
	rates(1248) = rates(1248) * conc_QSS(25)
	rates(1250) = rates(1250) * conc_QSS(25)
	rates(1252) = rates(1252) * conc_QSS(25) * conc_QSS(6)
	rates(1261) = rates(1261) * conc_QSS(24)
	rates(1263) = rates(1263) * conc_QSS(24)
	rates(1265) = rates(1265) * conc_QSS(25)
	rates(1266) = rates(1266) * conc_QSS(10)
	rates(1272) = rates(1272) * conc_QSS(10)
	rates(1274) = rates(1274) * conc_QSS(26)
	rates(1275) = rates(1275) * conc_QSS(26)
	rates(1288) = rates(1288) * conc_QSS(42)
	rates(1290) = rates(1290) * conc_QSS(42)
	rates(1291) = rates(1291) * conc_QSS(42)
	rates(1292) = rates(1292) * conc_QSS(43)
	rates(1293) = rates(1293) * conc_QSS(43)
	rates(1294) = rates(1294) * conc_QSS(44)
	rates(1300) = rates(1300) * conc_QSS(9)
	rates(1304) = rates(1304) * conc_QSS(9) * conc_QSS(8)
	rates(1306) = rates(1306) * conc_QSS(27)
	rates(1308) = rates(1308) * conc_QSS(27)
	rates(1310) = rates(1310) * conc_QSS(27)
	rates(1312) = rates(1312) * conc_QSS(27)
	rates(1314) = rates(1314) * conc_QSS(27)
	rates(1316) = rates(1316) * conc_QSS(27)
	rates(1318) = rates(1318) * conc_QSS(27)
	rates(1319) = rates(1319) * conc_QSS(27)
	rates(1320) = rates(1320) * conc_QSS(15)
	rates(1328) = rates(1328) * conc_QSS(9)
	rates(1330) = rates(1330) * conc_QSS(28)
	rates(1332) = rates(1332) * conc_QSS(29)
	rates(1334) = rates(1334) * conc_QSS(30)
	rates(1336) = rates(1336) * conc_QSS(31)
	rates(1338) = rates(1338) * conc_QSS(23)
	rates(1340) = rates(1340) * conc_QSS(15) * conc_QSS(9)
	rates(1342) = rates(1342) * conc_QSS(28)
	rates(1344) = rates(1344) * conc_QSS(29)
	rates(1346) = rates(1346) * conc_QSS(30)
	rates(1348) = rates(1348) * conc_QSS(31)
	rates(1350) = rates(1350) * conc_QSS(28)
	rates(1352) = rates(1352) * conc_QSS(29)
	rates(1354) = rates(1354) * conc_QSS(30)
	rates(1356) = rates(1356) * conc_QSS(31)
	rates(1358) = rates(1358) * conc_QSS(28)
	rates(1360) = rates(1360) * conc_QSS(29)
	rates(1362) = rates(1362) * conc_QSS(30)
	rates(1364) = rates(1364) * conc_QSS(31)
	rates(1366) = rates(1366) * conc_QSS(28)
	rates(1368) = rates(1368) * conc_QSS(29)
	rates(1370) = rates(1370) * conc_QSS(30)
	rates(1372) = rates(1372) * conc_QSS(31)
	rates(1374) = rates(1374) * conc_QSS(28)
	rates(1376) = rates(1376) * conc_QSS(29)
	rates(1378) = rates(1378) * conc_QSS(30)
	rates(1380) = rates(1380) * conc_QSS(31)
	rates(1382) = rates(1382) * conc_QSS(28)
	rates(1384) = rates(1384) * conc_QSS(29)
	rates(1386) = rates(1386) * conc_QSS(30)
	rates(1388) = rates(1388) * conc_QSS(31)
	rates(1390) = rates(1390) * conc_QSS(29)
	rates(1392) = rates(1392) * conc_QSS(30)
	rates(1394) = rates(1394) * conc_QSS(31)
	rates(1396) = rates(1396) * conc_QSS(28)
	rates(1398) = rates(1398) * conc_QSS(29)
	rates(1400) = rates(1400) * conc_QSS(30)
	rates(1402) = rates(1402) * conc_QSS(31)
	rates(1403) = rates(1403) * conc_QSS(28)
	rates(1404) = rates(1404) * conc_QSS(23)
	rates(1405) = rates(1405) * conc_QSS(28)
	rates(1407) = rates(1407) * conc_QSS(29)
	rates(1408) = rates(1408) * conc_QSS(15)
	rates(1409) = rates(1409) * conc_QSS(29)
	rates(1411) = rates(1411) * conc_QSS(29)
	rates(1413) = rates(1413) * conc_QSS(30)
	rates(1414) = rates(1414) * conc_QSS(9)
	rates(1415) = rates(1415) * conc_QSS(30)
	rates(1417) = rates(1417) * conc_QSS(30)
	rates(1419) = rates(1419) * conc_QSS(31)
	rates(1421) = rates(1421) * conc_QSS(31)
	rates(1423) = rates(1423) * conc_QSS(28)
	rates(1424) = rates(1424) * conc_QSS(30)
	rates(1425) = rates(1425) * conc_QSS(28)
	rates(1426) = rates(1426) * conc_QSS(31)
	rates(1427) = rates(1427) * conc_QSS(29)
	rates(1428) = rates(1428) * conc_QSS(30)
	rates(1429) = rates(1429) * conc_QSS(28)
	rates(1430) = rates(1430) * conc_QSS(29)
	rates(1452) = rates(1452) * conc_QSS(32)
	rates(1454) = rates(1454) * conc_QSS(32)
	rates(1456) = rates(1456) * conc_QSS(32) * conc_QSS(6)
	rates(1458) = rates(1458) * conc_QSS(9)
	rates(1459) = rates(1459) * conc_QSS(32)
	rates(1460) = rates(1460) * conc_QSS(15)
	rates(1461) = rates(1461) * conc_QSS(32)
	rates(1464) = rates(1464) * conc_QSS(23)
	rates(1466) = rates(1466) * conc_QSS(23)
	rates(1468) = rates(1468) * conc_QSS(15)
	rates(1470) = rates(1470) * conc_QSS(15)
	rates(1476) = rates(1476) * conc_QSS(15)
	rates(1478) = rates(1478) * conc_QSS(9)
	rates(1482) = rates(1482) * conc_QSS(28)
	rates(1484) = rates(1484) * conc_QSS(29)
	rates(1486) = rates(1486) * conc_QSS(30)
	rates(1488) = rates(1488) * conc_QSS(31)
	rates(1502) = rates(1502) * conc_QSS(33)
	rates(1504) = rates(1504) * conc_QSS(34)
	rates(1506) = rates(1506) * conc_QSS(35)
	rates(1508) = rates(1508) * conc_QSS(36)
	rates(1510) = rates(1510) * conc_QSS(37)
	rates(1512) = rates(1512) * conc_QSS(38)
	rates(1514) = rates(1514) * conc_QSS(39)
	rates(1516) = rates(1516) * conc_QSS(40)
	rates(1518) = rates(1518) * conc_QSS(33)
	rates(1520) = rates(1520) * conc_QSS(38)
	rates(1521) = rates(1521) * conc_QSS(34)
	rates(1523) = rates(1523) * conc_QSS(35)
	rates(1525) = rates(1525) * conc_QSS(36)
	rates(1527) = rates(1527) * conc_QSS(37)
	rates(1529) = rates(1529) * conc_QSS(39)
	rates(1531) = rates(1531) * conc_QSS(40)
	rates(1533) = rates(1533) * conc_QSS(36)
	rates(1535) = rates(1535) * conc_QSS(39)
	rates(1537) = rates(1537) * conc_QSS(40)
	rates(1539) = rates(1539) * conc_QSS(35)
	rates(1541) = rates(1541) * conc_QSS(37)
	rates(1542) = rates(1542) * conc_QSS(14)
	rates(1544) = rates(1544) * conc_QSS(34)
	rates(1546) = rates(1546) * conc_QSS(36)
	rates(1548) = rates(1548) * conc_QSS(37)
	rates(1550) = rates(1550) * conc_QSS(38)
	rates(1552) = rates(1552) * conc_QSS(39)
	rates(1554) = rates(1554) * conc_QSS(40)
	rates(1560) = rates(1560) * conc_QSS(41)
	rates(1571) = rates(1571) * conc_QSS(41)
	rates(1572) = rates(1572) * conc_QSS(17)
	rates(1574) = rates(1574) * conc_QSS(27)
	rates(1582) = rates(1582) * conc_QSS(4)
	rates(1586) = rates(1586) * conc_QSS(8)
	rates(1588) = rates(1588) * conc_QSS(27)
	rates(1592) = rates(1592) * conc_QSS(18)
	rates(1598) = rates(1598) * conc_QSS(4)
	rates(1602) = rates(1602) * conc_QSS(8)
	rates(1604) = rates(1604) * conc_QSS(27)
	rates(1608) = rates(1608) * conc_QSS(18)
	rates(1627) = rates(1627) * conc_QSS(62)
	rates(1629) = rates(1629) * conc_QSS(62)
	rates(1632) = rates(1632) * conc_QSS(62)
	rates(1633) = rates(1633) * conc_QSS(62)
	rates(1640) = rates(1640) * conc_QSS(60)
	rates(1642) = rates(1642) * conc_QSS(60)
	rates(1644) = rates(1644) * conc_QSS(60)
	rates(1646) = rates(1646) * conc_QSS(60)
	rates(1647) = rates(1647) * conc_QSS(60)
	rates(1648) = rates(1648) * conc_QSS(1)
	rates(1649) = rates(1649) * conc_QSS(60)
	rates(1651) = rates(1651) * conc_QSS(1)
	rates(1653) = rates(1653) * conc_QSS(1)
	rates(1680) = rates(1680) * conc_QSS(59)
	rates(1682) = rates(1682) * conc_QSS(59)
	rates(1686) = rates(1686) * conc_QSS(59)
	rates(1691) = rates(1691) * conc_QSS(63)
	rates(1718) = rates(1718) * conc_QSS(61)
	rates(1720) = rates(1720) * conc_QSS(61)
	rates(1722) = rates(1722) * conc_QSS(61)
	rates(1724) = rates(1724) * conc_QSS(3)
	rates(1726) = rates(1726) * conc_QSS(61)
	rates(1728) = rates(1728) * conc_QSS(3)
	rates(1730) = rates(1730) * conc_QSS(61)
	rates(1732) = rates(1732) * conc_QSS(61)
	rates(1734) = rates(1734) * conc_QSS(61)
	rates(1736) = rates(1736) * conc_QSS(3)
	rates(1737) = rates(1737) * conc_QSS(61)
	rates(1739) = rates(1739) * conc_QSS(61)
	rates(1741) = rates(1741) * conc_QSS(61)
	rates(1743) = rates(1743) * conc_QSS(61)
	rates(1745) = rates(1745) * conc_QSS(61)
	rates(1766) = rates(1766) * conc_QSS(63)
	rates(1768) = rates(1768) * conc_QSS(63)
	rates(1770) = rates(1770) * conc_QSS(63)
	rates(1771) = rates(1771) * conc_QSS(63)
	rates(1773) = rates(1773) * conc_QSS(63)
	rates(1774) = rates(1774) * conc_QSS(64)
	rates(1776) = rates(1776) * conc_QSS(64)
	rates(1777) = rates(1777) * conc_QSS(63)
	rates(1781) = rates(1781) * conc_QSS(65)
	rates(1782) = rates(1782) * conc_QSS(64)
	rates(1783) = rates(1783) * conc_QSS(65)
	rates(1784) = rates(1784) * conc_QSS(65)
	rates(1785) = rates(1785) * conc_QSS(4)
	rates(1787) = rates(1787) * conc_QSS(28)
	rates(1789) = rates(1789) * conc_QSS(29)
	rates(1791) = rates(1791) * conc_QSS(30)
	rates(1793) = rates(1793) * conc_QSS(31)
	rates(1794) = rates(1794) * conc_QSS(28)
	rates(1796) = rates(1796) * conc_QSS(29)
	rates(1798) = rates(1798) * conc_QSS(30)
	rates(1800) = rates(1800) * conc_QSS(31)
	rates(1802) = rates(1802) * conc_QSS(50)
	rates(1804) = rates(1804) * conc_QSS(51)
	rates(1806) = rates(1806) * conc_QSS(52)
	rates(1808) = rates(1808) * conc_QSS(53)
 
	RETURN
END SUBROUTINE calc_reac_rates
 
SUBROUTINE calc_spec_rates (rxn_rates, rates)
	IMPLICIT NONE
	DOUBLE PRECISION, INTENT(IN) :: rxn_rates(*)
	DOUBLE PRECISION, INTENT(OUT) :: rates(*)
 
	rates(1) = -rxn_rates(1) + rxn_rates(2) + rxn_rates(3) - rxn_rates(4) + rxn_rates(5) - rxn_rates(6) + (2.D0 * rxn_rates(9)) &
	           - (2.D0 * rxn_rates(10)) + rxn_rates(13) - rxn_rates(14) + rxn_rates(15) - rxn_rates(16) - rxn_rates(17) &
	           + rxn_rates(18) - rxn_rates(19) + rxn_rates(20) - rxn_rates(21) + rxn_rates(22) - rxn_rates(33) &
	           + rxn_rates(34) - rxn_rates(35) + rxn_rates(36) + rxn_rates(47) - rxn_rates(48) + rxn_rates(51) &
	           - rxn_rates(52) - rxn_rates(55) + rxn_rates(56) + rxn_rates(59) - rxn_rates(60) + rxn_rates(67) &
	           - rxn_rates(68) + rxn_rates(75) - rxn_rates(76) - rxn_rates(77) + rxn_rates(78) - rxn_rates(81) &
	           + rxn_rates(82) + rxn_rates(91) - rxn_rates(92) + rxn_rates(101) - rxn_rates(102) - rxn_rates(106) &
	           + rxn_rates(107) + rxn_rates(116) - rxn_rates(117) - rxn_rates(124) + rxn_rates(125) + rxn_rates(138) &
	           - rxn_rates(139) - rxn_rates(140) + rxn_rates(141) - rxn_rates(142) + rxn_rates(143) - rxn_rates(158) &
	           + rxn_rates(159) - rxn_rates(160) + rxn_rates(161) + rxn_rates(170) - rxn_rates(171) + rxn_rates(172) &
	           - rxn_rates(173) + rxn_rates(178) - rxn_rates(179) - rxn_rates(200) + rxn_rates(201) - rxn_rates(210) &
	           + rxn_rates(211) - rxn_rates(212) + rxn_rates(213) - rxn_rates(226) + rxn_rates(227) + rxn_rates(228) &
	           - rxn_rates(229) + rxn_rates(230) - rxn_rates(231) - rxn_rates(232) + rxn_rates(233) + rxn_rates(234) &
	           - rxn_rates(235) + rxn_rates(242) - rxn_rates(243) - rxn_rates(268) + rxn_rates(269) - rxn_rates(290) &
	           + rxn_rates(291) + rxn_rates(310) - rxn_rates(311) - rxn_rates(314) + rxn_rates(315) - rxn_rates(316) &
	           + rxn_rates(317) + rxn_rates(326) - rxn_rates(327) - rxn_rates(330) + rxn_rates(331) - rxn_rates(334) &
	           + rxn_rates(335) + rxn_rates(338) - rxn_rates(339) - rxn_rates(350) + rxn_rates(351) - rxn_rates(358) &
	           + rxn_rates(359) + rxn_rates(364) - rxn_rates(365) + rxn_rates(366) - rxn_rates(367) - rxn_rates(372) &
	           + rxn_rates(373) - rxn_rates(400) + rxn_rates(401) - rxn_rates(420) + rxn_rates(421) + rxn_rates(444) &
	           - rxn_rates(445) + rxn_rates(446) - rxn_rates(447) + rxn_rates(452) - rxn_rates(453) + rxn_rates(458) &
	           - rxn_rates(459) + rxn_rates(462) - rxn_rates(463) - rxn_rates(478) + rxn_rates(479) - rxn_rates(480) &
	           + rxn_rates(481) - rxn_rates(482) + rxn_rates(483) - rxn_rates(484) + rxn_rates(485) + rxn_rates(496) &
	           - rxn_rates(497) - rxn_rates(502) + rxn_rates(503) + rxn_rates(518) - rxn_rates(519) + rxn_rates(534) &
	           - rxn_rates(535) + rxn_rates(568) - rxn_rates(569) + rxn_rates(580) - rxn_rates(581) + rxn_rates(586) &
	           - rxn_rates(587) - rxn_rates(590) + rxn_rates(591) + rxn_rates(604) - rxn_rates(605) - rxn_rates(612) &
	           + rxn_rates(613) + rxn_rates(626) - rxn_rates(627) - rxn_rates(650) + rxn_rates(651) + rxn_rates(668) &
	           - rxn_rates(669) + rxn_rates(672) - rxn_rates(673) + rxn_rates(688) - rxn_rates(689) + rxn_rates(730) &
	           - rxn_rates(731) - rxn_rates(748) + rxn_rates(749) + rxn_rates(768) - rxn_rates(769) - rxn_rates(770) &
	           + rxn_rates(771) - rxn_rates(772) + rxn_rates(773) + (2.D0 * rxn_rates(776)) + rxn_rates(807) &
	           - rxn_rates(808) + rxn_rates(815) - rxn_rates(816) + rxn_rates(825) - rxn_rates(826) + rxn_rates(827) &
	           - rxn_rates(828) + rxn_rates(829) - rxn_rates(830) + rxn_rates(831) - rxn_rates(832) + rxn_rates(859) &
	           - rxn_rates(860) + rxn_rates(861) - rxn_rates(862) + rxn_rates(871) - rxn_rates(872) + rxn_rates(873) &
	           - rxn_rates(874) - rxn_rates(883) + rxn_rates(884) - rxn_rates(891) + rxn_rates(892) + rxn_rates(939) &
	           - rxn_rates(940) + rxn_rates(941) - rxn_rates(942) + rxn_rates(943) - rxn_rates(944) + rxn_rates(945) &
	           - rxn_rates(946) - rxn_rates(953) + rxn_rates(954) - rxn_rates(955) + rxn_rates(956) - rxn_rates(957) &
	           + rxn_rates(958) - rxn_rates(959) + rxn_rates(960) + rxn_rates(1023) - rxn_rates(1024) + rxn_rates(1025) &
	           - rxn_rates(1026) + rxn_rates(1027) - rxn_rates(1028) + rxn_rates(1029) - rxn_rates(1030) &
	           + rxn_rates(1179) - rxn_rates(1180) - rxn_rates(1185) + rxn_rates(1186) - rxn_rates(1187) &
	           + rxn_rates(1188) - rxn_rates(1189) + rxn_rates(1190) - rxn_rates(1191) + rxn_rates(1192) &
	           - rxn_rates(1203) + rxn_rates(1204) - rxn_rates(1205) + rxn_rates(1206) - rxn_rates(1207) &
	           + rxn_rates(1208) - rxn_rates(1257) + rxn_rates(1258) - rxn_rates(1259) + rxn_rates(1260) &
	           - rxn_rates(1309) + rxn_rates(1310) + rxn_rates(1329) - rxn_rates(1330) + rxn_rates(1331) &
	           - rxn_rates(1332) + rxn_rates(1333) - rxn_rates(1334) + rxn_rates(1335) - rxn_rates(1336) &
	           - rxn_rates(1341) + rxn_rates(1342) - rxn_rates(1343) + rxn_rates(1344) - rxn_rates(1345) &
	           + rxn_rates(1346) - rxn_rates(1347) + rxn_rates(1348) + rxn_rates(1405) - rxn_rates(1406) &
	           + rxn_rates(1409) - rxn_rates(1410) + rxn_rates(1411) - rxn_rates(1412) + rxn_rates(1415) &
	           - rxn_rates(1416) + rxn_rates(1417) - rxn_rates(1418) + rxn_rates(1421) - rxn_rates(1422) &
	           - rxn_rates(1431) + rxn_rates(1432) - rxn_rates(1441) + rxn_rates(1442) - rxn_rates(1615) &
	           + rxn_rates(1616) - rxn_rates(1645) + rxn_rates(1646) - rxn_rates(1667) + rxn_rates(1668) &
	           - rxn_rates(1677) + rxn_rates(1678) + rxn_rates(1689) - rxn_rates(1690) - rxn_rates(1691) &
	           + rxn_rates(1692) - rxn_rates(1697) + rxn_rates(1698) + rxn_rates(1713) - rxn_rates(1714) &
	           + rxn_rates(1733) - rxn_rates(1734) + rxn_rates(1739) - rxn_rates(1740) - rxn_rates(1751) &
	           + rxn_rates(1752) + rxn_rates(1753) - rxn_rates(1754) - rxn_rates(1765) + rxn_rates(1766)
	rates(2) = -rxn_rates(3) + rxn_rates(4) - rxn_rates(5) + rxn_rates(6) - rxn_rates(9) + rxn_rates(10) &
	           + rxn_rates(19) - rxn_rates(20) + rxn_rates(35) - rxn_rates(36) + rxn_rates(55) - rxn_rates(56) &
	           + rxn_rates(81) - rxn_rates(82) + rxn_rates(95) - rxn_rates(96) + rxn_rates(105) + rxn_rates(106) &
	           - rxn_rates(107) + rxn_rates(140) - rxn_rates(141) + rxn_rates(142) - rxn_rates(143) + rxn_rates(160) &
	           - rxn_rates(161) + rxn_rates(168) - rxn_rates(169) + rxn_rates(212) - rxn_rates(213) - rxn_rates(228) &
	           + rxn_rates(229) - rxn_rates(230) + rxn_rates(231) + rxn_rates(268) - rxn_rates(269) + rxn_rates(290) &
	           - rxn_rates(291) + rxn_rates(316) - rxn_rates(317) + rxn_rates(324) - rxn_rates(325) + rxn_rates(332) &
	           - rxn_rates(333) + rxn_rates(334) - rxn_rates(335) + rxn_rates(358) - rxn_rates(359) + rxn_rates(372) &
	           - rxn_rates(373) + rxn_rates(400) - rxn_rates(401) + rxn_rates(420) - rxn_rates(421) + rxn_rates(478) &
	           - rxn_rates(479) + rxn_rates(480) - rxn_rates(481) + rxn_rates(482) - rxn_rates(483) + rxn_rates(502) &
	           - rxn_rates(503) + rxn_rates(590) - rxn_rates(591) + rxn_rates(612) - rxn_rates(613) + rxn_rates(650) &
	           - rxn_rates(651) - rxn_rates(688) + rxn_rates(689) + rxn_rates(748) - rxn_rates(749) + rxn_rates(772) &
	           - rxn_rates(773) - rxn_rates(807) + rxn_rates(808) - rxn_rates(827) + rxn_rates(828) - rxn_rates(831) &
	           + rxn_rates(832) - rxn_rates(861) + rxn_rates(862) + rxn_rates(883) - rxn_rates(884) + rxn_rates(891) &
	           - rxn_rates(892) + rxn_rates(953) - rxn_rates(954) + rxn_rates(955) - rxn_rates(956) + rxn_rates(957) &
	           - rxn_rates(958) + rxn_rates(959) - rxn_rates(960) + rxn_rates(1191) - rxn_rates(1192) + rxn_rates(1203) &
	           - rxn_rates(1204) + rxn_rates(1205) - rxn_rates(1206) + rxn_rates(1207) - rxn_rates(1208) &
	           + rxn_rates(1309) - rxn_rates(1310) + rxn_rates(1341) - rxn_rates(1342) + rxn_rates(1343) &
	           - rxn_rates(1344) + rxn_rates(1345) - rxn_rates(1346) + rxn_rates(1347) - rxn_rates(1348) &
	           + rxn_rates(1431) - rxn_rates(1432) + rxn_rates(1441) - rxn_rates(1442) + rxn_rates(1615) &
	           - rxn_rates(1616) + rxn_rates(1645) - rxn_rates(1646) + rxn_rates(1667) - rxn_rates(1668) &
	           + rxn_rates(1697) - rxn_rates(1698) + rxn_rates(1751) - rxn_rates(1752) + rxn_rates(1765) &
	           - rxn_rates(1766)
	rates(3) = rxn_rates(1) - rxn_rates(2) - rxn_rates(3) + rxn_rates(4) - rxn_rates(7) + rxn_rates(8) + (2.D0 * rxn_rates(11)) &
	           - (2.D0 * rxn_rates(12)) + rxn_rates(13) - rxn_rates(14) - rxn_rates(23) + rxn_rates(24) - rxn_rates(37) &
	           + rxn_rates(38) - rxn_rates(43) + rxn_rates(44) + rxn_rates(45) - rxn_rates(46) - rxn_rates(57) &
	           + rxn_rates(58) - rxn_rates(59) + rxn_rates(60) - rxn_rates(83) + rxn_rates(84) - rxn_rates(113) &
	           - rxn_rates(132) + rxn_rates(133) - rxn_rates(144) + rxn_rates(145) - rxn_rates(164) + rxn_rates(165) &
	           - rxn_rates(178) + rxn_rates(179) + rxn_rates(180) - rxn_rates(181) - rxn_rates(202) + rxn_rates(203) &
	           - rxn_rates(214) + rxn_rates(215) - rxn_rates(234) + rxn_rates(235) - rxn_rates(270) + rxn_rates(271) &
	           - rxn_rates(292) + rxn_rates(293) - rxn_rates(318) + rxn_rates(319) - rxn_rates(326) + rxn_rates(327) &
	           - rxn_rates(336) + rxn_rates(337) - rxn_rates(338) + rxn_rates(339) + rxn_rates(356) - rxn_rates(357) &
	           - rxn_rates(364) + rxn_rates(365) - rxn_rates(374) + rxn_rates(375) - rxn_rates(402) + rxn_rates(403) &
	           - rxn_rates(422) + rxn_rates(423) - rxn_rates(446) + rxn_rates(447) - rxn_rates(448) + rxn_rates(449) &
	           - rxn_rates(460) + rxn_rates(461) - rxn_rates(462) + rxn_rates(463) - rxn_rates(464) + rxn_rates(465) &
	           - rxn_rates(466) + rxn_rates(467) - rxn_rates(468) + rxn_rates(469) + rxn_rates(522) - rxn_rates(523) &
	           - rxn_rates(528) + rxn_rates(529) - rxn_rates(530) + rxn_rates(531) - rxn_rates(606) + rxn_rates(607) &
	           - rxn_rates(622) + rxn_rates(623) - rxn_rates(624) + rxn_rates(625) - rxn_rates(652) + rxn_rates(653) &
	           - rxn_rates(740) + rxn_rates(741) - rxn_rates(774) + rxn_rates(775) - rxn_rates(776) - rxn_rates(777) &
	           + rxn_rates(778) - rxn_rates(789) + rxn_rates(790) - rxn_rates(881) + rxn_rates(882) - rxn_rates(927) &
	           + rxn_rates(928) - rxn_rates(961) + rxn_rates(962) - rxn_rates(963) + rxn_rates(964) - rxn_rates(965) &
	           + rxn_rates(966) - rxn_rates(967) + rxn_rates(968) - rxn_rates(1193) + rxn_rates(1194) - rxn_rates(1209) &
	           + rxn_rates(1210) - rxn_rates(1211) + rxn_rates(1212) - rxn_rates(1213) + rxn_rates(1214) &
	           - rxn_rates(1295) - rxn_rates(1303) + rxn_rates(1304) - rxn_rates(1311) + rxn_rates(1312) &
	           - rxn_rates(1349) + rxn_rates(1350) - rxn_rates(1351) + rxn_rates(1352) - rxn_rates(1353) &
	           + rxn_rates(1354) - rxn_rates(1355) + rxn_rates(1356) - rxn_rates(1471) + rxn_rates(1472) &
	           - rxn_rates(1473) + rxn_rates(1474) - rxn_rates(1617) + rxn_rates(1618) - rxn_rates(1643) &
	           + rxn_rates(1644) - rxn_rates(1651) + rxn_rates(1652) + rxn_rates(1659) - rxn_rates(1660) &
	           + rxn_rates(1663) - rxn_rates(1664) - rxn_rates(1669) + rxn_rates(1670) - rxn_rates(1699) &
	           + rxn_rates(1700) - rxn_rates(1713) + rxn_rates(1714) - rxn_rates(1715) + rxn_rates(1716) &
	           - rxn_rates(1727) + rxn_rates(1728) - rxn_rates(1729) + rxn_rates(1730) - rxn_rates(1755) &
	           + rxn_rates(1756)
	rates(4) = -rxn_rates(1) + rxn_rates(2) - rxn_rates(11) + rxn_rates(12) - rxn_rates(17) + rxn_rates(18) &
	           + rxn_rates(19) - rxn_rates(20) + rxn_rates(23) - rxn_rates(24) + rxn_rates(25) - rxn_rates(26) &
	           - rxn_rates(27) + rxn_rates(28) - rxn_rates(29) + rxn_rates(30) - rxn_rates(45) + rxn_rates(46) &
	           - rxn_rates(53) + rxn_rates(54) + rxn_rates(65) - rxn_rates(66) + rxn_rates(69) - rxn_rates(70) &
	           - rxn_rates(99) + rxn_rates(100) - rxn_rates(118) + rxn_rates(119) - rxn_rates(126) + rxn_rates(127) &
	           - rxn_rates(128) + rxn_rates(129) - rxn_rates(150) + rxn_rates(151) + rxn_rates(176) - rxn_rates(177) &
	           - rxn_rates(180) + rxn_rates(181) - rxn_rates(182) + rxn_rates(183) - rxn_rates(184) + rxn_rates(185) &
	           + rxn_rates(194) - rxn_rates(195) + rxn_rates(196) - rxn_rates(197) + rxn_rates(198) - rxn_rates(199) &
	           + rxn_rates(202) - rxn_rates(203) + rxn_rates(204) - rxn_rates(205) - rxn_rates(218) + rxn_rates(219) &
	           + rxn_rates(244) - rxn_rates(245) + rxn_rates(252) - rxn_rates(253) - rxn_rates(258) + rxn_rates(259) &
	           - rxn_rates(260) + rxn_rates(261) - rxn_rates(262) + rxn_rates(263) - rxn_rates(274) + rxn_rates(275) &
	           + rxn_rates(294) - rxn_rates(295) + rxn_rates(296) - rxn_rates(297) - rxn_rates(312) + rxn_rates(313) &
	           - rxn_rates(328) + rxn_rates(329) - rxn_rates(352) + rxn_rates(353) - rxn_rates(354) + rxn_rates(355) &
	           - rxn_rates(356) + rxn_rates(357) - rxn_rates(362) + rxn_rates(363) - rxn_rates(378) + rxn_rates(379) &
	           + rxn_rates(386) - rxn_rates(387) + rxn_rates(392) - rxn_rates(393) - rxn_rates(406) + rxn_rates(407) &
	           - rxn_rates(438) + rxn_rates(439) - rxn_rates(486) + rxn_rates(487) - rxn_rates(504) + rxn_rates(505) &
	           - rxn_rates(506) + rxn_rates(507) - rxn_rates(508) + rxn_rates(509) - rxn_rates(510) + rxn_rates(511) &
	           - rxn_rates(514) + rxn_rates(515) - rxn_rates(520) + rxn_rates(521) - rxn_rates(522) + rxn_rates(523) &
	           - rxn_rates(524) + rxn_rates(525) + rxn_rates(536) - rxn_rates(537) + rxn_rates(538) - rxn_rates(539) &
	           + rxn_rates(554) - rxn_rates(555) + rxn_rates(556) - rxn_rates(557) - rxn_rates(572) + rxn_rates(573) &
	           - rxn_rates(588) + rxn_rates(589) - rxn_rates(610) + rxn_rates(611) + rxn_rates(628) - rxn_rates(629) &
	           + rxn_rates(636) - rxn_rates(637) - rxn_rates(646) + rxn_rates(647) + rxn_rates(674) - rxn_rates(675) &
	           + rxn_rates(676) - rxn_rates(677) + rxn_rates(700) - rxn_rates(701) + rxn_rates(706) - rxn_rates(707) &
	           + rxn_rates(708) - rxn_rates(709) + rxn_rates(710) - rxn_rates(711) + rxn_rates(712) - rxn_rates(713) &
	           + rxn_rates(714) - rxn_rates(715) - rxn_rates(742) + rxn_rates(743) + rxn_rates(758) - rxn_rates(759) &
	           - rxn_rates(785) + rxn_rates(786) - rxn_rates(793) + rxn_rates(794) - rxn_rates(795) + rxn_rates(796) &
	           + rxn_rates(809) - rxn_rates(810) + rxn_rates(843) - rxn_rates(844) - rxn_rates(849) + rxn_rates(850) &
	           + rxn_rates(907) - rxn_rates(908) + rxn_rates(913) - rxn_rates(914) - rxn_rates(929) + rxn_rates(930) &
	           - rxn_rates(1001) + rxn_rates(1002) - rxn_rates(1003) + rxn_rates(1004) - rxn_rates(1005) &
	           + rxn_rates(1006) - rxn_rates(1007) + rxn_rates(1008) + rxn_rates(1061) - rxn_rates(1062) &
	           + rxn_rates(1063) - rxn_rates(1064) + rxn_rates(1065) - rxn_rates(1066) + rxn_rates(1067) &
	           - rxn_rates(1068) + rxn_rates(1075) - rxn_rates(1076) + rxn_rates(1079) - rxn_rates(1080) &
	           + rxn_rates(1081) - rxn_rates(1082) + rxn_rates(1129) - rxn_rates(1130) + rxn_rates(1131) &
	           - rxn_rates(1132) + rxn_rates(1133) - rxn_rates(1134) + rxn_rates(1135) - rxn_rates(1136) &
	           - rxn_rates(1199) + rxn_rates(1200) - rxn_rates(1225) + rxn_rates(1226) - rxn_rates(1227) &
	           + rxn_rates(1228) - rxn_rates(1229) + rxn_rates(1230) - rxn_rates(1275) + rxn_rates(1276) &
	           - rxn_rates(1279) + rxn_rates(1280) - rxn_rates(1281) + rxn_rates(1282) - rxn_rates(1291) &
	           + rxn_rates(1292) - rxn_rates(1305) + rxn_rates(1306) - rxn_rates(1381) + rxn_rates(1382) &
	           - rxn_rates(1383) + rxn_rates(1384) - rxn_rates(1385) + rxn_rates(1386) - rxn_rates(1387) &
	           + rxn_rates(1388) + rxn_rates(1481) - rxn_rates(1482) + rxn_rates(1483) - rxn_rates(1484) &
	           + rxn_rates(1485) - rxn_rates(1486) + rxn_rates(1487) - rxn_rates(1488) + rxn_rates(1543) &
	           - rxn_rates(1544) + rxn_rates(1545) - rxn_rates(1546) + rxn_rates(1547) - rxn_rates(1548) &
	           + rxn_rates(1549) - rxn_rates(1550) + rxn_rates(1551) - rxn_rates(1552) + rxn_rates(1553) &
	           - rxn_rates(1554) - rxn_rates(1633) + rxn_rates(1634) - rxn_rates(1639) + rxn_rates(1640) &
	           - rxn_rates(1647) + rxn_rates(1648) - rxn_rates(1655) + rxn_rates(1656) - rxn_rates(1659) &
	           + rxn_rates(1660) - rxn_rates(1665) + rxn_rates(1666) - rxn_rates(1695) + rxn_rates(1696) &
	           - rxn_rates(1721) + rxn_rates(1722) - rxn_rates(1737) + rxn_rates(1738) - rxn_rates(1771) &
	           + rxn_rates(1772) - rxn_rates(1773) + rxn_rates(1774) - rxn_rates(1784) + rxn_rates(1785)
	rates(5) = rxn_rates(1) - rxn_rates(2) + rxn_rates(3) - rxn_rates(4) - rxn_rates(5) + rxn_rates(6) + (2.D0 * rxn_rates(7)) &
	           - (2.D0 * rxn_rates(8)) - rxn_rates(13) + rxn_rates(14) + rxn_rates(15) - rxn_rates(16) + (2.D0 * rxn_rates(21)) &
	           - (2.D0 * rxn_rates(22)) + rxn_rates(23) - rxn_rates(24) - rxn_rates(25) + rxn_rates(26) + (2.D0 * rxn_rates(31)) &
	           - (2.D0 * rxn_rates(32)) + rxn_rates(33) - rxn_rates(34) + rxn_rates(37) - rxn_rates(38) - rxn_rates(39) &
	           + rxn_rates(40) - rxn_rates(41) + rxn_rates(42) - rxn_rates(47) + rxn_rates(48) + rxn_rates(49) &
	           - rxn_rates(50) + rxn_rates(57) - rxn_rates(58) - rxn_rates(61) + rxn_rates(62) + rxn_rates(67) &
	           - rxn_rates(68) + rxn_rates(73) - rxn_rates(74) - rxn_rates(79) + rxn_rates(80) + rxn_rates(83) &
	           - rxn_rates(84) + rxn_rates(89) - rxn_rates(90) + rxn_rates(97) - rxn_rates(98) - rxn_rates(101) &
	           + rxn_rates(102) + rxn_rates(106) - rxn_rates(107) + rxn_rates(108) - rxn_rates(109) + rxn_rates(112) &
	           + (2.D0 * rxn_rates(113)) - rxn_rates(130) + rxn_rates(131) + rxn_rates(132) - rxn_rates(133) &
	           + rxn_rates(134) - rxn_rates(135) + rxn_rates(136) - rxn_rates(137) + rxn_rates(144) - rxn_rates(145) &
	           - rxn_rates(146) + rxn_rates(147) - rxn_rates(148) + rxn_rates(149) - rxn_rates(162) + rxn_rates(163) &
	           + rxn_rates(164) - rxn_rates(165) - rxn_rates(168) + rxn_rates(169) - rxn_rates(170) + rxn_rates(171) &
	           - rxn_rates(172) + rxn_rates(173) + rxn_rates(174) - rxn_rates(175) + rxn_rates(182) - rxn_rates(183) &
	           + rxn_rates(200) - rxn_rates(201) - rxn_rates(204) + rxn_rates(205) + rxn_rates(206) - rxn_rates(207) &
	           + rxn_rates(214) - rxn_rates(215) - rxn_rates(216) + rxn_rates(217) + rxn_rates(236) - rxn_rates(237) &
	           + rxn_rates(256) - rxn_rates(257) + rxn_rates(262) - rxn_rates(263) + rxn_rates(270) - rxn_rates(271) &
	           - rxn_rates(272) + rxn_rates(273) - rxn_rates(284) + rxn_rates(285) - rxn_rates(286) + rxn_rates(287) &
	           + rxn_rates(292) - rxn_rates(293) + rxn_rates(306) - rxn_rates(307) + rxn_rates(312) - rxn_rates(313) &
	           + rxn_rates(318) - rxn_rates(319) - rxn_rates(320) + rxn_rates(321) - rxn_rates(322) + rxn_rates(323) &
	           - rxn_rates(324) + rxn_rates(325) + rxn_rates(328) - rxn_rates(329) - rxn_rates(340) + rxn_rates(341) &
	           - rxn_rates(360) + rxn_rates(361) + rxn_rates(362) - rxn_rates(363) - rxn_rates(366) + rxn_rates(367) &
	           - rxn_rates(370) + rxn_rates(371) + rxn_rates(374) - rxn_rates(375) + rxn_rates(394) - rxn_rates(395) &
	           + rxn_rates(402) - rxn_rates(403) - rxn_rates(404) + rxn_rates(405) + rxn_rates(422) - rxn_rates(423) &
	           - rxn_rates(424) + rxn_rates(425) + rxn_rates(464) - rxn_rates(465) + rxn_rates(466) - rxn_rates(467) &
	           + rxn_rates(468) - rxn_rates(469) - rxn_rates(470) + rxn_rates(471) - rxn_rates(472) + rxn_rates(473) &
	           - rxn_rates(474) + rxn_rates(475) + rxn_rates(498) - rxn_rates(499) + rxn_rates(508) - rxn_rates(509) &
	           + rxn_rates(510) - rxn_rates(511) - rxn_rates(526) + rxn_rates(527) + rxn_rates(532) - rxn_rates(533) &
	           + rxn_rates(550) - rxn_rates(551) + rxn_rates(552) - rxn_rates(553) + rxn_rates(558) - rxn_rates(559) &
	           + rxn_rates(560) - rxn_rates(561) + rxn_rates(562) - rxn_rates(563) + rxn_rates(564) - rxn_rates(565) &
	           + rxn_rates(566) - rxn_rates(567) - rxn_rates(592) + rxn_rates(593) - rxn_rates(616) + rxn_rates(617) &
	           - rxn_rates(618) + rxn_rates(619) - rxn_rates(620) + rxn_rates(621) + rxn_rates(634) - rxn_rates(635) &
	           + rxn_rates(638) - rxn_rates(639) + rxn_rates(640) - rxn_rates(641) - rxn_rates(648) + rxn_rates(649) &
	           + rxn_rates(652) - rxn_rates(653) + rxn_rates(664) - rxn_rates(665) + rxn_rates(714) - rxn_rates(715) &
	           + rxn_rates(726) - rxn_rates(727) + rxn_rates(740) - rxn_rates(741) - rxn_rates(744) + rxn_rates(745) &
	           - rxn_rates(746) + rxn_rates(747) + rxn_rates(760) - rxn_rates(761) + rxn_rates(762) - rxn_rates(763) &
	           + rxn_rates(764) - rxn_rates(765) + rxn_rates(777) - rxn_rates(778) - rxn_rates(787) + rxn_rates(788) &
	           + rxn_rates(795) - rxn_rates(796) + rxn_rates(801) - rxn_rates(802) + rxn_rates(821) - rxn_rates(822) &
	           + rxn_rates(833) - rxn_rates(834) - rxn_rates(841) + rxn_rates(842) + rxn_rates(845) - rxn_rates(846) &
	           + rxn_rates(853) - rxn_rates(854) - rxn_rates(857) + rxn_rates(858) - rxn_rates(863) + rxn_rates(864) &
	           - rxn_rates(865) + rxn_rates(866) - rxn_rates(867) + rxn_rates(868) - rxn_rates(877) + rxn_rates(878) &
	           - rxn_rates(879) + rxn_rates(880) - rxn_rates(885) + rxn_rates(886) - rxn_rates(893) + rxn_rates(894) &
	           + rxn_rates(897) - rxn_rates(898) + rxn_rates(911) - rxn_rates(912) + rxn_rates(917) - rxn_rates(918) &
	           + rxn_rates(919) - rxn_rates(920) + rxn_rates(927) - rxn_rates(928) - rxn_rates(931) + rxn_rates(932) &
	           - rxn_rates(935) + rxn_rates(936) + rxn_rates(937) - rxn_rates(938) + rxn_rates(961) - rxn_rates(962) &
	           + rxn_rates(963) - rxn_rates(964) + rxn_rates(965) - rxn_rates(966) + rxn_rates(967) - rxn_rates(968) &
	           - rxn_rates(969) + rxn_rates(970) - rxn_rates(971) + rxn_rates(972) - rxn_rates(973) + rxn_rates(974) &
	           - rxn_rates(975) + rxn_rates(976) - rxn_rates(1035) + rxn_rates(1036) + rxn_rates(1071) - rxn_rates(1072) &
	           + rxn_rates(1083) - rxn_rates(1084) + rxn_rates(1109) - rxn_rates(1110) + rxn_rates(1111) &
	           - rxn_rates(1112) + rxn_rates(1113) - rxn_rates(1114) + rxn_rates(1115) - rxn_rates(1116) &
	           + rxn_rates(1117) - rxn_rates(1118) + rxn_rates(1121) - rxn_rates(1122) + rxn_rates(1123) &
	           - rxn_rates(1124) + rxn_rates(1125) - rxn_rates(1126) + rxn_rates(1137) - rxn_rates(1138) &
	           + rxn_rates(1139) - rxn_rates(1140) + rxn_rates(1141) - rxn_rates(1142) + rxn_rates(1143) &
	           - rxn_rates(1144) - rxn_rates(1145) + rxn_rates(1146) - rxn_rates(1147) + rxn_rates(1148) &
	           - rxn_rates(1149) + rxn_rates(1150) - rxn_rates(1151) + rxn_rates(1152) + rxn_rates(1161) &
	           - rxn_rates(1162) + rxn_rates(1163) - rxn_rates(1164) + rxn_rates(1165) - rxn_rates(1166) &
	           + rxn_rates(1167) - rxn_rates(1168) + rxn_rates(1171) - rxn_rates(1172) + rxn_rates(1193) &
	           - rxn_rates(1194) - rxn_rates(1195) + rxn_rates(1196) + rxn_rates(1209) - rxn_rates(1210) &
	           + rxn_rates(1211) - rxn_rates(1212) + rxn_rates(1213) - rxn_rates(1214) - rxn_rates(1215) &
	           + rxn_rates(1216) - rxn_rates(1217) + rxn_rates(1218) - rxn_rates(1219) + rxn_rates(1220) &
	           + rxn_rates(1241) - rxn_rates(1242) + rxn_rates(1247) - rxn_rates(1248) - rxn_rates(1267) &
	           + rxn_rates(1268) - rxn_rates(1269) + rxn_rates(1270) - rxn_rates(1271) + rxn_rates(1272) &
	           - rxn_rates(1273) + rxn_rates(1274) + rxn_rates(1277) - rxn_rates(1278) + rxn_rates(1293) &
	           + rxn_rates(1294) - rxn_rates(1298) - rxn_rates(1299) + rxn_rates(1300) - rxn_rates(1301) &
	           + rxn_rates(1302) - rxn_rates(1307) + rxn_rates(1308) + rxn_rates(1311) - rxn_rates(1312) &
	           - rxn_rates(1321) + rxn_rates(1322) + rxn_rates(1349) - rxn_rates(1350) + rxn_rates(1351) &
	           - rxn_rates(1352) + rxn_rates(1353) - rxn_rates(1354) + rxn_rates(1355) - rxn_rates(1356) &
	           - rxn_rates(1357) + rxn_rates(1358) - rxn_rates(1359) + rxn_rates(1360) - rxn_rates(1361) &
	           + rxn_rates(1362) - rxn_rates(1363) + rxn_rates(1364) - rxn_rates(1433) + rxn_rates(1434) &
	           - rxn_rates(1443) + rxn_rates(1444) + rxn_rates(1451) - rxn_rates(1452) - rxn_rates(1463) &
	           + rxn_rates(1464) - rxn_rates(1465) + rxn_rates(1466) - rxn_rates(1467) + rxn_rates(1468) &
	           - rxn_rates(1469) + rxn_rates(1470) + rxn_rates(1521) - rxn_rates(1522) + rxn_rates(1523) &
	           - rxn_rates(1524) + rxn_rates(1525) - rxn_rates(1526) + rxn_rates(1527) - rxn_rates(1528) &
	           + rxn_rates(1529) - rxn_rates(1530) + rxn_rates(1531) - rxn_rates(1532) + rxn_rates(1533) &
	           - rxn_rates(1534) + rxn_rates(1535) - rxn_rates(1536) + rxn_rates(1537) - rxn_rates(1538) &
	           + rxn_rates(1555) - rxn_rates(1556) + rxn_rates(1557) - rxn_rates(1558) + rxn_rates(1559) &
	           - rxn_rates(1560) + rxn_rates(1561) - rxn_rates(1562) + rxn_rates(1563) - rxn_rates(1564) &
	           + rxn_rates(1565) - rxn_rates(1566) + rxn_rates(1567) - rxn_rates(1568) + rxn_rates(1569) &
	           - rxn_rates(1570) + rxn_rates(1571) - rxn_rates(1572) + rxn_rates(1573) - rxn_rates(1574) &
	           + rxn_rates(1575) - rxn_rates(1576) + rxn_rates(1577) - rxn_rates(1578) - rxn_rates(1579) &
	           + rxn_rates(1580) - rxn_rates(1581) + rxn_rates(1582) - rxn_rates(1583) + rxn_rates(1584) &
	           - rxn_rates(1585) + rxn_rates(1586) - rxn_rates(1587) + rxn_rates(1588) - rxn_rates(1589) &
	           + rxn_rates(1590) - rxn_rates(1591) + rxn_rates(1592) - rxn_rates(1593) + rxn_rates(1594) &
	           - rxn_rates(1611) + rxn_rates(1612) + rxn_rates(1617) - rxn_rates(1618) - rxn_rates(1619) &
	           + rxn_rates(1620) - rxn_rates(1635) + rxn_rates(1636) - rxn_rates(1641) + rxn_rates(1642) &
	           + rxn_rates(1643) - rxn_rates(1644) + rxn_rates(1651) - rxn_rates(1652) - rxn_rates(1653) &
	           + rxn_rates(1654) + rxn_rates(1661) - rxn_rates(1662) + rxn_rates(1669) - rxn_rates(1670) &
	           - rxn_rates(1671) + rxn_rates(1672) + rxn_rates(1679) - rxn_rates(1680) - rxn_rates(1683) &
	           + rxn_rates(1684) + rxn_rates(1693) - rxn_rates(1694) + rxn_rates(1699) - rxn_rates(1700) &
	           - rxn_rates(1701) + rxn_rates(1702) - rxn_rates(1711) + rxn_rates(1712) + rxn_rates(1717) &
	           - rxn_rates(1718) - rxn_rates(1723) + rxn_rates(1724) - rxn_rates(1725) + rxn_rates(1726) &
	           + rxn_rates(1729) - rxn_rates(1730) - rxn_rates(1749) + rxn_rates(1750) + rxn_rates(1755) &
	           - rxn_rates(1756) + rxn_rates(1763) - rxn_rates(1764) - rxn_rates(1767) + rxn_rates(1768)
	rates(6) = rxn_rates(5) - rxn_rates(6) - rxn_rates(7) + rxn_rates(8) - rxn_rates(15) + rxn_rates(16) &
	           + rxn_rates(25) - rxn_rates(26) + rxn_rates(33) - rxn_rates(34) + rxn_rates(39) - rxn_rates(40) &
	           + rxn_rates(41) - rxn_rates(42) + rxn_rates(61) - rxn_rates(62) + rxn_rates(79) - rxn_rates(80) &
	           + rxn_rates(93) - rxn_rates(94) + rxn_rates(101) - rxn_rates(102) + rxn_rates(103) - rxn_rates(104) &
	           + rxn_rates(130) - rxn_rates(131) + rxn_rates(146) - rxn_rates(147) + rxn_rates(148) - rxn_rates(149) &
	           + rxn_rates(162) - rxn_rates(163) + rxn_rates(216) - rxn_rates(217) + rxn_rates(272) - rxn_rates(273) &
	           + rxn_rates(286) - rxn_rates(287) + rxn_rates(320) - rxn_rates(321) + rxn_rates(340) - rxn_rates(341) &
	           + rxn_rates(360) - rxn_rates(361) + rxn_rates(370) - rxn_rates(371) + rxn_rates(404) - rxn_rates(405) &
	           + rxn_rates(424) - rxn_rates(425) + rxn_rates(470) - rxn_rates(471) + rxn_rates(472) - rxn_rates(473) &
	           + rxn_rates(474) - rxn_rates(475) + rxn_rates(592) - rxn_rates(593) + rxn_rates(648) - rxn_rates(649) &
	           + rxn_rates(744) - rxn_rates(745) + rxn_rates(746) - rxn_rates(747) + rxn_rates(787) - rxn_rates(788) &
	           + rxn_rates(885) - rxn_rates(886) + rxn_rates(893) - rxn_rates(894) + rxn_rates(931) - rxn_rates(932) &
	           + rxn_rates(969) - rxn_rates(970) + rxn_rates(971) - rxn_rates(972) + rxn_rates(973) - rxn_rates(974) &
	           + rxn_rates(975) - rxn_rates(976) + rxn_rates(1145) - rxn_rates(1146) + rxn_rates(1147) - rxn_rates(1148) &
	           + rxn_rates(1149) - rxn_rates(1150) + rxn_rates(1151) - rxn_rates(1152) - rxn_rates(1171) &
	           + rxn_rates(1172) + rxn_rates(1195) - rxn_rates(1196) + rxn_rates(1215) - rxn_rates(1216) &
	           + rxn_rates(1217) - rxn_rates(1218) + rxn_rates(1219) - rxn_rates(1220) + rxn_rates(1307) &
	           - rxn_rates(1308) + rxn_rates(1321) - rxn_rates(1322) + rxn_rates(1357) - rxn_rates(1358) &
	           + rxn_rates(1359) - rxn_rates(1360) + rxn_rates(1361) - rxn_rates(1362) + rxn_rates(1363) &
	           - rxn_rates(1364) + rxn_rates(1433) - rxn_rates(1434) + rxn_rates(1443) - rxn_rates(1444) &
	           + rxn_rates(1579) - rxn_rates(1580) + rxn_rates(1581) - rxn_rates(1582) + rxn_rates(1583) &
	           - rxn_rates(1584) + rxn_rates(1585) - rxn_rates(1586) + rxn_rates(1587) - rxn_rates(1588) &
	           + rxn_rates(1589) - rxn_rates(1590) + rxn_rates(1591) - rxn_rates(1592) + rxn_rates(1593) &
	           - rxn_rates(1594) + rxn_rates(1619) - rxn_rates(1620) + rxn_rates(1635) - rxn_rates(1636) &
	           + rxn_rates(1641) - rxn_rates(1642) + rxn_rates(1653) - rxn_rates(1654) + rxn_rates(1671) &
	           - rxn_rates(1672) + rxn_rates(1701) - rxn_rates(1702) + rxn_rates(1725) - rxn_rates(1726) &
	           + rxn_rates(1749) - rxn_rates(1750) + rxn_rates(1767) - rxn_rates(1768)
	rates(7) = 0.0D0
	rates(8) = rxn_rates(17) - rxn_rates(18) - rxn_rates(19) + rxn_rates(20) - rxn_rates(21) + rxn_rates(22) &
	           - rxn_rates(23) + rxn_rates(24) - rxn_rates(25) + rxn_rates(26) + (2.D0 * rxn_rates(27)) - (2.D0 * rxn_rates(28)) &
	           + (2.D0 * rxn_rates(29)) - (2.D0 * rxn_rates(30)) + rxn_rates(35) - rxn_rates(36) + rxn_rates(37) &
	           - rxn_rates(38) + rxn_rates(39) - rxn_rates(40) + rxn_rates(41) - rxn_rates(42) - rxn_rates(49) &
	           + rxn_rates(50) + rxn_rates(53) - rxn_rates(54) - rxn_rates(65) + rxn_rates(66) - rxn_rates(67) &
	           + rxn_rates(68) - rxn_rates(87) + rxn_rates(88) + rxn_rates(99) - rxn_rates(100) - rxn_rates(110) &
	           + rxn_rates(111) - rxn_rates(112) + rxn_rates(118) - rxn_rates(119) + rxn_rates(126) - rxn_rates(127) &
	           + rxn_rates(128) - rxn_rates(129) - rxn_rates(134) + rxn_rates(135) + rxn_rates(150) - rxn_rates(151) &
	           - rxn_rates(152) + rxn_rates(153) - rxn_rates(166) + rxn_rates(167) - rxn_rates(174) + rxn_rates(175) &
	           - rxn_rates(176) + rxn_rates(177) - rxn_rates(194) + rxn_rates(195) + rxn_rates(218) - rxn_rates(219) &
	           - rxn_rates(222) + rxn_rates(223) - rxn_rates(236) + rxn_rates(237) - rxn_rates(252) + rxn_rates(253) &
	           + rxn_rates(258) - rxn_rates(259) + rxn_rates(260) - rxn_rates(261) + rxn_rates(264) - rxn_rates(265) &
	           + rxn_rates(274) - rxn_rates(275) - rxn_rates(278) + rxn_rates(279) - rxn_rates(296) + rxn_rates(297) &
	           + rxn_rates(298) - rxn_rates(299) + rxn_rates(352) - rxn_rates(353) + rxn_rates(378) - rxn_rates(379) &
	           - rxn_rates(380) + rxn_rates(381) - rxn_rates(392) + rxn_rates(393) + rxn_rates(406) - rxn_rates(407) &
	           - rxn_rates(408) + rxn_rates(409) - rxn_rates(428) + rxn_rates(429) + rxn_rates(438) - rxn_rates(439) &
	           - rxn_rates(476) + rxn_rates(477) + rxn_rates(486) - rxn_rates(487) - rxn_rates(498) + rxn_rates(499) &
	           + rxn_rates(504) - rxn_rates(505) + rxn_rates(520) - rxn_rates(521) - rxn_rates(532) + rxn_rates(533) &
	           + rxn_rates(546) - rxn_rates(547) + rxn_rates(548) - rxn_rates(549) + rxn_rates(572) - rxn_rates(573) &
	           + rxn_rates(574) - rxn_rates(575) + rxn_rates(576) - rxn_rates(577) + rxn_rates(588) - rxn_rates(589) &
	           - rxn_rates(596) + rxn_rates(597) + rxn_rates(610) - rxn_rates(611) + rxn_rates(632) - rxn_rates(633) &
	           + rxn_rates(646) - rxn_rates(647) - rxn_rates(654) + rxn_rates(655) - rxn_rates(664) + rxn_rates(665) &
	           - rxn_rates(700) + rxn_rates(701) + rxn_rates(702) - rxn_rates(703) - rxn_rates(714) + rxn_rates(715) &
	           - rxn_rates(734) + rxn_rates(735) - rxn_rates(736) + rxn_rates(737) + rxn_rates(742) - rxn_rates(743) &
	           + rxn_rates(754) - rxn_rates(755) + rxn_rates(756) - rxn_rates(757) - rxn_rates(781) + rxn_rates(782) &
	           + rxn_rates(785) - rxn_rates(786) - rxn_rates(801) + rxn_rates(802) - rxn_rates(809) + rxn_rates(810) &
	           - rxn_rates(817) + rxn_rates(818) - rxn_rates(821) + rxn_rates(822) - rxn_rates(843) + rxn_rates(844) &
	           - rxn_rates(845) + rxn_rates(846) - rxn_rates(887) + rxn_rates(888) - rxn_rates(897) + rxn_rates(898) &
	           - rxn_rates(923) + rxn_rates(924) + rxn_rates(929) - rxn_rates(930) - rxn_rates(937) + rxn_rates(938) &
	           - rxn_rates(985) + rxn_rates(986) - rxn_rates(987) + rxn_rates(988) - rxn_rates(989) + rxn_rates(990) &
	           - rxn_rates(991) + rxn_rates(992) + rxn_rates(1001) - rxn_rates(1002) + rxn_rates(1003) - rxn_rates(1004) &
	           + rxn_rates(1005) - rxn_rates(1006) + rxn_rates(1007) - rxn_rates(1008) - rxn_rates(1071) &
	           + rxn_rates(1072) - rxn_rates(1075) + rxn_rates(1076) + rxn_rates(1077) - rxn_rates(1078) &
	           + rxn_rates(1101) - rxn_rates(1102) + rxn_rates(1103) - rxn_rates(1104) + rxn_rates(1105) &
	           - rxn_rates(1106) + rxn_rates(1107) - rxn_rates(1108) + rxn_rates(1119) - rxn_rates(1120) &
	           - rxn_rates(1153) + rxn_rates(1154) - rxn_rates(1155) + rxn_rates(1156) - rxn_rates(1157) &
	           + rxn_rates(1158) - rxn_rates(1159) + rxn_rates(1160) + rxn_rates(1199) - rxn_rates(1200) &
	           - rxn_rates(1201) + rxn_rates(1202) + rxn_rates(1225) - rxn_rates(1226) + rxn_rates(1227) &
	           - rxn_rates(1228) + rxn_rates(1229) - rxn_rates(1230) - rxn_rates(1231) + rxn_rates(1232) &
	           - rxn_rates(1233) + rxn_rates(1234) - rxn_rates(1235) + rxn_rates(1236) - rxn_rates(1241) &
	           + rxn_rates(1242) - rxn_rates(1247) + rxn_rates(1248) + rxn_rates(1283) - rxn_rates(1284) &
	           + rxn_rates(1285) - rxn_rates(1286) - rxn_rates(1289) + rxn_rates(1290) + rxn_rates(1305) &
	           - rxn_rates(1306) - rxn_rates(1313) + rxn_rates(1314) - rxn_rates(1323) + rxn_rates(1324) &
	           - rxn_rates(1365) + rxn_rates(1366) - rxn_rates(1367) + rxn_rates(1368) - rxn_rates(1369) &
	           + rxn_rates(1370) - rxn_rates(1371) + rxn_rates(1372) + rxn_rates(1381) - rxn_rates(1382) &
	           + rxn_rates(1383) - rxn_rates(1384) + rxn_rates(1385) - rxn_rates(1386) + rxn_rates(1387) &
	           - rxn_rates(1388) - rxn_rates(1437) + rxn_rates(1438) - rxn_rates(1447) + rxn_rates(1448) &
	           - rxn_rates(1451) + rxn_rates(1452) + rxn_rates(1489) - rxn_rates(1490) + rxn_rates(1491) &
	           - rxn_rates(1492) + rxn_rates(1493) - rxn_rates(1494) + rxn_rates(1495) - rxn_rates(1496) &
	           + rxn_rates(1497) - rxn_rates(1498) + rxn_rates(1499) - rxn_rates(1500) - rxn_rates(1517) &
	           + rxn_rates(1518) - rxn_rates(1519) + rxn_rates(1520) + rxn_rates(1539) - rxn_rates(1540) &
	           - rxn_rates(1595) + rxn_rates(1596) - rxn_rates(1597) + rxn_rates(1598) - rxn_rates(1599) &
	           + rxn_rates(1600) - rxn_rates(1601) + rxn_rates(1602) - rxn_rates(1603) + rxn_rates(1604) &
	           - rxn_rates(1605) + rxn_rates(1606) - rxn_rates(1607) + rxn_rates(1608) - rxn_rates(1609) &
	           + rxn_rates(1610) - rxn_rates(1623) + rxn_rates(1624) + rxn_rates(1639) - rxn_rates(1640) &
	           - rxn_rates(1661) + rxn_rates(1662) + rxn_rates(1665) - rxn_rates(1666) - rxn_rates(1673) &
	           + rxn_rates(1674) - rxn_rates(1679) + rxn_rates(1680) + rxn_rates(1695) - rxn_rates(1696) &
	           - rxn_rates(1703) + rxn_rates(1704) - rxn_rates(1717) + rxn_rates(1718) + rxn_rates(1721) &
	           - rxn_rates(1722) - rxn_rates(1731) + rxn_rates(1732) + rxn_rates(1737) - rxn_rates(1738) &
	           - rxn_rates(1743) + rxn_rates(1744) - rxn_rates(1757) + rxn_rates(1758) - rxn_rates(1763) &
	           + rxn_rates(1764)
	rates(9) = -rxn_rates(27) + rxn_rates(28) - rxn_rates(29) + rxn_rates(30) - rxn_rates(31) + rxn_rates(32) &
	           - rxn_rates(33) + rxn_rates(34) - rxn_rates(35) + rxn_rates(36) - rxn_rates(37) + rxn_rates(38) &
	           - rxn_rates(39) + rxn_rates(40) - rxn_rates(41) + rxn_rates(42) + rxn_rates(87) - rxn_rates(88) &
	           + rxn_rates(110) - rxn_rates(111) + rxn_rates(112) + rxn_rates(152) - rxn_rates(153) + rxn_rates(166) &
	           - rxn_rates(167) + rxn_rates(222) - rxn_rates(223) + rxn_rates(278) - rxn_rates(279) - rxn_rates(298) &
	           + rxn_rates(299) + rxn_rates(380) - rxn_rates(381) + rxn_rates(408) - rxn_rates(409) + rxn_rates(428) &
	           - rxn_rates(429) + rxn_rates(476) - rxn_rates(477) + rxn_rates(596) - rxn_rates(597) + rxn_rates(654) &
	           - rxn_rates(655) - rxn_rates(702) + rxn_rates(703) + rxn_rates(734) - rxn_rates(735) + rxn_rates(736) &
	           - rxn_rates(737) + rxn_rates(781) - rxn_rates(782) + rxn_rates(817) - rxn_rates(818) + rxn_rates(887) &
	           - rxn_rates(888) + rxn_rates(923) - rxn_rates(924) + rxn_rates(985) - rxn_rates(986) + rxn_rates(987) &
	           - rxn_rates(988) + rxn_rates(989) - rxn_rates(990) + rxn_rates(991) - rxn_rates(992) - rxn_rates(1077) &
	           + rxn_rates(1078) + rxn_rates(1153) - rxn_rates(1154) + rxn_rates(1155) - rxn_rates(1156) &
	           + rxn_rates(1157) - rxn_rates(1158) + rxn_rates(1159) - rxn_rates(1160) + rxn_rates(1201) &
	           - rxn_rates(1202) + rxn_rates(1231) - rxn_rates(1232) + rxn_rates(1233) - rxn_rates(1234) &
	           + rxn_rates(1235) - rxn_rates(1236) + rxn_rates(1313) - rxn_rates(1314) + rxn_rates(1323) &
	           - rxn_rates(1324) + rxn_rates(1365) - rxn_rates(1366) + rxn_rates(1367) - rxn_rates(1368) &
	           + rxn_rates(1369) - rxn_rates(1370) + rxn_rates(1371) - rxn_rates(1372) + rxn_rates(1437) &
	           - rxn_rates(1438) + rxn_rates(1447) - rxn_rates(1448) + rxn_rates(1595) - rxn_rates(1596) &
	           + rxn_rates(1597) - rxn_rates(1598) + rxn_rates(1599) - rxn_rates(1600) + rxn_rates(1601) &
	           - rxn_rates(1602) + rxn_rates(1603) - rxn_rates(1604) + rxn_rates(1605) - rxn_rates(1606) &
	           + rxn_rates(1607) - rxn_rates(1608) + rxn_rates(1609) - rxn_rates(1610) + rxn_rates(1623) &
	           - rxn_rates(1624) + rxn_rates(1673) - rxn_rates(1674) + rxn_rates(1703) - rxn_rates(1704) &
	           + rxn_rates(1731) - rxn_rates(1732) + rxn_rates(1743) - rxn_rates(1744) + rxn_rates(1757) &
	           - rxn_rates(1758)
	rates(10) = -rxn_rates(43) + rxn_rates(44) - rxn_rates(45) + rxn_rates(46) - rxn_rates(47) + rxn_rates(48) &
	           - rxn_rates(49) + rxn_rates(50) + rxn_rates(51) - rxn_rates(52) + rxn_rates(53) - rxn_rates(54) &
	           + rxn_rates(55) - rxn_rates(56) + rxn_rates(57) - rxn_rates(58) + rxn_rates(61) - rxn_rates(62) &
	           + rxn_rates(63) - rxn_rates(64) + rxn_rates(93) - rxn_rates(94) + rxn_rates(103) - rxn_rates(104) &
	           + rxn_rates(106) - rxn_rates(107) + rxn_rates(108) - rxn_rates(109) + rxn_rates(112) + rxn_rates(113) &
	           + rxn_rates(288) - rxn_rates(289) + rxn_rates(312) - rxn_rates(313) + rxn_rates(314) - rxn_rates(315) &
	           + rxn_rates(322) - rxn_rates(323) + (2.D0 * rxn_rates(324)) - (2.D0 * rxn_rates(325)) + (2.D0 * rxn_rates(326)) &
	           - (2.D0 * rxn_rates(327)) + (2.D0 * rxn_rates(328)) - (2.D0 * rxn_rates(329)) + rxn_rates(416) &
	           - rxn_rates(417) + rxn_rates(442) - rxn_rates(443) + rxn_rates(528) - rxn_rates(529) + rxn_rates(532) &
	           - rxn_rates(533) + rxn_rates(662) - rxn_rates(663) + rxn_rates(750) - rxn_rates(751) + rxn_rates(849) &
	           - rxn_rates(850) + rxn_rates(933) - rxn_rates(934) + rxn_rates(1319) - rxn_rates(1320) + rxn_rates(1611) &
	           - rxn_rates(1612) + rxn_rates(1613) - rxn_rates(1614) - rxn_rates(1627) + rxn_rates(1628) &
	           + rxn_rates(1649) - rxn_rates(1650) + rxn_rates(1761) - rxn_rates(1762) - rxn_rates(1781) &
	           + rxn_rates(1782) + rxn_rates(1783)
	rates(11) = rxn_rates(43) - rxn_rates(44) + rxn_rates(45) - rxn_rates(46) + rxn_rates(47) - rxn_rates(48) &
	           + rxn_rates(49) - rxn_rates(50) + rxn_rates(59) - rxn_rates(60) + rxn_rates(67) - rxn_rates(68) &
	           + rxn_rates(75) - rxn_rates(76) + rxn_rates(95) - rxn_rates(96) + rxn_rates(101) - rxn_rates(102) &
	           + rxn_rates(105) + rxn_rates(308) - rxn_rates(309) + rxn_rates(841) - rxn_rates(842) + rxn_rates(1647) &
	           - rxn_rates(1648) + rxn_rates(1651) - rxn_rates(1652) + rxn_rates(1653) - rxn_rates(1654) &
	           + rxn_rates(1763) - rxn_rates(1764)
	rates(12) = rxn_rates(65) - rxn_rates(66) - rxn_rates(71) + rxn_rates(72) + rxn_rates(77) - rxn_rates(78) &
	           - rxn_rates(79) + rxn_rates(80) - rxn_rates(81) + rxn_rates(82) - rxn_rates(83) + rxn_rates(84) &
	           - rxn_rates(85) + rxn_rates(86) - rxn_rates(87) + rxn_rates(88) + rxn_rates(89) - rxn_rates(90) &
	           + rxn_rates(114) - rxn_rates(115) + rxn_rates(116) - rxn_rates(117) + rxn_rates(118) - rxn_rates(119) &
	           - rxn_rates(120) + rxn_rates(121) + rxn_rates(122) - rxn_rates(123) - rxn_rates(124) + rxn_rates(125) &
	           + rxn_rates(126) - rxn_rates(127) + rxn_rates(128) - rxn_rates(129) + rxn_rates(130) - rxn_rates(131) &
	           + rxn_rates(132) - rxn_rates(133) - rxn_rates(156) + rxn_rates(157) + rxn_rates(168) - rxn_rates(169) &
	           + rxn_rates(178) - rxn_rates(179) + rxn_rates(182) - rxn_rates(183) - rxn_rates(186) + rxn_rates(187) &
	           + rxn_rates(196) - rxn_rates(197) + rxn_rates(240) - rxn_rates(241) - rxn_rates(246) + rxn_rates(247) &
	           - rxn_rates(302) + rxn_rates(303) + rxn_rates(312) - rxn_rates(313) + rxn_rates(354) - rxn_rates(355) &
	           - rxn_rates(390) + rxn_rates(391) + rxn_rates(396) - rxn_rates(397) + rxn_rates(506) - rxn_rates(507) &
	           + rxn_rates(510) - rxn_rates(511) + rxn_rates(524) - rxn_rates(525) + rxn_rates(530) - rxn_rates(531) &
	           + rxn_rates(550) - rxn_rates(551) + rxn_rates(552) - rxn_rates(553) + rxn_rates(562) - rxn_rates(563) &
	           + rxn_rates(564) - rxn_rates(565) + rxn_rates(570) - rxn_rates(571) + rxn_rates(618) - rxn_rates(619) &
	           + rxn_rates(624) - rxn_rates(625) + rxn_rates(634) - rxn_rates(635) - rxn_rates(704) + rxn_rates(705) &
	           + rxn_rates(762) - rxn_rates(763) + rxn_rates(764) - rxn_rates(765) + rxn_rates(793) - rxn_rates(794) &
	           + rxn_rates(795) - rxn_rates(796) + rxn_rates(803) - rxn_rates(804) - rxn_rates(811) + rxn_rates(812) &
	           - rxn_rates(835) + rxn_rates(836) - rxn_rates(837) + rxn_rates(838) + rxn_rates(845) - rxn_rates(846) &
	           + rxn_rates(849) - rxn_rates(850) + rxn_rates(863) - rxn_rates(864) + rxn_rates(911) - rxn_rates(912) &
	           + rxn_rates(921) - rxn_rates(922) + rxn_rates(1121) - rxn_rates(1122) + rxn_rates(1163) - rxn_rates(1164) &
	           + rxn_rates(1165) - rxn_rates(1166) - rxn_rates(1175) + rxn_rates(1176) + rxn_rates(1267) &
	           - rxn_rates(1268) + rxn_rates(1715) - rxn_rates(1716) + rxn_rates(1741) - rxn_rates(1742)
	rates(13) = -rxn_rates(51) + rxn_rates(52) - rxn_rates(53) + rxn_rates(54) - rxn_rates(55) + rxn_rates(56) &
	           - rxn_rates(57) + rxn_rates(58) - rxn_rates(59) + rxn_rates(60) - rxn_rates(61) + rxn_rates(62) &
	           - rxn_rates(63) + rxn_rates(64) - rxn_rates(65) + rxn_rates(66) - rxn_rates(67) + rxn_rates(68) &
	           + rxn_rates(69) - rxn_rates(70) + rxn_rates(71) - rxn_rates(72) - rxn_rates(77) + rxn_rates(78) &
	           + rxn_rates(79) - rxn_rates(80) + rxn_rates(81) - rxn_rates(82) + rxn_rates(83) - rxn_rates(84) &
	           + rxn_rates(85) - rxn_rates(86) + rxn_rates(87) - rxn_rates(88) + rxn_rates(97) - rxn_rates(98) &
	           - rxn_rates(114) + rxn_rates(115) + rxn_rates(120) - rxn_rates(121) + rxn_rates(186) - rxn_rates(187) &
	           + rxn_rates(246) - rxn_rates(247) + rxn_rates(266) - rxn_rates(267) + rxn_rates(302) - rxn_rates(303) &
	           + rxn_rates(336) - rxn_rates(337) + rxn_rates(354) - rxn_rates(355) + rxn_rates(390) - rxn_rates(391) &
	           + rxn_rates(398) - rxn_rates(399) + rxn_rates(418) - rxn_rates(419) + rxn_rates(460) - rxn_rates(461) &
	           + rxn_rates(514) - rxn_rates(515) + rxn_rates(704) - rxn_rates(705) + rxn_rates(732) - rxn_rates(733) &
	           + rxn_rates(789) - rxn_rates(790) + rxn_rates(811) - rxn_rates(812) + rxn_rates(823) - rxn_rates(824) &
	           + rxn_rates(835) - rxn_rates(836) + rxn_rates(837) - rxn_rates(838) + rxn_rates(1145) - rxn_rates(1146) &
	           + rxn_rates(1153) - rxn_rates(1154) + rxn_rates(1175) - rxn_rates(1176) + rxn_rates(1295) &
	           + rxn_rates(1611) - rxn_rates(1612) - rxn_rates(1631) + rxn_rates(1632) + rxn_rates(1633) &
	           - rxn_rates(1634) - (2.D0 * rxn_rates(1637)) + (2.D0 * rxn_rates(1638)) + rxn_rates(1649) &
	           - rxn_rates(1650) - rxn_rates(1685) + rxn_rates(1686) - rxn_rates(1747) + rxn_rates(1748)
	rates(14) = rxn_rates(71) - rxn_rates(72) - rxn_rates(73) + rxn_rates(74) + rxn_rates(783) - rxn_rates(784) &
	           + rxn_rates(1051) - rxn_rates(1052) + rxn_rates(1053) - rxn_rates(1054) + rxn_rates(1055) &
	           - rxn_rates(1056) + rxn_rates(1057) - rxn_rates(1058) + rxn_rates(1395) - rxn_rates(1396) &
	           + rxn_rates(1397) - rxn_rates(1398) + rxn_rates(1399) - rxn_rates(1400) + rxn_rates(1401) &
	           - rxn_rates(1402)
	rates(15) = -rxn_rates(69) + rxn_rates(70) - rxn_rates(71) + rxn_rates(72) - rxn_rates(783) + rxn_rates(784) &
	           - rxn_rates(1051) + rxn_rates(1052) - rxn_rates(1053) + rxn_rates(1054) - rxn_rates(1055) &
	           + rxn_rates(1056) - rxn_rates(1057) + rxn_rates(1058) - rxn_rates(1395) + rxn_rates(1396) &
	           - rxn_rates(1397) + rxn_rates(1398) - rxn_rates(1399) + rxn_rates(1400) - rxn_rates(1401) &
	           + rxn_rates(1402)
	rates(16) = rxn_rates(91) - rxn_rates(92) - rxn_rates(93) + rxn_rates(94) - rxn_rates(95) + rxn_rates(96) &
	           - rxn_rates(97) + rxn_rates(98) - rxn_rates(99) + rxn_rates(100) - rxn_rates(101) + rxn_rates(102) &
	           - rxn_rates(103) + rxn_rates(104) - rxn_rates(105) - rxn_rates(106) + rxn_rates(107) - rxn_rates(108) &
	           + rxn_rates(109) - rxn_rates(110) + rxn_rates(111) - rxn_rates(112) - rxn_rates(113) - rxn_rates(114) &
	           + rxn_rates(115) + rxn_rates(284) - rxn_rates(285)
	rates(17) = rxn_rates(120) - rxn_rates(121) - rxn_rates(136) + rxn_rates(137) - rxn_rates(138) + rxn_rates(139) &
	           - rxn_rates(140) + rxn_rates(141) - rxn_rates(142) + rxn_rates(143) - rxn_rates(144) + rxn_rates(145) &
	           - rxn_rates(146) + rxn_rates(147) - rxn_rates(148) + rxn_rates(149) - rxn_rates(150) + rxn_rates(151) &
	           - rxn_rates(152) + rxn_rates(153) - rxn_rates(154) + rxn_rates(155) - rxn_rates(156) + rxn_rates(157) &
	           - rxn_rates(190) + rxn_rates(191) + rxn_rates(196) - rxn_rates(197) + rxn_rates(204) - rxn_rates(205) &
	           - rxn_rates(250) + rxn_rates(251) + rxn_rates(412) - rxn_rates(413) + rxn_rates(430) - rxn_rates(431) &
	           + rxn_rates(658) - rxn_rates(659) - rxn_rates(692) + rxn_rates(693) + rxn_rates(993) - rxn_rates(994) &
	           + rxn_rates(995) - rxn_rates(996) + rxn_rates(997) - rxn_rates(998) + rxn_rates(999) - rxn_rates(1000) &
	           + rxn_rates(1709) - rxn_rates(1710)
	rates(18) = -rxn_rates(116) + rxn_rates(117) - rxn_rates(118) + rxn_rates(119) - rxn_rates(120) + rxn_rates(121) &
	           - rxn_rates(122) + rxn_rates(123) + rxn_rates(140) - rxn_rates(141) + rxn_rates(146) - rxn_rates(147) &
	           + (2.D0 * rxn_rates(156)) - (2.D0 * rxn_rates(157)) + rxn_rates(170) - rxn_rates(171) + rxn_rates(174) &
	           - rxn_rates(175) + rxn_rates(180) - rxn_rates(181) + (2.D0 * rxn_rates(192)) - (2.D0 * rxn_rates(193)) &
	           + (2.D0 * rxn_rates(198)) - (2.D0 * rxn_rates(199)) + rxn_rates(200) - rxn_rates(201) + rxn_rates(202) &
	           - rxn_rates(203) + rxn_rates(206) - rxn_rates(207) + rxn_rates(238) - rxn_rates(239) - rxn_rates(412) &
	           + rxn_rates(413) - rxn_rates(430) + rxn_rates(431) + rxn_rates(500) - rxn_rates(501) - rxn_rates(658) &
	           + rxn_rates(659) + rxn_rates(666) - rxn_rates(667) + rxn_rates(706) - rxn_rates(707) + rxn_rates(716) &
	           - rxn_rates(717) + rxn_rates(799) - rxn_rates(800) + rxn_rates(899) - rxn_rates(900) - rxn_rates(993) &
	           + rxn_rates(994) - rxn_rates(995) + rxn_rates(996) - rxn_rates(997) + rxn_rates(998) - rxn_rates(999) &
	           + rxn_rates(1000) + rxn_rates(1073) - rxn_rates(1074) + rxn_rates(1079) - rxn_rates(1080) &
	           + rxn_rates(1243) - rxn_rates(1244) + rxn_rates(1249) - rxn_rates(1250) + rxn_rates(1453) &
	           - rxn_rates(1454) + rxn_rates(1681) - rxn_rates(1682) - rxn_rates(1709) + rxn_rates(1710) &
	           + rxn_rates(1719) - rxn_rates(1720)
	rates(19) = rxn_rates(186) - rxn_rates(187) + rxn_rates(188) - rxn_rates(189) + rxn_rates(190) - rxn_rates(191) &
	           + rxn_rates(194) - rxn_rates(195) - rxn_rates(206) + rxn_rates(207) + rxn_rates(224) - rxn_rates(225) &
	           + rxn_rates(228) - rxn_rates(229) + rxn_rates(280) - rxn_rates(281) + rxn_rates(344) - rxn_rates(345) &
	           + rxn_rates(382) - rxn_rates(383) + rxn_rates(414) - rxn_rates(415) + rxn_rates(432) - rxn_rates(433) &
	           + rxn_rates(598) - rxn_rates(599) + rxn_rates(660) - rxn_rates(661) + rxn_rates(791) - rxn_rates(792) &
	           + rxn_rates(889) - rxn_rates(890) + rxn_rates(1037) - rxn_rates(1038) + rxn_rates(1039) - rxn_rates(1040) &
	           + rxn_rates(1041) - rxn_rates(1042) + rxn_rates(1237) - rxn_rates(1238) + rxn_rates(1239) &
	           - rxn_rates(1240) + rxn_rates(1317) - rxn_rates(1318) + rxn_rates(1325) - rxn_rates(1326) &
	           + rxn_rates(1389) - rxn_rates(1390) + rxn_rates(1391) - rxn_rates(1392) + rxn_rates(1393) &
	           - rxn_rates(1394) + rxn_rates(1439) - rxn_rates(1440) + rxn_rates(1449) - rxn_rates(1450) &
	           + rxn_rates(1625) - rxn_rates(1626) + rxn_rates(1705) - rxn_rates(1706)
	rates(20) = rxn_rates(184) - rxn_rates(185) - rxn_rates(186) + rxn_rates(187) - rxn_rates(188) + rxn_rates(189) &
	           - rxn_rates(190) + rxn_rates(191) - rxn_rates(192) + rxn_rates(193) - rxn_rates(194) + rxn_rates(195) &
	           - (2.D0 * rxn_rates(196)) + (2.D0 * rxn_rates(197)) - (2.D0 * rxn_rates(198)) + (2.D0 * rxn_rates(199)) &
	           - rxn_rates(200) + rxn_rates(201) - rxn_rates(202) + rxn_rates(203) - rxn_rates(204) + rxn_rates(205) &
	           - rxn_rates(224) + rxn_rates(225) - rxn_rates(228) + rxn_rates(229) - rxn_rates(238) + rxn_rates(239) &
	           - rxn_rates(280) + rxn_rates(281) - rxn_rates(344) + rxn_rates(345) - rxn_rates(382) + rxn_rates(383) &
	           - rxn_rates(414) + rxn_rates(415) - rxn_rates(432) + rxn_rates(433) - rxn_rates(500) + rxn_rates(501) &
	           - rxn_rates(598) + rxn_rates(599) - rxn_rates(660) + rxn_rates(661) - rxn_rates(666) + rxn_rates(667) &
	           - rxn_rates(706) + rxn_rates(707) - rxn_rates(791) + rxn_rates(792) - rxn_rates(799) + rxn_rates(800) &
	           - rxn_rates(889) + rxn_rates(890) - rxn_rates(899) + rxn_rates(900) - rxn_rates(1037) + rxn_rates(1038) &
	           - rxn_rates(1039) + rxn_rates(1040) - rxn_rates(1041) + rxn_rates(1042) - rxn_rates(1073) &
	           + rxn_rates(1074) - rxn_rates(1079) + rxn_rates(1080) - rxn_rates(1237) + rxn_rates(1238) &
	           - rxn_rates(1239) + rxn_rates(1240) - rxn_rates(1243) + rxn_rates(1244) - rxn_rates(1249) &
	           + rxn_rates(1250) - rxn_rates(1317) + rxn_rates(1318) - rxn_rates(1325) + rxn_rates(1326) &
	           - rxn_rates(1389) + rxn_rates(1390) - rxn_rates(1391) + rxn_rates(1392) - rxn_rates(1393) &
	           + rxn_rates(1394) - rxn_rates(1439) + rxn_rates(1440) - rxn_rates(1449) + rxn_rates(1450) &
	           - rxn_rates(1453) + rxn_rates(1454) - rxn_rates(1625) + rxn_rates(1626) - rxn_rates(1681) &
	           + rxn_rates(1682) - rxn_rates(1705) + rxn_rates(1706) - rxn_rates(1719) + rxn_rates(1720)
	rates(21) = rxn_rates(63) - rxn_rates(64) + rxn_rates(85) - rxn_rates(86) + rxn_rates(108) - rxn_rates(109) &
	           + rxn_rates(122) - rxn_rates(123) + rxn_rates(154) - rxn_rates(155) + rxn_rates(158) - rxn_rates(159) &
	           - rxn_rates(160) + rxn_rates(161) - rxn_rates(162) + rxn_rates(163) - rxn_rates(164) + rxn_rates(165) &
	           - rxn_rates(166) + rxn_rates(167) + rxn_rates(176) - rxn_rates(177) - rxn_rates(188) + rxn_rates(189) &
	           + rxn_rates(220) - rxn_rates(221) - rxn_rates(248) + rxn_rates(249) + rxn_rates(276) - rxn_rates(277) &
	           - rxn_rates(300) + rxn_rates(301) + rxn_rates(342) - rxn_rates(343) + rxn_rates(376) - rxn_rates(377) &
	           + rxn_rates(410) - rxn_rates(411) + rxn_rates(426) - rxn_rates(427) + rxn_rates(488) - rxn_rates(489) &
	           + rxn_rates(594) - rxn_rates(595) + rxn_rates(656) - rxn_rates(657) - rxn_rates(686) + rxn_rates(687) &
	           + rxn_rates(738) - rxn_rates(739) + rxn_rates(779) - rxn_rates(780) + rxn_rates(925) - rxn_rates(926) &
	           + rxn_rates(977) - rxn_rates(978) + rxn_rates(979) - rxn_rates(980) + rxn_rates(981) - rxn_rates(982) &
	           + rxn_rates(983) - rxn_rates(984) - rxn_rates(1173) + rxn_rates(1174) + rxn_rates(1197) - rxn_rates(1198) &
	           + rxn_rates(1221) - rxn_rates(1222) + rxn_rates(1223) - rxn_rates(1224) + rxn_rates(1315) &
	           - rxn_rates(1316) + rxn_rates(1373) - rxn_rates(1374) + rxn_rates(1375) - rxn_rates(1376) &
	           + rxn_rates(1377) - rxn_rates(1378) + rxn_rates(1379) - rxn_rates(1380) + rxn_rates(1435) &
	           - rxn_rates(1436) + rxn_rates(1445) - rxn_rates(1446) + rxn_rates(1621) - rxn_rates(1622) &
	           + rxn_rates(1707) - rxn_rates(1708) + rxn_rates(1745) - rxn_rates(1746) + rxn_rates(1759) &
	           - rxn_rates(1760) + rxn_rates(1769) - rxn_rates(1770)
	rates(22) = -rxn_rates(63) + rxn_rates(64) - rxn_rates(85) + rxn_rates(86) - rxn_rates(108) + rxn_rates(109) &
	           - rxn_rates(122) + rxn_rates(123) + rxn_rates(136) - rxn_rates(137) - rxn_rates(154) + rxn_rates(155) &
	           - rxn_rates(158) + rxn_rates(159) + rxn_rates(160) - rxn_rates(161) + rxn_rates(162) - rxn_rates(163) &
	           + rxn_rates(164) - rxn_rates(165) + rxn_rates(166) - rxn_rates(167) - rxn_rates(168) + rxn_rates(169) &
	           - rxn_rates(170) + rxn_rates(171) - rxn_rates(172) + rxn_rates(173) - rxn_rates(174) + rxn_rates(175) &
	           - rxn_rates(176) + rxn_rates(177) - rxn_rates(178) + rxn_rates(179) - rxn_rates(180) + rxn_rates(181) &
	           - rxn_rates(182) + rxn_rates(183) - rxn_rates(184) + rxn_rates(185) + rxn_rates(188) - rxn_rates(189) &
	           - rxn_rates(192) + rxn_rates(193) - (2.D0 * rxn_rates(208)) + (2.D0 * rxn_rates(209)) - rxn_rates(220) &
	           + rxn_rates(221) + (2.D0 * rxn_rates(232)) - (2.D0 * rxn_rates(233)) + rxn_rates(240) - rxn_rates(241) &
	           + rxn_rates(248) - rxn_rates(249) + rxn_rates(266) - rxn_rates(267) - rxn_rates(276) + rxn_rates(277) &
	           + rxn_rates(284) - rxn_rates(285) + rxn_rates(288) - rxn_rates(289) + rxn_rates(300) - rxn_rates(301) &
	           + rxn_rates(308) - rxn_rates(309) + rxn_rates(314) - rxn_rates(315) + rxn_rates(336) - rxn_rates(337) &
	           - rxn_rates(342) + rxn_rates(343) + rxn_rates(368) - rxn_rates(369) - rxn_rates(376) + rxn_rates(377) &
	           + rxn_rates(384) - rxn_rates(385) - rxn_rates(410) + rxn_rates(411) - rxn_rates(426) + rxn_rates(427) &
	           + rxn_rates(448) - rxn_rates(449) + rxn_rates(450) - rxn_rates(451) + rxn_rates(456) - rxn_rates(457) &
	           + rxn_rates(462) - rxn_rates(463) + rxn_rates(484) - rxn_rates(485) - rxn_rates(488) + rxn_rates(489) &
	           + rxn_rates(494) - rxn_rates(495) + rxn_rates(512) - rxn_rates(513) + rxn_rates(516) - rxn_rates(517) &
	           + rxn_rates(526) - rxn_rates(527) - rxn_rates(534) + rxn_rates(535) + rxn_rates(582) - rxn_rates(583) &
	           - rxn_rates(594) + rxn_rates(595) + rxn_rates(606) - rxn_rates(607) - rxn_rates(656) + rxn_rates(657) &
	           + rxn_rates(670) - rxn_rates(671) + rxn_rates(686) - rxn_rates(687) - rxn_rates(716) + rxn_rates(717) &
	           + rxn_rates(728) - rxn_rates(729) - rxn_rates(738) + rxn_rates(739) + rxn_rates(766) - rxn_rates(767) &
	           + rxn_rates(770) - rxn_rates(771) + (2.D0 * rxn_rates(774)) - (2.D0 * rxn_rates(775)) - rxn_rates(779) &
	           + rxn_rates(780) + rxn_rates(797) - rxn_rates(798) + rxn_rates(847) - rxn_rates(848) + rxn_rates(855) &
	           - rxn_rates(856) + rxn_rates(895) - rxn_rates(896) + rxn_rates(905) - rxn_rates(906) - rxn_rates(925) &
	           + rxn_rates(926) + rxn_rates(947) - rxn_rates(948) - rxn_rates(977) + rxn_rates(978) - rxn_rates(979) &
	           + rxn_rates(980) - rxn_rates(981) + rxn_rates(982) - rxn_rates(983) + rxn_rates(984) - rxn_rates(1013) &
	           + rxn_rates(1014) - rxn_rates(1017) + rxn_rates(1018) + rxn_rates(1173) - rxn_rates(1174) &
	           + rxn_rates(1183) - rxn_rates(1184) - rxn_rates(1197) + rxn_rates(1198) - rxn_rates(1221) &
	           + rxn_rates(1222) - rxn_rates(1223) + rxn_rates(1224) - rxn_rates(1253) + rxn_rates(1254) &
	           + rxn_rates(1296) - rxn_rates(1297) + rxn_rates(1301) - rxn_rates(1302) - rxn_rates(1315) &
	           + rxn_rates(1316) - rxn_rates(1373) + rxn_rates(1374) - rxn_rates(1375) + rxn_rates(1376) &
	           - rxn_rates(1377) + rxn_rates(1378) - rxn_rates(1379) + rxn_rates(1380) - rxn_rates(1435) &
	           + rxn_rates(1436) - rxn_rates(1445) + rxn_rates(1446) - rxn_rates(1621) + rxn_rates(1622) &
	           + rxn_rates(1687) - rxn_rates(1688) - rxn_rates(1693) + rxn_rates(1694) - rxn_rates(1707) &
	           + rxn_rates(1708) - rxn_rates(1745) + rxn_rates(1746) - rxn_rates(1759) + rxn_rates(1760) &
	           - rxn_rates(1769) + rxn_rates(1770)
	rates(23) = rxn_rates(208) - rxn_rates(209) + rxn_rates(210) - rxn_rates(211) - rxn_rates(212) + rxn_rates(213) &
	           - rxn_rates(214) + rxn_rates(215) - rxn_rates(216) + rxn_rates(217) - rxn_rates(218) + rxn_rates(219) &
	           - rxn_rates(220) + rxn_rates(221) - rxn_rates(222) + rxn_rates(223) - rxn_rates(224) + rxn_rates(225) &
	           - rxn_rates(254) + rxn_rates(255) - rxn_rates(304) + rxn_rates(305) + rxn_rates(434) - rxn_rates(435) &
	           - rxn_rates(690) + rxn_rates(691) + rxn_rates(1009) - rxn_rates(1010) + rxn_rates(1011) - rxn_rates(1012)
	rates(24) = -rxn_rates(210) + rxn_rates(211) + rxn_rates(212) - rxn_rates(213) + rxn_rates(214) - rxn_rates(215) &
	           + rxn_rates(216) - rxn_rates(217) + rxn_rates(218) - rxn_rates(219) + rxn_rates(220) - rxn_rates(221) &
	           + rxn_rates(222) - rxn_rates(223) + rxn_rates(224) - rxn_rates(225) + rxn_rates(226) - rxn_rates(227) &
	           - rxn_rates(232) + rxn_rates(233) - rxn_rates(234) + rxn_rates(235) - rxn_rates(236) + rxn_rates(237) &
	           - rxn_rates(238) + rxn_rates(239) + rxn_rates(244) - rxn_rates(245) + rxn_rates(254) - rxn_rates(255) &
	           - rxn_rates(258) + rxn_rates(259) - rxn_rates(260) + rxn_rates(261) - rxn_rates(262) + rxn_rates(263) &
	           + rxn_rates(304) - rxn_rates(305) + rxn_rates(418) - rxn_rates(419) - rxn_rates(434) + rxn_rates(435) &
	           + rxn_rates(442) - rxn_rates(443) + rxn_rates(460) - rxn_rates(461) + rxn_rates(578) - rxn_rates(579) &
	           + rxn_rates(584) - rxn_rates(585) + rxn_rates(616) - rxn_rates(617) + rxn_rates(644) - rxn_rates(645) &
	           + rxn_rates(690) - rxn_rates(691) - rxn_rates(718) + rxn_rates(719) + rxn_rates(865) - rxn_rates(866) &
	           - rxn_rates(1009) + rxn_rates(1010) - rxn_rates(1011) + rxn_rates(1012) + rxn_rates(1181) &
	           - rxn_rates(1182) + rxn_rates(1261) - rxn_rates(1262) + rxn_rates(1269) - rxn_rates(1270) &
	           + rxn_rates(1337) - rxn_rates(1338) + rxn_rates(1419) - rxn_rates(1420) + rxn_rates(1479) &
	           - rxn_rates(1480)
	rates(25) = -rxn_rates(226) + rxn_rates(227) + rxn_rates(258) - rxn_rates(259) + rxn_rates(260) - rxn_rates(261) &
	           + rxn_rates(264) - rxn_rates(265) + rxn_rates(330) - rxn_rates(331) - rxn_rates(332) + rxn_rates(333) &
	           - rxn_rates(334) + rxn_rates(335) - rxn_rates(336) + rxn_rates(337) - rxn_rates(338) + rxn_rates(339) &
	           - rxn_rates(340) + rxn_rates(341) - rxn_rates(342) + rxn_rates(343) - rxn_rates(344) + rxn_rates(345) &
	           - rxn_rates(346) + rxn_rates(347) - rxn_rates(348) + rxn_rates(349) + rxn_rates(450) - rxn_rates(451) &
	           + rxn_rates(484) - rxn_rates(485) + rxn_rates(528) - rxn_rates(529) + rxn_rates(532) - rxn_rates(533) &
	           + rxn_rates(550) - rxn_rates(551) + rxn_rates(552) - rxn_rates(553) + rxn_rates(578) - rxn_rates(579) &
	           + rxn_rates(622) - rxn_rates(623) - rxn_rates(626) + rxn_rates(627) + rxn_rates(642) - rxn_rates(643) &
	           - rxn_rates(684) + rxn_rates(685) + rxn_rates(1177) - rxn_rates(1178) - rxn_rates(1255) + rxn_rates(1256) &
	           + rxn_rates(1403) - rxn_rates(1404) + rxn_rates(1539) - rxn_rates(1540) + rxn_rates(1587) &
	           - rxn_rates(1588) + rxn_rates(1589) - rxn_rates(1590) + rxn_rates(1603) - rxn_rates(1604) &
	           + rxn_rates(1605) - rxn_rates(1606) + rxn_rates(1675) - rxn_rates(1676)
	rates(26) = -rxn_rates(330) + rxn_rates(331) + rxn_rates(334) - rxn_rates(335) + rxn_rates(340) - rxn_rates(341) &
	           + rxn_rates(342) - rxn_rates(343) + rxn_rates(344) - rxn_rates(345) + rxn_rates(346) - rxn_rates(347) &
	           + rxn_rates(348) - rxn_rates(349) + rxn_rates(350) - rxn_rates(351) - rxn_rates(352) + rxn_rates(353) &
	           - rxn_rates(354) + rxn_rates(355) - rxn_rates(356) + rxn_rates(357) - rxn_rates(358) + rxn_rates(359) &
	           - rxn_rates(360) + rxn_rates(361) + rxn_rates(398) - rxn_rates(399) + rxn_rates(416) - rxn_rates(417) &
	           + rxn_rates(456) - rxn_rates(457) + rxn_rates(570) - rxn_rates(571) + rxn_rates(584) - rxn_rates(585) &
	           + (2.D0 * rxn_rates(614)) - (2.D0 * rxn_rates(615)) + rxn_rates(620) - rxn_rates(621) - rxn_rates(626) &
	           + rxn_rates(627) + rxn_rates(684) - rxn_rates(685) + rxn_rates(1263) - rxn_rates(1264) + rxn_rates(1461) &
	           - rxn_rates(1462) - rxn_rates(1675) + rxn_rates(1676)
	rates(27) = rxn_rates(332) - rxn_rates(333) - rxn_rates(350) + rxn_rates(351) + rxn_rates(352) - rxn_rates(353) &
	           + rxn_rates(358) - rxn_rates(359) + rxn_rates(360) - rxn_rates(361) - rxn_rates(362) + rxn_rates(363) &
	           - rxn_rates(364) + rxn_rates(365) - rxn_rates(366) + rxn_rates(367) + rxn_rates(494) - rxn_rates(495) &
	           + rxn_rates(510) - rxn_rates(511) + rxn_rates(512) - rxn_rates(513) + rxn_rates(516) - rxn_rates(517) &
	           + rxn_rates(530) - rxn_rates(531) - rxn_rates(534) + rxn_rates(535) + rxn_rates(851) - rxn_rates(852) &
	           + (2.D0 * rxn_rates(1613)) - (2.D0 * rxn_rates(1614)) - rxn_rates(1631) + rxn_rates(1632) &
	           + rxn_rates(1783)
	rates(28) = rxn_rates(234) - rxn_rates(235) + rxn_rates(242) - rxn_rates(243) + rxn_rates(262) - rxn_rates(263) &
	           - rxn_rates(266) + rxn_rates(267) - rxn_rates(268) + rxn_rates(269) - rxn_rates(270) + rxn_rates(271) &
	           - rxn_rates(272) + rxn_rates(273) - rxn_rates(274) + rxn_rates(275) - rxn_rates(276) + rxn_rates(277) &
	           - rxn_rates(278) + rxn_rates(279) - rxn_rates(280) + rxn_rates(281) - rxn_rates(282) + rxn_rates(283) &
	           - rxn_rates(284) + rxn_rates(285) - rxn_rates(286) + rxn_rates(287) + rxn_rates(448) - rxn_rates(449) &
	           + rxn_rates(514) - rxn_rates(515) + rxn_rates(620) - rxn_rates(621) + rxn_rates(640) - rxn_rates(641) &
	           - rxn_rates(694) + rxn_rates(695) + rxn_rates(857) - rxn_rates(858) + rxn_rates(867) - rxn_rates(868) &
	           + rxn_rates(935) - rxn_rates(936) + rxn_rates(937) - rxn_rates(938) + rxn_rates(1265) - rxn_rates(1266) &
	           + rxn_rates(1271) - rxn_rates(1272) + rxn_rates(1277) - rxn_rates(1278) + rxn_rates(1294) &
	           + rxn_rates(1298) + rxn_rates(1299) - rxn_rates(1300) + rxn_rates(1463) - rxn_rates(1464) &
	           + rxn_rates(1465) - rxn_rates(1466) + rxn_rates(1471) - rxn_rates(1472) + rxn_rates(1473) &
	           - rxn_rates(1474) + rxn_rates(1533) - rxn_rates(1534) + rxn_rates(1573) - rxn_rates(1574) &
	           + rxn_rates(1577) - rxn_rates(1578)
	rates(29) = rxn_rates(286) - rxn_rates(287) - rxn_rates(310) + rxn_rates(311) - rxn_rates(312) + rxn_rates(313) &
	           + rxn_rates(338) - rxn_rates(339) + rxn_rates(356) - rxn_rates(357) + rxn_rates(506) - rxn_rates(507) &
	           + rxn_rates(562) - rxn_rates(563) + rxn_rates(640) - rxn_rates(641) + rxn_rates(1567) - rxn_rates(1568) &
	           + rxn_rates(1579) - rxn_rates(1580) + rxn_rates(1595) - rxn_rates(1596)
	rates(30) = rxn_rates(290) - rxn_rates(291) + rxn_rates(292) - rxn_rates(293) + rxn_rates(310) - rxn_rates(311) &
	           - rxn_rates(314) + rxn_rates(315) - rxn_rates(316) + rxn_rates(317) - rxn_rates(318) + rxn_rates(319) &
	           - rxn_rates(320) + rxn_rates(321) - rxn_rates(322) + rxn_rates(323) + rxn_rates(366) - rxn_rates(367) &
	           + rxn_rates(384) - rxn_rates(385) + rxn_rates(462) - rxn_rates(463) + rxn_rates(526) - rxn_rates(527) &
	           + rxn_rates(616) - rxn_rates(617) + rxn_rates(622) - rxn_rates(623) + rxn_rates(644) - rxn_rates(645) &
	           + rxn_rates(774) - rxn_rates(775) + rxn_rates(1327) - rxn_rates(1328)
	rates(31) = rxn_rates(316) - rxn_rates(317) + rxn_rates(318) - rxn_rates(319) + rxn_rates(320) - rxn_rates(321) &
	           - rxn_rates(324) + rxn_rates(325) - rxn_rates(326) + rxn_rates(327) - rxn_rates(328) + rxn_rates(329) &
	           + rxn_rates(362) - rxn_rates(363) + rxn_rates(364) - rxn_rates(365)
	rates(32) = rxn_rates(282) - rxn_rates(283) + rxn_rates(296) - rxn_rates(297) + rxn_rates(298) - rxn_rates(299) &
	           + rxn_rates(300) - rxn_rates(301) + rxn_rates(302) - rxn_rates(303) + rxn_rates(304) - rxn_rates(305) &
	           - rxn_rates(306) + rxn_rates(307) + rxn_rates(348) - rxn_rates(349) + rxn_rates(440) - rxn_rates(441) &
	           + rxn_rates(490) - rxn_rates(491) + rxn_rates(600) - rxn_rates(601)
	rates(33) = -rxn_rates(282) + rxn_rates(283) - rxn_rates(294) + rxn_rates(295) - rxn_rates(296) + rxn_rates(297) &
	           - rxn_rates(298) + rxn_rates(299) - rxn_rates(300) + rxn_rates(301) - rxn_rates(302) + rxn_rates(303) &
	           - rxn_rates(304) + rxn_rates(305) - rxn_rates(348) + rxn_rates(349) - rxn_rates(440) + rxn_rates(441) &
	           - rxn_rates(490) + rxn_rates(491) - rxn_rates(600) + rxn_rates(601) - rxn_rates(710) + rxn_rates(711)
	rates(34) = rxn_rates(230) - rxn_rates(231) + rxn_rates(246) - rxn_rates(247) + rxn_rates(248) - rxn_rates(249) &
	           + rxn_rates(250) - rxn_rates(251) + rxn_rates(252) - rxn_rates(253) + rxn_rates(254) - rxn_rates(255) &
	           - rxn_rates(256) + rxn_rates(257) + rxn_rates(346) - rxn_rates(347) + rxn_rates(436) - rxn_rates(437) &
	           + rxn_rates(492) - rxn_rates(493) + rxn_rates(602) - rxn_rates(603)
	rates(35) = -rxn_rates(230) + rxn_rates(231) - rxn_rates(244) + rxn_rates(245) - rxn_rates(246) + rxn_rates(247) &
	           - rxn_rates(248) + rxn_rates(249) - rxn_rates(250) + rxn_rates(251) - rxn_rates(252) + rxn_rates(253) &
	           - rxn_rates(254) + rxn_rates(255) - rxn_rates(264) + rxn_rates(265) - rxn_rates(346) + rxn_rates(347) &
	           - rxn_rates(436) + rxn_rates(437) - rxn_rates(492) + rxn_rates(493) - rxn_rates(602) + rxn_rates(603) &
	           - rxn_rates(708) + rxn_rates(709) - rxn_rates(901) + rxn_rates(902) - rxn_rates(1245) + rxn_rates(1246) &
	           - rxn_rates(1251) + rxn_rates(1252) - rxn_rates(1455) + rxn_rates(1456)
	rates(36) = -rxn_rates(368) + rxn_rates(369) - rxn_rates(370) + rxn_rates(371) - rxn_rates(372) + rxn_rates(373) &
	           - rxn_rates(374) + rxn_rates(375) - rxn_rates(376) + rxn_rates(377) - rxn_rates(378) + rxn_rates(379) &
	           - rxn_rates(380) + rxn_rates(381) - rxn_rates(382) + rxn_rates(383) - rxn_rates(388) + rxn_rates(389) &
	           + rxn_rates(446) - rxn_rates(447) + rxn_rates(728) - rxn_rates(729) + rxn_rates(823) - rxn_rates(824) &
	           + rxn_rates(877) - rxn_rates(878) + rxn_rates(879) - rxn_rates(880) + rxn_rates(881) - rxn_rates(882) &
	           + rxn_rates(1035) - rxn_rates(1036) + rxn_rates(1085) - rxn_rates(1086)
	rates(37) = rxn_rates(370) - rxn_rates(371) + rxn_rates(372) - rxn_rates(373) + rxn_rates(374) - rxn_rates(375) &
	           + rxn_rates(376) - rxn_rates(377) + rxn_rates(378) - rxn_rates(379) + rxn_rates(380) - rxn_rates(381) &
	           + rxn_rates(382) - rxn_rates(383) - rxn_rates(384) + rxn_rates(385) + rxn_rates(386) - rxn_rates(387) &
	           + rxn_rates(388) - rxn_rates(389) + rxn_rates(522) - rxn_rates(523) + rxn_rates(793) - rxn_rates(794) &
	           + rxn_rates(1569) - rxn_rates(1570) + rxn_rates(1583) - rxn_rates(1584) + rxn_rates(1599) &
	           - rxn_rates(1600)
	rates(38) = -rxn_rates(386) + rxn_rates(387) - rxn_rates(388) + rxn_rates(389) - rxn_rates(390) + rxn_rates(391) &
	           - rxn_rates(392) + rxn_rates(393)
	rates(39) = rxn_rates(388) - rxn_rates(389) + rxn_rates(390) - rxn_rates(391) + rxn_rates(392) - rxn_rates(393) &
	           - rxn_rates(394) + rxn_rates(395)
	rates(40) = -rxn_rates(398) + rxn_rates(399) - rxn_rates(400) + rxn_rates(401) - rxn_rates(402) + rxn_rates(403) &
	           - rxn_rates(404) + rxn_rates(405) - rxn_rates(406) + rxn_rates(407) - rxn_rates(408) + rxn_rates(409) &
	           - rxn_rates(410) + rxn_rates(411) - rxn_rates(412) + rxn_rates(413) - rxn_rates(414) + rxn_rates(415) &
	           + rxn_rates(508) - rxn_rates(509) + rxn_rates(568) - rxn_rates(569) + rxn_rates(572) - rxn_rates(573) &
	           + rxn_rates(606) - rxn_rates(607) - rxn_rates(696) + rxn_rates(697) + rxn_rates(859) - rxn_rates(860) &
	           + rxn_rates(937) - rxn_rates(938) + rxn_rates(1261) - rxn_rates(1262) + rxn_rates(1269) - rxn_rates(1270) &
	           + rxn_rates(1459) - rxn_rates(1460)
	rates(41) = rxn_rates(400) - rxn_rates(401) + rxn_rates(402) - rxn_rates(403) + rxn_rates(404) - rxn_rates(405) &
	           + rxn_rates(406) - rxn_rates(407) + rxn_rates(408) - rxn_rates(409) + rxn_rates(410) - rxn_rates(411) &
	           + rxn_rates(412) - rxn_rates(413) + rxn_rates(414) - rxn_rates(415) - rxn_rates(416) + rxn_rates(417) &
	           + rxn_rates(696) - rxn_rates(697) + rxn_rates(1294) + rxn_rates(1629) - rxn_rates(1630)
	rates(42) = -rxn_rates(418) + rxn_rates(419) - rxn_rates(420) + rxn_rates(421) - rxn_rates(422) + rxn_rates(423) &
	           - rxn_rates(424) + rxn_rates(425) - rxn_rates(426) + rxn_rates(427) - rxn_rates(428) + rxn_rates(429) &
	           - rxn_rates(430) + rxn_rates(431) - rxn_rates(432) + rxn_rates(433) - rxn_rates(434) + rxn_rates(435) &
	           - rxn_rates(436) + rxn_rates(437) - rxn_rates(438) + rxn_rates(439) - rxn_rates(440) + rxn_rates(441) &
	           - rxn_rates(454) + rxn_rates(455) - rxn_rates(698) + rxn_rates(699) + rxn_rates(861) - rxn_rates(862) &
	           + rxn_rates(865) - rxn_rates(866) + rxn_rates(1263) - rxn_rates(1264) + rxn_rates(1277) - rxn_rates(1278) &
	           + rxn_rates(1467) - rxn_rates(1468) + rxn_rates(1469) - rxn_rates(1470) + rxn_rates(1535) &
	           - rxn_rates(1536) + rxn_rates(1571) - rxn_rates(1572) + rxn_rates(1575) - rxn_rates(1576)
	rates(43) = -rxn_rates(444) + rxn_rates(445) - rxn_rates(446) + rxn_rates(447) - rxn_rates(448) + rxn_rates(449) &
	           + rxn_rates(538) - rxn_rates(539) + rxn_rates(732) - rxn_rates(733) + rxn_rates(750) - rxn_rates(751) &
	           + rxn_rates(789) - rxn_rates(790) + rxn_rates(841) - rxn_rates(842) + rxn_rates(857) - rxn_rates(858) &
	           + rxn_rates(869) - rxn_rates(870) + rxn_rates(875) - rxn_rates(876) + rxn_rates(951) - rxn_rates(952) &
	           + rxn_rates(1169) - rxn_rates(1170)
	rates(44) = rxn_rates(444) - rxn_rates(445) + rxn_rates(452) - rxn_rates(453) + rxn_rates(454) - rxn_rates(455) &
	           - rxn_rates(456) + rxn_rates(457) - rxn_rates(458) + rxn_rates(459) - rxn_rates(460) + rxn_rates(461) &
	           - rxn_rates(462) + rxn_rates(463) - rxn_rates(464) + rxn_rates(465) - rxn_rates(466) + rxn_rates(467) &
	           - rxn_rates(468) + rxn_rates(469) - rxn_rates(470) + rxn_rates(471) - rxn_rates(472) + rxn_rates(473) &
	           - rxn_rates(474) + rxn_rates(475) - rxn_rates(476) + rxn_rates(477) - rxn_rates(478) + rxn_rates(479) &
	           - rxn_rates(480) + rxn_rates(481) - rxn_rates(482) + rxn_rates(483) - rxn_rates(484) + rxn_rates(485) &
	           - rxn_rates(486) + rxn_rates(487) - rxn_rates(488) + rxn_rates(489) - rxn_rates(490) + rxn_rates(491) &
	           - rxn_rates(492) + rxn_rates(493) + rxn_rates(546) - rxn_rates(547) + rxn_rates(548) - rxn_rates(549) &
	           + rxn_rates(574) - rxn_rates(575) + rxn_rates(576) - rxn_rates(577) + rxn_rates(608) - rxn_rates(609) &
	           + rxn_rates(634) - rxn_rates(635) + rxn_rates(670) - rxn_rates(671) - rxn_rates(678) + rxn_rates(679) &
	           + rxn_rates(764) - rxn_rates(765) + rxn_rates(770) - rxn_rates(771) - rxn_rates(1021) + rxn_rates(1022) &
	           + rxn_rates(1125) - rxn_rates(1126) + rxn_rates(1151) - rxn_rates(1152) + rxn_rates(1159) &
	           - rxn_rates(1160) + rxn_rates(1175) - rxn_rates(1176) + rxn_rates(1407) - rxn_rates(1408) &
	           + rxn_rates(1537) - rxn_rates(1538) + rxn_rates(1591) - rxn_rates(1592) + rxn_rates(1593) &
	           - rxn_rates(1594) + rxn_rates(1607) - rxn_rates(1608) + rxn_rates(1609) - rxn_rates(1610)
	rates(45) = -rxn_rates(454) + rxn_rates(455) + rxn_rates(458) - rxn_rates(459) + rxn_rates(464) - rxn_rates(465) &
	           + rxn_rates(470) - rxn_rates(471) + rxn_rates(476) - rxn_rates(477) + rxn_rates(478) - rxn_rates(479) &
	           + rxn_rates(486) - rxn_rates(487) + rxn_rates(488) - rxn_rates(489) + rxn_rates(490) - rxn_rates(491) &
	           + rxn_rates(492) - rxn_rates(493) - rxn_rates(494) + rxn_rates(495) - rxn_rates(496) + rxn_rates(497) &
	           - rxn_rates(498) + rxn_rates(499) - rxn_rates(500) + rxn_rates(501) - rxn_rates(502) + rxn_rates(503) &
	           - rxn_rates(504) + rxn_rates(505) - rxn_rates(506) + rxn_rates(507) - rxn_rates(508) + rxn_rates(509) &
	           - rxn_rates(510) + rxn_rates(511) + rxn_rates(582) - rxn_rates(583) - rxn_rates(608) + rxn_rates(609) &
	           + rxn_rates(618) - rxn_rates(619) + rxn_rates(678) - rxn_rates(679) - rxn_rates(722) + rxn_rates(723) &
	           - rxn_rates(1175) + rxn_rates(1176) + rxn_rates(1181) - rxn_rates(1182) + rxn_rates(1475) &
	           - rxn_rates(1476) - rxn_rates(1635) + rxn_rates(1636)
	rates(46) = rxn_rates(468) - rxn_rates(469) + rxn_rates(474) - rxn_rates(475) + rxn_rates(482) - rxn_rates(483) &
	           - rxn_rates(516) + rxn_rates(517) - rxn_rates(518) + rxn_rates(519) - rxn_rates(520) + rxn_rates(521) &
	           - rxn_rates(522) + rxn_rates(523) - rxn_rates(524) + rxn_rates(525) + rxn_rates(766) - rxn_rates(767) &
	           + rxn_rates(803) - rxn_rates(804) + rxn_rates(903) - rxn_rates(904) - rxn_rates(1255) + rxn_rates(1256)
	rates(47) = rxn_rates(496) - rxn_rates(497) + rxn_rates(502) - rxn_rates(503) + rxn_rates(504) - rxn_rates(505) &
	           + rxn_rates(518) - rxn_rates(519) + rxn_rates(520) - rxn_rates(521) - rxn_rates(526) + rxn_rates(527) &
	           - rxn_rates(528) + rxn_rates(529) - rxn_rates(530) + rxn_rates(531) - rxn_rates(532) + rxn_rates(533) &
	           + rxn_rates(534) - rxn_rates(535) + rxn_rates(624) - rxn_rates(625) + rxn_rates(795) - rxn_rates(796) &
	           + rxn_rates(797) - rxn_rates(798) + rxn_rates(819) - rxn_rates(820) + rxn_rates(853) - rxn_rates(854) &
	           + rxn_rates(1611) - rxn_rates(1612) + rxn_rates(1635) - rxn_rates(1636)
	rates(48) = -rxn_rates(554) + rxn_rates(555) - rxn_rates(558) + rxn_rates(559)
	rates(49) = -rxn_rates(556) + rxn_rates(557) - rxn_rates(560) + rxn_rates(561)
	rates(50) = -rxn_rates(536) + rxn_rates(537) - rxn_rates(540) + rxn_rates(541) - rxn_rates(542) + rxn_rates(543) &
	           - rxn_rates(576) + rxn_rates(577)
	rates(51) = -rxn_rates(538) + rxn_rates(539) - rxn_rates(544) + rxn_rates(545) - rxn_rates(574) + rxn_rates(575)
	rates(52) = rxn_rates(558) - rxn_rates(559) - rxn_rates(562) + rxn_rates(563)
	rates(53) = rxn_rates(560) - rxn_rates(561) - rxn_rates(564) + rxn_rates(565)
	rates(54) = -rxn_rates(566) + rxn_rates(567) + rxn_rates(1127) - rxn_rates(1128)
	rates(55) = rxn_rates(580) - rxn_rates(581) - rxn_rates(582) + rxn_rates(583) - rxn_rates(584) + rxn_rates(585) &
	           - rxn_rates(586) + rxn_rates(587) - rxn_rates(588) + rxn_rates(589) - rxn_rates(590) + rxn_rates(591) &
	           - rxn_rates(592) + rxn_rates(593) - rxn_rates(594) + rxn_rates(595) - rxn_rates(596) + rxn_rates(597) &
	           - rxn_rates(598) + rxn_rates(599) - rxn_rates(600) + rxn_rates(601) - rxn_rates(602) + rxn_rates(603) &
	           + rxn_rates(632) - rxn_rates(633) - rxn_rates(682) + rxn_rates(683) + rxn_rates(1413) - rxn_rates(1414) &
	           + rxn_rates(1535) - rxn_rates(1536) + rxn_rates(1541) - rxn_rates(1542) + rxn_rates(1583) &
	           - rxn_rates(1584) + rxn_rates(1585) - rxn_rates(1586) + rxn_rates(1599) - rxn_rates(1600) &
	           + rxn_rates(1601) - rxn_rates(1602)
	rates(56) = rxn_rates(586) - rxn_rates(587) + rxn_rates(588) - rxn_rates(589) + rxn_rates(590) - rxn_rates(591) &
	           + rxn_rates(592) - rxn_rates(593) + rxn_rates(594) - rxn_rates(595) + rxn_rates(596) - rxn_rates(597) &
	           + rxn_rates(598) - rxn_rates(599) + rxn_rates(600) - rxn_rates(601) + rxn_rates(602) - rxn_rates(603) &
	           - rxn_rates(604) + rxn_rates(605) - rxn_rates(606) + rxn_rates(607) - rxn_rates(608) + rxn_rates(609) &
	           - rxn_rates(610) + rxn_rates(611) - rxn_rates(612) + rxn_rates(613) + rxn_rates(682) - rxn_rates(683) &
	           + rxn_rates(1183) - rxn_rates(1184) + rxn_rates(1267) - rxn_rates(1268) + rxn_rates(1295) &
	           + rxn_rates(1477) - rxn_rates(1478)
	rates(57) = rxn_rates(604) - rxn_rates(605) + rxn_rates(608) - rxn_rates(609) + rxn_rates(610) - rxn_rates(611) &
	           + rxn_rates(612) - rxn_rates(613) - rxn_rates(614) + rxn_rates(615) - rxn_rates(616) + rxn_rates(617) &
	           - rxn_rates(618) + rxn_rates(619) - rxn_rates(620) + rxn_rates(621) - rxn_rates(622) + rxn_rates(623) &
	           - rxn_rates(624) + rxn_rates(625) + rxn_rates(626) - rxn_rates(627) - rxn_rates(1253) + rxn_rates(1254) &
	           + rxn_rates(1457) - rxn_rates(1458)
	rates(58) = -rxn_rates(628) + rxn_rates(629) - rxn_rates(630) + rxn_rates(631) - rxn_rates(632) + rxn_rates(633)
	rates(59) = -rxn_rates(636) + rxn_rates(637) - rxn_rates(638) + rxn_rates(639)
	rates(60) = rxn_rates(638) - rxn_rates(639) - rxn_rates(640) + rxn_rates(641)
	rates(61) = -rxn_rates(644) + rxn_rates(645) + rxn_rates(1575) - rxn_rates(1576) + rxn_rates(1593) - rxn_rates(1594) &
	           + rxn_rates(1609) - rxn_rates(1610)
	rates(62) = -rxn_rates(646) + rxn_rates(647) - rxn_rates(648) + rxn_rates(649) - rxn_rates(650) + rxn_rates(651) &
	           - rxn_rates(652) + rxn_rates(653) - rxn_rates(654) + rxn_rates(655) - rxn_rates(656) + rxn_rates(657) &
	           - rxn_rates(658) + rxn_rates(659) - rxn_rates(660) + rxn_rates(661) + rxn_rates(1301) - rxn_rates(1302) &
	           + rxn_rates(1537) - rxn_rates(1538) + rxn_rates(1569) - rxn_rates(1570)
	rates(63) = -rxn_rates(668) + rxn_rates(669) - rxn_rates(670) + rxn_rates(671) + rxn_rates(674) - rxn_rates(675) &
	           + rxn_rates(877) - rxn_rates(878) + rxn_rates(879) - rxn_rates(880) + rxn_rates(949) - rxn_rates(950) &
	           - rxn_rates(1015) + rxn_rates(1016)
	rates(64) = -rxn_rates(664) + rxn_rates(665) - rxn_rates(666) + rxn_rates(667) - rxn_rates(672) + rxn_rates(673) &
	           + rxn_rates(676) - rxn_rates(677) - rxn_rates(720) + rxn_rates(721) + rxn_rates(933) - rxn_rates(934) &
	           + rxn_rates(949) - rxn_rates(950) - rxn_rates(1019) + rxn_rates(1020)
	rates(65) = rxn_rates(668) - rxn_rates(669) + rxn_rates(672) - rxn_rates(673) - rxn_rates(680) + rxn_rates(681) &
	           + rxn_rates(754) - rxn_rates(755) + rxn_rates(756) - rxn_rates(757) - rxn_rates(766) + rxn_rates(767) &
	           - rxn_rates(768) + rxn_rates(769) - rxn_rates(770) + rxn_rates(771) - rxn_rates(772) + rxn_rates(773) &
	           - rxn_rates(774) + rxn_rates(775) - rxn_rates(776) - rxn_rates(777) + rxn_rates(778) - rxn_rates(779) &
	           + rxn_rates(780) - rxn_rates(781) + rxn_rates(782) - rxn_rates(783) + rxn_rates(784) - rxn_rates(785) &
	           + rxn_rates(786) - rxn_rates(787) + rxn_rates(788) - rxn_rates(789) + rxn_rates(790) - rxn_rates(791) &
	           + rxn_rates(792) - rxn_rates(813) + rxn_rates(814) - rxn_rates(839) + rxn_rates(840) + rxn_rates(869) &
	           - rxn_rates(870) + rxn_rates(881) - rxn_rates(882) + rxn_rates(905) - rxn_rates(906) + rxn_rates(911) &
	           - rxn_rates(912) - rxn_rates(1015) + rxn_rates(1016) - rxn_rates(1019) + rxn_rates(1020) + rxn_rates(1123) &
	           - rxn_rates(1124) + rxn_rates(1147) - rxn_rates(1148) + rxn_rates(1149) - rxn_rates(1150) &
	           + rxn_rates(1155) - rxn_rates(1156) + rxn_rates(1157) - rxn_rates(1158)
	rates(66) = rxn_rates(680) - rxn_rates(681) - rxn_rates(724) + rxn_rates(725) + rxn_rates(768) - rxn_rates(769) &
	           + rxn_rates(772) - rxn_rates(773) + rxn_rates(777) - rxn_rates(778) + rxn_rates(779) - rxn_rates(780) &
	           + rxn_rates(781) - rxn_rates(782) + rxn_rates(783) - rxn_rates(784) + rxn_rates(785) - rxn_rates(786) &
	           + rxn_rates(787) - rxn_rates(788) + rxn_rates(791) - rxn_rates(792) - rxn_rates(793) + rxn_rates(794) &
	           - rxn_rates(795) + rxn_rates(796) - rxn_rates(797) + rxn_rates(798) - rxn_rates(799) + rxn_rates(800) &
	           - rxn_rates(801) + rxn_rates(802) + rxn_rates(813) - rxn_rates(814) + rxn_rates(833) - rxn_rates(834) &
	           + rxn_rates(839) - rxn_rates(840) + rxn_rates(855) - rxn_rates(856) + rxn_rates(875) - rxn_rates(876)
	rates(67) = -rxn_rates(676) + rxn_rates(677) - rxn_rates(678) + rxn_rates(679) - rxn_rates(680) + rxn_rates(681) &
	           - rxn_rates(682) + rxn_rates(683) - rxn_rates(684) + rxn_rates(685) - rxn_rates(686) + rxn_rates(687) &
	           - rxn_rates(688) + rxn_rates(689) - rxn_rates(690) + rxn_rates(691) - rxn_rates(692) + rxn_rates(693) &
	           - rxn_rates(694) + rxn_rates(695) - rxn_rates(696) + rxn_rates(697) - rxn_rates(698) + rxn_rates(699) &
	           - rxn_rates(700) + rxn_rates(701) - rxn_rates(702) + rxn_rates(703) - rxn_rates(704) + rxn_rates(705) &
	           - rxn_rates(706) + rxn_rates(707) - rxn_rates(708) + rxn_rates(709) - rxn_rates(710) + rxn_rates(711) &
	           - (2.D0 * rxn_rates(712)) + (2.D0 * rxn_rates(713)) - rxn_rates(714) + rxn_rates(715) - rxn_rates(716) &
	           + rxn_rates(717) - rxn_rates(718) + rxn_rates(719) - rxn_rates(720) + rxn_rates(721) - rxn_rates(722) &
	           + rxn_rates(723) - rxn_rates(724) + rxn_rates(725) - rxn_rates(756) + rxn_rates(757)
	rates(68) = -rxn_rates(674) + rxn_rates(675) - rxn_rates(752) + rxn_rates(753) - rxn_rates(754) + rxn_rates(755)
	rates(69) = rxn_rates(678) - rxn_rates(679) + rxn_rates(680) - rxn_rates(681) + rxn_rates(682) - rxn_rates(683) &
	           + rxn_rates(684) - rxn_rates(685) + rxn_rates(686) - rxn_rates(687) + rxn_rates(688) - rxn_rates(689) &
	           + rxn_rates(690) - rxn_rates(691) + rxn_rates(692) - rxn_rates(693) + rxn_rates(694) - rxn_rates(695) &
	           + rxn_rates(696) - rxn_rates(697) + rxn_rates(698) - rxn_rates(699) + rxn_rates(700) - rxn_rates(701) &
	           + rxn_rates(702) - rxn_rates(703) + rxn_rates(704) - rxn_rates(705) - rxn_rates(726) + rxn_rates(727)
	rates(70) = rxn_rates(724) - rxn_rates(725) + rxn_rates(799) - rxn_rates(800) + rxn_rates(801) - rxn_rates(802) &
	           - rxn_rates(803) + rxn_rates(804) - rxn_rates(805) + rxn_rates(806) + rxn_rates(829) - rxn_rates(830) &
	           - rxn_rates(831) + rxn_rates(832) - rxn_rates(835) + rxn_rates(836)
	rates(71) = -rxn_rates(730) + rxn_rates(731) - rxn_rates(732) + rxn_rates(733) - rxn_rates(734) + rxn_rates(735) &
	           - rxn_rates(736) + rxn_rates(737) - rxn_rates(738) + rxn_rates(739) - rxn_rates(740) + rxn_rates(741) &
	           - rxn_rates(742) + rxn_rates(743) - rxn_rates(744) + rxn_rates(745) - rxn_rates(746) + rxn_rates(747) &
	           - rxn_rates(748) + rxn_rates(749) + rxn_rates(827) - rxn_rates(828) + rxn_rates(837) - rxn_rates(838) &
	           + rxn_rates(839) - rxn_rates(840) + rxn_rates(843) - rxn_rates(844) + rxn_rates(903) - rxn_rates(904) &
	           + rxn_rates(1123) - rxn_rates(1124) + rxn_rates(1161) - rxn_rates(1162)
	rates(72) = rxn_rates(730) - rxn_rates(731) + rxn_rates(736) - rxn_rates(737) + rxn_rates(746) - rxn_rates(747) &
	           - rxn_rates(821) + rxn_rates(822) - rxn_rates(825) + rxn_rates(826) - rxn_rates(827) + rxn_rates(828) &
	           - rxn_rates(837) + rxn_rates(838) - rxn_rates(839) + rxn_rates(840) - rxn_rates(843) + rxn_rates(844) &
	           + rxn_rates(921) - rxn_rates(922) + rxn_rates(1147) - rxn_rates(1148) + rxn_rates(1155) - rxn_rates(1156) &
	           + rxn_rates(1161) - rxn_rates(1162)
	rates(73) = -rxn_rates(758) + rxn_rates(759) - rxn_rates(760) + rxn_rates(761)
	rates(74) = rxn_rates(760) - rxn_rates(761) - rxn_rates(762) + rxn_rates(763)
	rates(75) = rxn_rates(807) - rxn_rates(808) + rxn_rates(809) - rxn_rates(810) + rxn_rates(811) - rxn_rates(812) &
	           + rxn_rates(813) - rxn_rates(814) - rxn_rates(815) + rxn_rates(816) - rxn_rates(817) + rxn_rates(818) &
	           - rxn_rates(829) + rxn_rates(830) + rxn_rates(831) - rxn_rates(832) - rxn_rates(833) + rxn_rates(834) &
	           + rxn_rates(835) - rxn_rates(836) - rxn_rates(847) + rxn_rates(848) + rxn_rates(1059) - rxn_rates(1060) &
	           + rxn_rates(1171) - rxn_rates(1172) + rxn_rates(1173) - rxn_rates(1174)
	rates(76) = rxn_rates(805) - rxn_rates(806) - rxn_rates(807) + rxn_rates(808) - rxn_rates(809) + rxn_rates(810) &
	           - rxn_rates(811) + rxn_rates(812) - rxn_rates(813) + rxn_rates(814) + rxn_rates(815) - rxn_rates(816) &
	           + rxn_rates(817) - rxn_rates(818) - rxn_rates(819) + rxn_rates(820) - rxn_rates(845) + rxn_rates(846) &
	           - rxn_rates(1059) + rxn_rates(1060) - rxn_rates(1171) + rxn_rates(1172) - rxn_rates(1173) &
	           + rxn_rates(1174)
	rates(77) = rxn_rates(776) + rxn_rates(825) - rxn_rates(826) - rxn_rates(841) + rxn_rates(842) + rxn_rates(1169) &
	           - rxn_rates(1170)
	rates(78) = rxn_rates(845) - rxn_rates(846) + rxn_rates(847) - rxn_rates(848) - rxn_rates(849) + rxn_rates(850) &
	           - rxn_rates(851) + rxn_rates(852) - rxn_rates(853) + rxn_rates(854)
	rates(79) = -rxn_rates(863) + rxn_rates(864) + rxn_rates(1179) - rxn_rates(1180) - rxn_rates(1181) + rxn_rates(1182) &
	           + rxn_rates(1185) - rxn_rates(1186) - rxn_rates(1191) + rxn_rates(1192) - rxn_rates(1193) &
	           + rxn_rates(1194) - rxn_rates(1195) + rxn_rates(1196) - rxn_rates(1197) + rxn_rates(1198) &
	           - rxn_rates(1199) + rxn_rates(1200) - rxn_rates(1201) + rxn_rates(1202) - rxn_rates(1299) &
	           + rxn_rates(1300) + rxn_rates(1419) - rxn_rates(1420) + rxn_rates(1471) - rxn_rates(1472) &
	           + rxn_rates(1473) - rxn_rates(1474) + rxn_rates(1533) - rxn_rates(1534) + rxn_rates(1539) &
	           - rxn_rates(1540) + rxn_rates(1579) - rxn_rates(1580) + rxn_rates(1581) - rxn_rates(1582) &
	           + rxn_rates(1595) - rxn_rates(1596) + rxn_rates(1597) - rxn_rates(1598)
	rates(80) = -rxn_rates(865) + rxn_rates(866) - rxn_rates(867) + rxn_rates(868) - rxn_rates(1183) + rxn_rates(1184) &
	           + rxn_rates(1187) - rxn_rates(1188) + rxn_rates(1189) - rxn_rates(1190) - rxn_rates(1203) &
	           + rxn_rates(1204) - rxn_rates(1205) + rxn_rates(1206) - rxn_rates(1207) + rxn_rates(1208) &
	           - rxn_rates(1209) + rxn_rates(1210) - rxn_rates(1211) + rxn_rates(1212) - rxn_rates(1213) &
	           + rxn_rates(1214) - rxn_rates(1215) + rxn_rates(1216) - rxn_rates(1217) + rxn_rates(1218) &
	           - rxn_rates(1219) + rxn_rates(1220) - rxn_rates(1221) + rxn_rates(1222) - rxn_rates(1223) &
	           + rxn_rates(1224) - rxn_rates(1225) + rxn_rates(1226) - rxn_rates(1227) + rxn_rates(1228) &
	           - rxn_rates(1229) + rxn_rates(1230) - rxn_rates(1231) + rxn_rates(1232) - rxn_rates(1233) &
	           + rxn_rates(1234) - rxn_rates(1235) + rxn_rates(1236) - rxn_rates(1237) + rxn_rates(1238) &
	           - rxn_rates(1239) + rxn_rates(1240) - rxn_rates(1273) + rxn_rates(1274) - rxn_rates(1301) &
	           + rxn_rates(1302)
	rates(81) = -rxn_rates(1257) + rxn_rates(1258) - rxn_rates(1259) + rxn_rates(1260) - rxn_rates(1267) &
	           + rxn_rates(1268) - rxn_rates(1269) + rxn_rates(1270) - rxn_rates(1271) + rxn_rates(1272) &
	           + rxn_rates(1283) - rxn_rates(1284) + rxn_rates(1285) - rxn_rates(1286) - rxn_rates(1289) &
	           + rxn_rates(1290) - rxn_rates(1295)
	rates(82) = -rxn_rates(1185) + rxn_rates(1186) - rxn_rates(1187) + rxn_rates(1188) + rxn_rates(1191) &
	           - rxn_rates(1192) + rxn_rates(1193) - rxn_rates(1194) + rxn_rates(1195) - rxn_rates(1196) &
	           + rxn_rates(1197) - rxn_rates(1198) + rxn_rates(1199) - rxn_rates(1200) + rxn_rates(1201) &
	           - rxn_rates(1202) + rxn_rates(1203) - rxn_rates(1204) + rxn_rates(1209) - rxn_rates(1210) &
	           + rxn_rates(1215) - rxn_rates(1216) + rxn_rates(1225) - rxn_rates(1226) + rxn_rates(1231) &
	           - rxn_rates(1232) - rxn_rates(1241) + rxn_rates(1242) - rxn_rates(1243) + rxn_rates(1244) &
	           - rxn_rates(1245) + rxn_rates(1246) + rxn_rates(1253) - rxn_rates(1254) + rxn_rates(1257) &
	           - rxn_rates(1258) - rxn_rates(1279) + rxn_rates(1280) + rxn_rates(1296) - rxn_rates(1297) &
	           + rxn_rates(1479) - rxn_rates(1480)
	rates(83) = -rxn_rates(1189) + rxn_rates(1190) + rxn_rates(1205) - rxn_rates(1206) + rxn_rates(1211) &
	           - rxn_rates(1212) + rxn_rates(1217) - rxn_rates(1218) + rxn_rates(1221) - rxn_rates(1222) &
	           + rxn_rates(1227) - rxn_rates(1228) + rxn_rates(1233) - rxn_rates(1234) + rxn_rates(1237) &
	           - rxn_rates(1238) - rxn_rates(1247) + rxn_rates(1248) - rxn_rates(1249) + rxn_rates(1250) &
	           - rxn_rates(1251) + rxn_rates(1252) + rxn_rates(1259) - rxn_rates(1260) - rxn_rates(1281) &
	           + rxn_rates(1282)
	rates(84) = rxn_rates(1207) - rxn_rates(1208) + rxn_rates(1213) - rxn_rates(1214) + rxn_rates(1219) - rxn_rates(1220) &
	           + rxn_rates(1223) - rxn_rates(1224) + rxn_rates(1229) - rxn_rates(1230) + rxn_rates(1235) &
	           - rxn_rates(1236) + rxn_rates(1239) - rxn_rates(1240) + rxn_rates(1255) - rxn_rates(1256)
	rates(85) = rxn_rates(1275) - rxn_rates(1276) - rxn_rates(1277) + rxn_rates(1278)
	rates(86) = -rxn_rates(1296) + rxn_rates(1297) - rxn_rates(1298) - rxn_rates(1303) + rxn_rates(1304)
	rates(87) = -rxn_rates(1305) + rxn_rates(1306) - rxn_rates(1307) + rxn_rates(1308) - rxn_rates(1309) &
	           + rxn_rates(1310) - rxn_rates(1311) + rxn_rates(1312) - rxn_rates(1313) + rxn_rates(1314) &
	           - rxn_rates(1315) + rxn_rates(1316) - rxn_rates(1317) + rxn_rates(1318) + rxn_rates(1461) &
	           - rxn_rates(1462) + rxn_rates(1567) - rxn_rates(1568)
	rates(88) = -rxn_rates(1321) + rxn_rates(1322) - rxn_rates(1323) + rxn_rates(1324) - rxn_rates(1325) &
	           + rxn_rates(1326)
	rates(89) = rxn_rates(1321) - rxn_rates(1322) + rxn_rates(1323) - rxn_rates(1324) + rxn_rates(1325) - rxn_rates(1326) &
	           - rxn_rates(1327) + rxn_rates(1328) + rxn_rates(1577) - rxn_rates(1578) + rxn_rates(1589) &
	           - rxn_rates(1590) + rxn_rates(1605) - rxn_rates(1606)
	rates(90) = -rxn_rates(1329) + rxn_rates(1330) - rxn_rates(1331) + rxn_rates(1332) - rxn_rates(1333) &
	           + rxn_rates(1334) - rxn_rates(1335) + rxn_rates(1336) - rxn_rates(1337) + rxn_rates(1338) &
	           - rxn_rates(1339) + rxn_rates(1340) - rxn_rates(1341) + rxn_rates(1342) - rxn_rates(1343) &
	           + rxn_rates(1344) - rxn_rates(1345) + rxn_rates(1346) - rxn_rates(1347) + rxn_rates(1348) &
	           - rxn_rates(1349) + rxn_rates(1350) - rxn_rates(1351) + rxn_rates(1352) - rxn_rates(1353) &
	           + rxn_rates(1354) - rxn_rates(1355) + rxn_rates(1356) - rxn_rates(1357) + rxn_rates(1358) &
	           - rxn_rates(1359) + rxn_rates(1360) - rxn_rates(1361) + rxn_rates(1362) - rxn_rates(1363) &
	           + rxn_rates(1364) - rxn_rates(1365) + rxn_rates(1366) - rxn_rates(1367) + rxn_rates(1368) &
	           - rxn_rates(1369) + rxn_rates(1370) - rxn_rates(1371) + rxn_rates(1372) - rxn_rates(1373) &
	           + rxn_rates(1374) - rxn_rates(1375) + rxn_rates(1376) - rxn_rates(1377) + rxn_rates(1378) &
	           - rxn_rates(1379) + rxn_rates(1380) - rxn_rates(1381) + rxn_rates(1382) - rxn_rates(1383) &
	           + rxn_rates(1384) - rxn_rates(1385) + rxn_rates(1386) - rxn_rates(1387) + rxn_rates(1388) &
	           - rxn_rates(1389) + rxn_rates(1390) - rxn_rates(1391) + rxn_rates(1392) - rxn_rates(1393) &
	           + rxn_rates(1394) - rxn_rates(1395) + rxn_rates(1396) - rxn_rates(1397) + rxn_rates(1398) &
	           - rxn_rates(1399) + rxn_rates(1400) - rxn_rates(1401) + rxn_rates(1402) - rxn_rates(1786) &
	           + rxn_rates(1787) - rxn_rates(1788) + rxn_rates(1789) - rxn_rates(1790) + rxn_rates(1791) &
	           - rxn_rates(1792) + rxn_rates(1793) + rxn_rates(1794) - rxn_rates(1795) + rxn_rates(1796) &
	           - rxn_rates(1797) + rxn_rates(1798) - rxn_rates(1799) + rxn_rates(1800) - rxn_rates(1801)
	rates(91) = rxn_rates(1405) - rxn_rates(1406) + rxn_rates(1409) - rxn_rates(1410) - rxn_rates(1431) + rxn_rates(1432) &
	           - rxn_rates(1433) + rxn_rates(1434) - rxn_rates(1435) + rxn_rates(1436) - rxn_rates(1437) &
	           + rxn_rates(1438) - rxn_rates(1439) + rxn_rates(1440) - rxn_rates(1463) + rxn_rates(1464) &
	           - rxn_rates(1475) + rxn_rates(1476) + rxn_rates(1489) - rxn_rates(1490) + rxn_rates(1491) &
	           - rxn_rates(1492) - rxn_rates(1517) + rxn_rates(1518)
	rates(92) = rxn_rates(1411) - rxn_rates(1412) + rxn_rates(1415) - rxn_rates(1416) - rxn_rates(1441) + rxn_rates(1442) &
	           - rxn_rates(1443) + rxn_rates(1444) - rxn_rates(1445) + rxn_rates(1446) - rxn_rates(1447) &
	           + rxn_rates(1448) - rxn_rates(1449) + rxn_rates(1450) - rxn_rates(1465) + rxn_rates(1466) &
	           - rxn_rates(1467) + rxn_rates(1468) - rxn_rates(1471) + rxn_rates(1472) - rxn_rates(1477) &
	           + rxn_rates(1478) + rxn_rates(1493) - rxn_rates(1494) + rxn_rates(1495) - rxn_rates(1496) &
	           - rxn_rates(1519) + rxn_rates(1520)
	rates(93) = rxn_rates(1417) - rxn_rates(1418) + rxn_rates(1421) - rxn_rates(1422) - rxn_rates(1469) + rxn_rates(1470) &
	           - rxn_rates(1473) + rxn_rates(1474) - rxn_rates(1479) + rxn_rates(1480) + rxn_rates(1497) &
	           - rxn_rates(1498) + rxn_rates(1499) - rxn_rates(1500)
	rates(94) = rxn_rates(1431) - rxn_rates(1432) + rxn_rates(1433) - rxn_rates(1434) + rxn_rates(1435) - rxn_rates(1436) &
	           + rxn_rates(1437) - rxn_rates(1438) + rxn_rates(1439) - rxn_rates(1440) + rxn_rates(1441) &
	           - rxn_rates(1442) + rxn_rates(1443) - rxn_rates(1444) + rxn_rates(1445) - rxn_rates(1446) &
	           + rxn_rates(1447) - rxn_rates(1448) + rxn_rates(1449) - rxn_rates(1450) - rxn_rates(1451) &
	           + rxn_rates(1452) - rxn_rates(1453) + rxn_rates(1454) - rxn_rates(1455) + rxn_rates(1456) &
	           - rxn_rates(1457) + rxn_rates(1458)
	rates(95) = -rxn_rates(1481) + rxn_rates(1482) - rxn_rates(1483) + rxn_rates(1484) - rxn_rates(1485) &
	           + rxn_rates(1486) - rxn_rates(1487) + rxn_rates(1488) - rxn_rates(1489) + rxn_rates(1490) &
	           - rxn_rates(1491) + rxn_rates(1492) - rxn_rates(1493) + rxn_rates(1494) - rxn_rates(1495) &
	           + rxn_rates(1496) - rxn_rates(1497) + rxn_rates(1498) - rxn_rates(1499) + rxn_rates(1500) &
	           - rxn_rates(1501) + rxn_rates(1502) - rxn_rates(1503) + rxn_rates(1504) - rxn_rates(1505) &
	           + rxn_rates(1506) - rxn_rates(1507) + rxn_rates(1508) - rxn_rates(1509) + rxn_rates(1510) &
	           - rxn_rates(1511) + rxn_rates(1512) - rxn_rates(1513) + rxn_rates(1514) - rxn_rates(1515) &
	           + rxn_rates(1516)
	rates(96) = -rxn_rates(1543) + rxn_rates(1544) - rxn_rates(1545) + rxn_rates(1546) - rxn_rates(1551) &
	           + rxn_rates(1552) - rxn_rates(1553) + rxn_rates(1554) - rxn_rates(1555) + rxn_rates(1556) &
	           - rxn_rates(1557) + rxn_rates(1558) - rxn_rates(1563) + rxn_rates(1564) - rxn_rates(1565) &
	           + rxn_rates(1566)
	rates(97) = -rxn_rates(1547) + rxn_rates(1548) - rxn_rates(1559) + rxn_rates(1560)
	rates(98) = -rxn_rates(1549) + rxn_rates(1550) - rxn_rates(1561) + rxn_rates(1562)
	rates(99) = rxn_rates(1521) - rxn_rates(1522) - rxn_rates(1587) + rxn_rates(1588) - rxn_rates(1603) + rxn_rates(1604)
	rates(100) = rxn_rates(1523) - rxn_rates(1524) - rxn_rates(1579) + rxn_rates(1580) - rxn_rates(1589) &
	           + rxn_rates(1590) - rxn_rates(1595) + rxn_rates(1596) - rxn_rates(1605) + rxn_rates(1606)
	rates(101) = rxn_rates(1525) - rxn_rates(1526) + rxn_rates(1531) - rxn_rates(1532) - rxn_rates(1581) &
	           + rxn_rates(1582) - rxn_rates(1591) + rxn_rates(1592) - rxn_rates(1597) + rxn_rates(1598) &
	           - rxn_rates(1607) + rxn_rates(1608)
	rates(102) = rxn_rates(1527) - rxn_rates(1528) - rxn_rates(1583) + rxn_rates(1584) - rxn_rates(1593) &
	           + rxn_rates(1594) - rxn_rates(1599) + rxn_rates(1600) - rxn_rates(1609) + rxn_rates(1610)
	rates(103) = rxn_rates(1529) - rxn_rates(1530) - rxn_rates(1585) + rxn_rates(1586) - rxn_rates(1601) &
	           + rxn_rates(1602)
	rates(104) = rxn_rates(1555) - rxn_rates(1556) + rxn_rates(1557) - rxn_rates(1558) + rxn_rates(1561) &
	           - rxn_rates(1562) + rxn_rates(1563) - rxn_rates(1564) + rxn_rates(1565) - rxn_rates(1566) &
	           - rxn_rates(1567) + rxn_rates(1568) - rxn_rates(1569) + rxn_rates(1570) - rxn_rates(1573) &
	           + rxn_rates(1574) - rxn_rates(1575) + rxn_rates(1576) - rxn_rates(1577) + rxn_rates(1578)
	rates(105) = rxn_rates(1279) - rxn_rates(1280) - rxn_rates(1283) + rxn_rates(1284) - rxn_rates(1287) &
	           + rxn_rates(1288)
	rates(106) = rxn_rates(1281) - rxn_rates(1282) - rxn_rates(1285) + rxn_rates(1286)
	rates(107) = -rxn_rates(855) + rxn_rates(856) - rxn_rates(857) + rxn_rates(858)
	rates(108) = -rxn_rates(859) + rxn_rates(860) - rxn_rates(861) + rxn_rates(862) + rxn_rates(935) - rxn_rates(936) &
	           + rxn_rates(1167) - rxn_rates(1168)
	rates(109) = rxn_rates(871) - rxn_rates(872) - rxn_rates(875) + rxn_rates(876) - rxn_rates(877) + rxn_rates(878) &
	           - rxn_rates(883) + rxn_rates(884) - rxn_rates(885) + rxn_rates(886) - rxn_rates(887) + rxn_rates(888) &
	           - rxn_rates(889) + rxn_rates(890) - rxn_rates(1013) + rxn_rates(1014)
	rates(110) = rxn_rates(873) - rxn_rates(874) - rxn_rates(879) + rxn_rates(880) - rxn_rates(881) + rxn_rates(882) &
	           - rxn_rates(891) + rxn_rates(892) - rxn_rates(893) + rxn_rates(894) - rxn_rates(1017) + rxn_rates(1018) &
	           + rxn_rates(1121) - rxn_rates(1122) + rxn_rates(1145) - rxn_rates(1146) + rxn_rates(1153) &
	           - rxn_rates(1154)
	rates(111) = rxn_rates(883) - rxn_rates(884) + rxn_rates(885) - rxn_rates(886) + rxn_rates(887) - rxn_rates(888) &
	           + rxn_rates(889) - rxn_rates(890) + rxn_rates(891) - rxn_rates(892) + rxn_rates(893) - rxn_rates(894) &
	           - rxn_rates(895) + rxn_rates(896) - rxn_rates(897) + rxn_rates(898) - rxn_rates(899) + rxn_rates(900) &
	           - rxn_rates(901) + rxn_rates(902)
	rates(112) = rxn_rates(895) - rxn_rates(896)
	rates(113) = -rxn_rates(905) + rxn_rates(906) + rxn_rates(907) - rxn_rates(908) + rxn_rates(951) - rxn_rates(952) &
	           - rxn_rates(1021) + rxn_rates(1022) + rxn_rates(1035) - rxn_rates(1036) + rxn_rates(1085) &
	           - rxn_rates(1086) + rxn_rates(1127) - rxn_rates(1128)
	rates(114) = -rxn_rates(907) + rxn_rates(908) - rxn_rates(909) + rxn_rates(910)
	rates(115) = rxn_rates(909) - rxn_rates(910) - rxn_rates(911) + rxn_rates(912) + rxn_rates(913) - rxn_rates(914)
	rates(116) = -rxn_rates(913) + rxn_rates(914) - rxn_rates(915) + rxn_rates(916)
	rates(117) = rxn_rates(917) - rxn_rates(918) - rxn_rates(919) + rxn_rates(920)
	rates(118) = -rxn_rates(923) + rxn_rates(924) - rxn_rates(925) + rxn_rates(926) - rxn_rates(927) + rxn_rates(928) &
	           - rxn_rates(929) + rxn_rates(930) - rxn_rates(931) + rxn_rates(932) + rxn_rates(1125) - rxn_rates(1126) &
	           + rxn_rates(1167) - rxn_rates(1168)
	rates(119) = -rxn_rates(935) + rxn_rates(936) - rxn_rates(937) + rxn_rates(938)
	rates(120) = -rxn_rates(939) + rxn_rates(940) - rxn_rates(941) + rxn_rates(942) - rxn_rates(943) + rxn_rates(944) &
	           - rxn_rates(945) + rxn_rates(946) - rxn_rates(947) + rxn_rates(948) - rxn_rates(949) + rxn_rates(950) &
	           - rxn_rates(951) + rxn_rates(952) - rxn_rates(953) + rxn_rates(954) - rxn_rates(955) + rxn_rates(956) &
	           - rxn_rates(957) + rxn_rates(958) - rxn_rates(959) + rxn_rates(960) - rxn_rates(961) + rxn_rates(962) &
	           - rxn_rates(963) + rxn_rates(964) - rxn_rates(965) + rxn_rates(966) - rxn_rates(967) + rxn_rates(968) &
	           - rxn_rates(969) + rxn_rates(970) - rxn_rates(971) + rxn_rates(972) - rxn_rates(973) + rxn_rates(974) &
	           - rxn_rates(975) + rxn_rates(976) - rxn_rates(977) + rxn_rates(978) - rxn_rates(979) + rxn_rates(980) &
	           - rxn_rates(981) + rxn_rates(982) - rxn_rates(983) + rxn_rates(984) - rxn_rates(985) + rxn_rates(986) &
	           - rxn_rates(987) + rxn_rates(988) - rxn_rates(989) + rxn_rates(990) - rxn_rates(991) + rxn_rates(992) &
	           - rxn_rates(993) + rxn_rates(994) - rxn_rates(995) + rxn_rates(996) - rxn_rates(997) + rxn_rates(998) &
	           - rxn_rates(999) + rxn_rates(1000) - rxn_rates(1001) + rxn_rates(1002) - rxn_rates(1003) + rxn_rates(1004) &
	           - rxn_rates(1005) + rxn_rates(1006) - rxn_rates(1007) + rxn_rates(1008) - rxn_rates(1009) &
	           + rxn_rates(1010) - rxn_rates(1011) + rxn_rates(1012) - rxn_rates(1037) + rxn_rates(1038) &
	           - rxn_rates(1039) + rxn_rates(1040) - rxn_rates(1041) + rxn_rates(1042) - rxn_rates(1043) &
	           + rxn_rates(1044) - rxn_rates(1045) + rxn_rates(1046) - rxn_rates(1047) + rxn_rates(1048) &
	           - rxn_rates(1049) + rxn_rates(1050) - rxn_rates(1051) + rxn_rates(1052) - rxn_rates(1053) &
	           + rxn_rates(1054) - rxn_rates(1055) + rxn_rates(1056) - rxn_rates(1057) + rxn_rates(1058) &
	           - rxn_rates(1059) + rxn_rates(1060) + rxn_rates(1802) - rxn_rates(1803) + rxn_rates(1804) &
	           - rxn_rates(1805) + rxn_rates(1806) - rxn_rates(1807) + rxn_rates(1808) - rxn_rates(1809)
	rates(121) = rxn_rates(1023) - rxn_rates(1024) + rxn_rates(1025) - rxn_rates(1026) - rxn_rates(1035) &
	           + rxn_rates(1036) + rxn_rates(1101) - rxn_rates(1102) + rxn_rates(1103) - rxn_rates(1104)
	rates(122) = rxn_rates(1027) - rxn_rates(1028) + rxn_rates(1029) - rxn_rates(1030) + rxn_rates(1105) &
	           - rxn_rates(1106) + rxn_rates(1107) - rxn_rates(1108) + rxn_rates(1119) - rxn_rates(1120)
	rates(123) = -rxn_rates(1061) + rxn_rates(1062) - rxn_rates(1063) + rxn_rates(1064) - rxn_rates(1067) &
	           + rxn_rates(1068) - rxn_rates(1087) + rxn_rates(1088) - rxn_rates(1089) + rxn_rates(1090) &
	           - rxn_rates(1091) + rxn_rates(1092) - rxn_rates(1093) + rxn_rates(1094) - rxn_rates(1095) &
	           + rxn_rates(1096) - rxn_rates(1097) + rxn_rates(1098) - rxn_rates(1099) + rxn_rates(1100) &
	           - rxn_rates(1101) + rxn_rates(1102) - rxn_rates(1107) + rxn_rates(1108)
	rates(124) = -rxn_rates(1043) + rxn_rates(1044) - rxn_rates(1045) + rxn_rates(1046) - rxn_rates(1047) &
	           + rxn_rates(1048) - rxn_rates(1049) + rxn_rates(1050) - rxn_rates(1065) + rxn_rates(1066) &
	           - rxn_rates(1069) + rxn_rates(1070) - rxn_rates(1075) + rxn_rates(1076) - rxn_rates(1077) &
	           + rxn_rates(1078) - rxn_rates(1079) + rxn_rates(1080) - (2.D0 * rxn_rates(1081)) + (2.D0 * rxn_rates(1082)) &
	           - rxn_rates(1103) + rxn_rates(1104) - rxn_rates(1105) + rxn_rates(1106) - rxn_rates(1786) &
	           + rxn_rates(1787) - rxn_rates(1788) + rxn_rates(1789) - rxn_rates(1790) + rxn_rates(1791) &
	           - rxn_rates(1792) + rxn_rates(1793)
	rates(125) = rxn_rates(1043) - rxn_rates(1044) + rxn_rates(1045) - rxn_rates(1046) + rxn_rates(1047) &
	           - rxn_rates(1048) + rxn_rates(1049) - rxn_rates(1050) + rxn_rates(1075) - rxn_rates(1076) &
	           + rxn_rates(1077) - rxn_rates(1078) - rxn_rates(1083) + rxn_rates(1084) + rxn_rates(1786) &
	           - rxn_rates(1787) + rxn_rates(1788) - rxn_rates(1789) + rxn_rates(1790) - rxn_rates(1791) &
	           + rxn_rates(1792) - rxn_rates(1793)
	rates(126) = rxn_rates(1109) - rxn_rates(1110) + rxn_rates(1113) - rxn_rates(1114) - rxn_rates(1145) &
	           + rxn_rates(1146) - rxn_rates(1149) + rxn_rates(1150) - rxn_rates(1153) + rxn_rates(1154) &
	           - rxn_rates(1157) + rxn_rates(1158)
	rates(127) = rxn_rates(1111) - rxn_rates(1112) - rxn_rates(1147) + rxn_rates(1148) - rxn_rates(1155) &
	           + rxn_rates(1156)
	rates(128) = rxn_rates(1115) - rxn_rates(1116) + rxn_rates(1117) - rxn_rates(1118) - rxn_rates(1151) &
	           + rxn_rates(1152) - rxn_rates(1159) + rxn_rates(1160)
	rates(129) = -rxn_rates(1129) + rxn_rates(1130) - rxn_rates(1131) + rxn_rates(1132) - rxn_rates(1135) &
	           + rxn_rates(1136) - rxn_rates(1137) + rxn_rates(1138) - rxn_rates(1139) + rxn_rates(1140) &
	           - rxn_rates(1143) + rxn_rates(1144)
	rates(130) = -rxn_rates(1133) + rxn_rates(1134) - rxn_rates(1141) + rxn_rates(1142)
	rates(131) = rxn_rates(1137) - rxn_rates(1138) + rxn_rates(1139) - rxn_rates(1140) + rxn_rates(1141) &
	           - rxn_rates(1142) + rxn_rates(1143) - rxn_rates(1144) - rxn_rates(1161) + rxn_rates(1162) &
	           - rxn_rates(1163) + rxn_rates(1164) - rxn_rates(1165) + rxn_rates(1166) - rxn_rates(1167) &
	           + rxn_rates(1168)
	rates(132) = rxn_rates(1163) - rxn_rates(1164) - rxn_rates(1169) + rxn_rates(1170)
	rates(133) = rxn_rates(1165) - rxn_rates(1166)
	rates(134) = -rxn_rates(1687) + rxn_rates(1688) - rxn_rates(1689) + rxn_rates(1690) + rxn_rates(1691) &
	           - rxn_rates(1692) + rxn_rates(1693) - rxn_rates(1694) - rxn_rates(1695) + rxn_rates(1696) &
	           - rxn_rates(1697) + rxn_rates(1698) - rxn_rates(1699) + rxn_rates(1700) - rxn_rates(1701) &
	           + rxn_rates(1702) - rxn_rates(1703) + rxn_rates(1704) - rxn_rates(1705) + rxn_rates(1706) &
	           - rxn_rates(1707) + rxn_rates(1708) - rxn_rates(1709) + rxn_rates(1710) - rxn_rates(1765) &
	           + rxn_rates(1766) - rxn_rates(1767) + rxn_rates(1768) - rxn_rates(1769) + rxn_rates(1770) &
	           - rxn_rates(1794) + rxn_rates(1795) - rxn_rates(1796) + rxn_rates(1797) - rxn_rates(1798) &
	           + rxn_rates(1799) - rxn_rates(1800) + rxn_rates(1801) - rxn_rates(1802) + rxn_rates(1803) &
	           - rxn_rates(1804) + rxn_rates(1805) - rxn_rates(1806) + rxn_rates(1807) - rxn_rates(1808) &
	           + rxn_rates(1809)
	rates(135) = rxn_rates(1689) - rxn_rates(1690) + rxn_rates(1695) - rxn_rates(1696) + rxn_rates(1697) &
	           - rxn_rates(1698) + rxn_rates(1699) - rxn_rates(1700) + rxn_rates(1701) - rxn_rates(1702) &
	           + rxn_rates(1703) - rxn_rates(1704) + rxn_rates(1705) - rxn_rates(1706) + rxn_rates(1707) &
	           - rxn_rates(1708) + rxn_rates(1709) - rxn_rates(1710) - rxn_rates(1711) + rxn_rates(1712) &
	           - rxn_rates(1713) + rxn_rates(1714) - rxn_rates(1715) + rxn_rates(1716) - rxn_rates(1717) &
	           + rxn_rates(1718) - rxn_rates(1719) + rxn_rates(1720) + rxn_rates(1777) - rxn_rates(1778) &
	           - (2.D0 * rxn_rates(1779)) + (2.D0 * rxn_rates(1780)) + rxn_rates(1794) - rxn_rates(1795) &
	           + rxn_rates(1796) - rxn_rates(1797) + rxn_rates(1798) - rxn_rates(1799) + rxn_rates(1800) &
	           - rxn_rates(1801) + rxn_rates(1802) - rxn_rates(1803) + rxn_rates(1804) - rxn_rates(1805) &
	           + rxn_rates(1806) - rxn_rates(1807) + rxn_rates(1808) - rxn_rates(1809)
	rates(136) = rxn_rates(1615) - rxn_rates(1616) + rxn_rates(1617) - rxn_rates(1618) + rxn_rates(1619) &
	           - rxn_rates(1620) + rxn_rates(1621) - rxn_rates(1622) + rxn_rates(1623) - rxn_rates(1624) &
	           + rxn_rates(1625) - rxn_rates(1626) + rxn_rates(1627) - rxn_rates(1628)
	rates(137) = -rxn_rates(1665) + rxn_rates(1666) - rxn_rates(1667) + rxn_rates(1668) - rxn_rates(1669) &
	           + rxn_rates(1670) - rxn_rates(1671) + rxn_rates(1672) - rxn_rates(1673) + rxn_rates(1674) &
	           - rxn_rates(1675) + rxn_rates(1676) + rxn_rates(1677) - rxn_rates(1678) + rxn_rates(1683) &
	           - rxn_rates(1684) - rxn_rates(1693) + rxn_rates(1694) + rxn_rates(1723) - rxn_rates(1724)
	rates(138) = -rxn_rates(1611) + rxn_rates(1612) - rxn_rates(1613) + rxn_rates(1614) - rxn_rates(1685) &
	           + rxn_rates(1686)
	rates(139) = -rxn_rates(1615) + rxn_rates(1616) - rxn_rates(1617) + rxn_rates(1618) - rxn_rates(1619) &
	           + rxn_rates(1620) - rxn_rates(1621) + rxn_rates(1622) - rxn_rates(1623) + rxn_rates(1624) &
	           - rxn_rates(1625) + rxn_rates(1626) + rxn_rates(1784) - rxn_rates(1785)
	rates(140) = rxn_rates(1711) - rxn_rates(1712) - rxn_rates(1721) + rxn_rates(1722) - rxn_rates(1723) &
	           + rxn_rates(1724) - rxn_rates(1725) + rxn_rates(1726) - rxn_rates(1727) + rxn_rates(1728) &
	           - rxn_rates(1729) + rxn_rates(1730) - rxn_rates(1731) + rxn_rates(1732) - rxn_rates(1733) &
	           + rxn_rates(1734) - rxn_rates(1735) + rxn_rates(1736)
	rates(141) = rxn_rates(1713) - rxn_rates(1714) + rxn_rates(1737) - rxn_rates(1738) + rxn_rates(1739) &
	           - rxn_rates(1740) + rxn_rates(1743) - rxn_rates(1744) + rxn_rates(1745) - rxn_rates(1746) &
	           + rxn_rates(1747) - rxn_rates(1748) - rxn_rates(1749) + rxn_rates(1750) - rxn_rates(1751) &
	           + rxn_rates(1752) - rxn_rates(1753) + rxn_rates(1754) - rxn_rates(1755) + rxn_rates(1756) &
	           - rxn_rates(1757) + rxn_rates(1758) - rxn_rates(1759) + rxn_rates(1760)
	rates(142) = rxn_rates(1655) - rxn_rates(1656) - rxn_rates(1657) + rxn_rates(1658) - rxn_rates(1663) &
	           + rxn_rates(1664)
	rates(143) = (2.D0 * rxn_rates(1657)) - (2.D0 * rxn_rates(1658)) + rxn_rates(1659) - rxn_rates(1660) &
	           + rxn_rates(1661) - rxn_rates(1662) + rxn_rates(1663) - rxn_rates(1664) + rxn_rates(1665) &
	           - rxn_rates(1666) + rxn_rates(1667) - rxn_rates(1668) + rxn_rates(1669) - rxn_rates(1670) &
	           + rxn_rates(1671) - rxn_rates(1672) + rxn_rates(1673) - rxn_rates(1674) + rxn_rates(1675) &
	           - rxn_rates(1676) - rxn_rates(1677) + rxn_rates(1678) - rxn_rates(1679) + rxn_rates(1680) &
	           - rxn_rates(1681) + rxn_rates(1682) + rxn_rates(1727) - rxn_rates(1728)
	rates(144) = rxn_rates(1633) - rxn_rates(1634) + rxn_rates(1637) - rxn_rates(1638) - rxn_rates(1639) &
	           + rxn_rates(1640) - rxn_rates(1641) + rxn_rates(1642) - rxn_rates(1643) + rxn_rates(1644) &
	           - rxn_rates(1645) + rxn_rates(1646)
	rates(145) = rxn_rates(1779) - rxn_rates(1780)
	rates(146) = -rxn_rates(1655) + rxn_rates(1656) - rxn_rates(1657) + rxn_rates(1658) - rxn_rates(1659) &
	           + rxn_rates(1660) - rxn_rates(1661) + rxn_rates(1662) - rxn_rates(1683) + rxn_rates(1684) &
	           + rxn_rates(1687) - rxn_rates(1688) + rxn_rates(1715) - rxn_rates(1716) + rxn_rates(1735) &
	           - rxn_rates(1736) + rxn_rates(1741) - rxn_rates(1742) - rxn_rates(1747) + rxn_rates(1748) &
	           + rxn_rates(1761) - rxn_rates(1762) + rxn_rates(1763) - rxn_rates(1764)
	rates(147) = rxn_rates(1749) - rxn_rates(1750) + rxn_rates(1751) - rxn_rates(1752) + rxn_rates(1753) &
	           - rxn_rates(1754) + rxn_rates(1755) - rxn_rates(1756) + rxn_rates(1757) - rxn_rates(1758) &
	           + rxn_rates(1759) - rxn_rates(1760) - rxn_rates(1761) + rxn_rates(1762) - rxn_rates(1763) &
	           + rxn_rates(1764)
	rates(148) = rxn_rates(1771) - rxn_rates(1772) - rxn_rates(1775) + rxn_rates(1776)
 
	RETURN
END SUBROUTINE calc_spec_rates
 


==> supplementary/ckwyp_mech_79.f90 <==
! “Reduced chemistry for a gasoline surrogate valid at engine-relevant conditions”
! Niemeyer and Sung, 2014
! Generated from LLNL gasoline surrogate for SI/CI conditions
! 10% error in ignition delay and PSR
! CKWYP file for reduced mechanism with 79 non-QSS species, 
! 18 QSS species, and 1018 reactions
!
SUBROUTINE ckwyp (pres, temp, massFrac, ickwrk, rckwrk, wdot)
	IMPLICIT NONE
	INTEGER, PARAMETER :: dp = kind(1.0d0)
	REAL(dp), INTENT(IN) :: pres, temp, massFrac(79), rckwrk(*)
	INTEGER, INTENT(IN) :: ickwrk(*)
	REAL(dp), INTENT(OUT) :: wdot(79)
	REAL(dp) :: conc(79), conc_QSS(18), rxn_rates(1018)
 
	CALL get_conc_pres (pres, temp, massFrac, conc)
	CALL calc_rate_constants (pres, temp, conc, rxn_rates)
	CALL calc_QSS_conc (rxn_rates, conc_QSS)
	CALL calc_reac_rates (conc_QSS, rxn_rates)
	CALL calc_spec_rates (rxn_rates, wdot)
 
END SUBROUTINE ckwyp

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

SUBROUTINE ckwyr (rho, temp, massFrac, ickwrk, rckwrk, wdot)
	IMPLICIT NONE
	INTEGER, PARAMETER :: dp = kind(1.0d0)
 
	REAL(dp), INTENT(IN) :: rho, temp, massFrac(79), rckwrk(*)
	INTEGER, INTENT(IN) :: ickwrk(*)
	REAL(dp), INTENT(OUT) :: wdot(79)
	REAL(dp) :: conc(79), conc_QSS(18), rxn_rates(1018), pres

	call get_conc_rho (rho, temp, massFrac, conc, pres)
	CALL calc_rate_constants (pres, temp, conc, rxn_rates)
	CALL calc_QSS_conc (rxn_rates, conc_QSS)
	CALL calc_reac_rates (conc_QSS, rxn_rates)
	CALL calc_spec_rates (rxn_rates, wdot)
 
END SUBROUTINE ckwyr

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

SUBROUTINE get_conc_pres (pres, temp, massFrac, conc)
	IMPLICIT NONE
	INTEGER, PARAMETER :: dp = KIND(1.0d0)
	REAL(dp), INTENT(IN) :: pres, temp, massFrac(79)
	REAL(dp), INTENT(OUT) :: conc(79)
	REAL(dp) :: rho
	INTEGER :: i

	conc(1) = massFrac(1) / 1.0079699754714966_dp
	conc(2) = massFrac(2) / 2.0159399509429932_dp
	conc(3) = massFrac(3) / 15.999400138854980_dp
	conc(4) = massFrac(4) / 31.998800277709961_dp
	conc(5) = massFrac(5) / 17.007370114326477_dp
	conc(6) = massFrac(6) / 18.015340089797974_dp
	conc(7) = massFrac(7) / 28.013399124145508_dp
	conc(8) = massFrac(8) / 33.006770253181458_dp
	conc(9) = massFrac(9) / 34.014740228652954_dp
	conc(10) = massFrac(10) / 28.010550498962402_dp
	conc(11) = massFrac(11) / 44.009950637817383_dp
	conc(12) = massFrac(12) / 30.026490449905396_dp
	conc(13) = massFrac(13) / 29.018520474433899_dp
	conc(14) = massFrac(14) / 31.034460425376892_dp
	conc(15) = massFrac(15) / 31.034460425376892_dp
	conc(16) = massFrac(16) / 48.041830539703369_dp
	conc(17) = massFrac(17) / 47.033860564231873_dp
	conc(18) = massFrac(18) / 16.043030261993408_dp
	conc(19) = massFrac(19) / 15.035060286521912_dp
	conc(20) = massFrac(20) / 14.027090311050415_dp
	conc(21) = massFrac(21) / 14.027090311050415_dp
	conc(22) = massFrac(22) / 30.070120573043823_dp
	conc(23) = massFrac(23) / 29.062150597572327_dp
	conc(24) = massFrac(24) / 28.054180622100830_dp
	conc(25) = massFrac(25) / 27.046210646629333_dp
	conc(26) = massFrac(26) / 26.038240671157837_dp
	conc(27) = massFrac(27) / 44.053580760955811_dp
	conc(28) = massFrac(28) / 43.045610785484314_dp
	conc(29) = massFrac(29) / 42.037640810012817_dp
	conc(30) = massFrac(30) / 41.029670834541321_dp
	conc(31) = massFrac(31) / 56.064731121063232_dp
	conc(32) = massFrac(32) / 55.056761145591736_dp
	conc(33) = massFrac(33) / 43.089240908622742_dp
	conc(34) = massFrac(34) / 43.089240908622742_dp
	conc(35) = massFrac(35) / 42.081270933151245_dp
	conc(36) = massFrac(36) / 41.073300957679749_dp
	conc(37) = massFrac(37) / 41.073300957679749_dp
	conc(38) = massFrac(38) / 41.073300957679749_dp
	conc(39) = massFrac(39) / 40.065330982208252_dp
	conc(40) = massFrac(40) / 40.065330982208252_dp
	conc(41) = massFrac(41) / 39.057361006736755_dp
	conc(42) = massFrac(42) / 38.049391031265259_dp
	conc(43) = massFrac(43) / 56.108361244201660_dp
	conc(44) = massFrac(44) / 55.100391268730164_dp
	conc(45) = massFrac(45) / 54.092421293258667_dp
	conc(46) = massFrac(46) / 72.107761383056641_dp
	conc(47) = massFrac(47) / 57.116331219673157_dp
	conc(48) = massFrac(48) / 56.108361244201660_dp
	conc(49) = massFrac(49) / 55.100391268730164_dp
	conc(50) = massFrac(50) / 71.099791407585144_dp
	conc(51) = massFrac(51) / 71.099791407585144_dp
	conc(52) = massFrac(52) / 70.091821432113647_dp
	conc(53) = massFrac(53) / 69.083851456642151_dp
	conc(54) = massFrac(54) / 57.072701096534729_dp
	conc(55) = massFrac(55) / 70.135451555252075_dp
	conc(56) = massFrac(56) / 70.135451555252075_dp
	conc(57) = massFrac(57) / 69.127481579780579_dp
	conc(58) = massFrac(58) / 100.20557212829590_dp
	conc(59) = massFrac(59) / 99.197602152824402_dp
	conc(60) = massFrac(60) / 84.162541866302490_dp
	conc(61) = massFrac(61) / 83.154571890830994_dp
	conc(62) = massFrac(62) / 55.100391268730164_dp
	conc(63) = massFrac(63) / 98.189632177352905_dp
	conc(64) = massFrac(64) / 97.181662201881409_dp
	conc(65) = massFrac(65) / 114.23266243934631_dp
	conc(66) = massFrac(66) / 92.141812324523926_dp
	conc(67) = massFrac(67) / 91.133842349052429_dp
	conc(68) = massFrac(68) / 107.13324248790741_dp
	conc(69) = massFrac(69) / 108.14121246337891_dp
	conc(70) = massFrac(70) / 108.09758234024048_dp
	conc(71) = massFrac(71) / 94.114122152328491_dp
	conc(72) = massFrac(72) / 106.12527251243591_dp
	conc(73) = massFrac(73) / 93.106152176856995_dp
	conc(74) = massFrac(74) / 78.114722013473511_dp
	conc(75) = massFrac(75) / 93.106152176856995_dp
	conc(76) = massFrac(76) / 77.106752038002014_dp
	conc(77) = massFrac(77) / 91.133842349052429_dp
	conc(78) = massFrac(78) / 105.11730253696442_dp
	conc(79) = massFrac(79) / 95.122092127799988_dp
 
	! Calculate density
	rho = 0.0_dp
	DO i = 1, 79
		rho = rho + conc(i)
	END DO
	rho = pres / (.8314510E+008_dp * temp * rho)
 
	DO i = 1, 79
		conc(i) = rho * MAX(conc(i), 1.0e-50_dp)
	END DO
END SUBROUTINE get_conc_pres

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

SUBROUTINE get_conc_rho (rho, temp, massFrac, conc, pres)
	IMPLICIT NONE
	INTEGER, PARAMETER :: dp = KIND(1.0d0)
	REAL(dp), INTENT(IN) :: rho, temp, massFrac(79)
	REAL(dp), INTENT(OUT) :: conc(79), pres
	INTEGER :: i

	conc(1) = rho * MAX(1.0e-50_dp, massFrac(1) / 1.0079699754714966_dp)
	conc(2) = rho * MAX(1.0e-50_dp, massFrac(2) / 2.0159399509429932_dp)
	conc(3) = rho * MAX(1.0e-50_dp, massFrac(3) / 15.999400138854980_dp)
	conc(4) = rho * MAX(1.0e-50_dp, massFrac(4) / 31.998800277709961_dp)
	conc(5) = rho * MAX(1.0e-50_dp, massFrac(5) / 17.007370114326477_dp)
	conc(6) = rho * MAX(1.0e-50_dp, massFrac(6) / 18.015340089797974_dp)
	conc(7) = rho * MAX(1.0e-50_dp, massFrac(7) / 28.013399124145508_dp)
	conc(8) = rho * MAX(1.0e-50_dp, massFrac(8) / 33.006770253181458_dp)
	conc(9) = rho * MAX(1.0e-50_dp, massFrac(9) / 34.014740228652954_dp)
	conc(10) = rho * MAX(1.0e-50_dp, massFrac(10) / 28.010550498962402_dp)
	conc(11) = rho * MAX(1.0e-50_dp, massFrac(11) / 44.009950637817383_dp)
	conc(12) = rho * MAX(1.0e-50_dp, massFrac(12) / 30.026490449905396_dp)
	conc(13) = rho * MAX(1.0e-50_dp, massFrac(13) / 29.018520474433899_dp)
	conc(14) = rho * MAX(1.0e-50_dp, massFrac(14) / 31.034460425376892_dp)
	conc(15) = rho * MAX(1.0e-50_dp, massFrac(15) / 31.034460425376892_dp)
	conc(16) = rho * MAX(1.0e-50_dp, massFrac(16) / 48.041830539703369_dp)
	conc(17) = rho * MAX(1.0e-50_dp, massFrac(17) / 47.033860564231873_dp)
	conc(18) = rho * MAX(1.0e-50_dp, massFrac(18) / 16.043030261993408_dp)
	conc(19) = rho * MAX(1.0e-50_dp, massFrac(19) / 15.035060286521912_dp)
	conc(20) = rho * MAX(1.0e-50_dp, massFrac(20) / 14.027090311050415_dp)
	conc(21) = rho * MAX(1.0e-50_dp, massFrac(21) / 14.027090311050415_dp)
	conc(22) = rho * MAX(1.0e-50_dp, massFrac(22) / 30.070120573043823_dp)
	conc(23) = rho * MAX(1.0e-50_dp, massFrac(23) / 29.062150597572327_dp)
	conc(24) = rho * MAX(1.0e-50_dp, massFrac(24) / 28.054180622100830_dp)
	conc(25) = rho * MAX(1.0e-50_dp, massFrac(25) / 27.046210646629333_dp)
	conc(26) = rho * MAX(1.0e-50_dp, massFrac(26) / 26.038240671157837_dp)
	conc(27) = rho * MAX(1.0e-50_dp, massFrac(27) / 44.053580760955811_dp)
	conc(28) = rho * MAX(1.0e-50_dp, massFrac(28) / 43.045610785484314_dp)
	conc(29) = rho * MAX(1.0e-50_dp, massFrac(29) / 42.037640810012817_dp)
	conc(30) = rho * MAX(1.0e-50_dp, massFrac(30) / 41.029670834541321_dp)
	conc(31) = rho * MAX(1.0e-50_dp, massFrac(31) / 56.064731121063232_dp)
	conc(32) = rho * MAX(1.0e-50_dp, massFrac(32) / 55.056761145591736_dp)
	conc(33) = rho * MAX(1.0e-50_dp, massFrac(33) / 43.089240908622742_dp)
	conc(34) = rho * MAX(1.0e-50_dp, massFrac(34) / 43.089240908622742_dp)
	conc(35) = rho * MAX(1.0e-50_dp, massFrac(35) / 42.081270933151245_dp)
	conc(36) = rho * MAX(1.0e-50_dp, massFrac(36) / 41.073300957679749_dp)
	conc(37) = rho * MAX(1.0e-50_dp, massFrac(37) / 41.073300957679749_dp)
	conc(38) = rho * MAX(1.0e-50_dp, massFrac(38) / 41.073300957679749_dp)
	conc(39) = rho * MAX(1.0e-50_dp, massFrac(39) / 40.065330982208252_dp)
	conc(40) = rho * MAX(1.0e-50_dp, massFrac(40) / 40.065330982208252_dp)
	conc(41) = rho * MAX(1.0e-50_dp, massFrac(41) / 39.057361006736755_dp)
	conc(42) = rho * MAX(1.0e-50_dp, massFrac(42) / 38.049391031265259_dp)
	conc(43) = rho * MAX(1.0e-50_dp, massFrac(43) / 56.108361244201660_dp)
	conc(44) = rho * MAX(1.0e-50_dp, massFrac(44) / 55.100391268730164_dp)
	conc(45) = rho * MAX(1.0e-50_dp, massFrac(45) / 54.092421293258667_dp)
	conc(46) = rho * MAX(1.0e-50_dp, massFrac(46) / 72.107761383056641_dp)
	conc(47) = rho * MAX(1.0e-50_dp, massFrac(47) / 57.116331219673157_dp)
	conc(48) = rho * MAX(1.0e-50_dp, massFrac(48) / 56.108361244201660_dp)
	conc(49) = rho * MAX(1.0e-50_dp, massFrac(49) / 55.100391268730164_dp)
	conc(50) = rho * MAX(1.0e-50_dp, massFrac(50) / 71.099791407585144_dp)
	conc(51) = rho * MAX(1.0e-50_dp, massFrac(51) / 71.099791407585144_dp)
	conc(52) = rho * MAX(1.0e-50_dp, massFrac(52) / 70.091821432113647_dp)
	conc(53) = rho * MAX(1.0e-50_dp, massFrac(53) / 69.083851456642151_dp)
	conc(54) = rho * MAX(1.0e-50_dp, massFrac(54) / 57.072701096534729_dp)
	conc(55) = rho * MAX(1.0e-50_dp, massFrac(55) / 70.135451555252075_dp)
	conc(56) = rho * MAX(1.0e-50_dp, massFrac(56) / 70.135451555252075_dp)
	conc(57) = rho * MAX(1.0e-50_dp, massFrac(57) / 69.127481579780579_dp)
	conc(58) = rho * MAX(1.0e-50_dp, massFrac(58) / 100.20557212829590_dp)
	conc(59) = rho * MAX(1.0e-50_dp, massFrac(59) / 99.197602152824402_dp)
	conc(60) = rho * MAX(1.0e-50_dp, massFrac(60) / 84.162541866302490_dp)
	conc(61) = rho * MAX(1.0e-50_dp, massFrac(61) / 83.154571890830994_dp)
	conc(62) = rho * MAX(1.0e-50_dp, massFrac(62) / 55.100391268730164_dp)
	conc(63) = rho * MAX(1.0e-50_dp, massFrac(63) / 98.189632177352905_dp)
	conc(64) = rho * MAX(1.0e-50_dp, massFrac(64) / 97.181662201881409_dp)
	conc(65) = rho * MAX(1.0e-50_dp, massFrac(65) / 114.23266243934631_dp)
	conc(66) = rho * MAX(1.0e-50_dp, massFrac(66) / 92.141812324523926_dp)
	conc(67) = rho * MAX(1.0e-50_dp, massFrac(67) / 91.133842349052429_dp)
	conc(68) = rho * MAX(1.0e-50_dp, massFrac(68) / 107.13324248790741_dp)
	conc(69) = rho * MAX(1.0e-50_dp, massFrac(69) / 108.14121246337891_dp)
	conc(70) = rho * MAX(1.0e-50_dp, massFrac(70) / 108.09758234024048_dp)
	conc(71) = rho * MAX(1.0e-50_dp, massFrac(71) / 94.114122152328491_dp)
	conc(72) = rho * MAX(1.0e-50_dp, massFrac(72) / 106.12527251243591_dp)
	conc(73) = rho * MAX(1.0e-50_dp, massFrac(73) / 93.106152176856995_dp)
	conc(74) = rho * MAX(1.0e-50_dp, massFrac(74) / 78.114722013473511_dp)
	conc(75) = rho * MAX(1.0e-50_dp, massFrac(75) / 93.106152176856995_dp)
	conc(76) = rho * MAX(1.0e-50_dp, massFrac(76) / 77.106752038002014_dp)
	conc(77) = rho * MAX(1.0e-50_dp, massFrac(77) / 91.133842349052429_dp)
	conc(78) = rho * MAX(1.0e-50_dp, massFrac(78) / 105.11730253696442_dp)
	conc(79) = rho * MAX(1.0e-50_dp, massFrac(79) / 95.122092127799988_dp)
 
	! Calculate pressure
	pres = 0.0_dp
	DO i = 1, 79
		pres = pres + conc(i)
	END DO
	pres = pres * temp * .8314510E+008_dp
END SUBROUTINE get_conc_rho

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

SUBROUTINE calc_rate_constants (pres, temp, conc, rates)
	IMPLICIT NONE
	INTEGER, PARAMETER :: dp = KIND(1.0d0)
	REAL(dp), INTENT(IN) :: pres, temp, conc(79)
	REAL(dp), INTENT(OUT) :: rates(1018)
 
	REAL(dp) :: AlogT, Tinv, sum_conc, xM
	REAL(dp) :: k0, kinf, Pr, F
	REAL(dp) :: logPr, logFcent, A, B
 
	AlogT = LOG(temp)
	Tinv = 1.0_dp / temp
	sum_conc = pres / (.8314510E+008_dp * temp)
 
	rates(1) = EXP(35.8049_dp + (-.406000_dp * AlogT) - (8353.40_dp * Tinv))
	rates(1) = rates(1) * conc(1) * conc(4)
	rates(2) = EXP(29.9602_dp + (-.150000E-001_dp * AlogT) - (-66.9278_dp * Tinv))
	rates(2) = rates(2) * conc(3) * conc(5)
	rates(3) = EXP(10.8357_dp + (2.67000_dp * AlogT) - (3166.24_dp * Tinv))
	rates(3) = rates(3) * conc(3) * conc(2)
	rates(4) = EXP(10.1800_dp + (2.65100_dp * AlogT) - (2455.70_dp * Tinv))
	rates(4) = rates(4) * conc(1) * conc(5)
	rates(5) = EXP(19.1908_dp + (1.51000_dp * AlogT) - (1726.03_dp * Tinv))
	rates(5) = rates(5) * conc(5) * conc(2)
	rates(6) = EXP(21.5518_dp + (1.40400_dp * AlogT) - (9218.93_dp * Tinv))
	rates(6) = rates(6) * conc(1) * conc(6)
	rates(7) = EXP(14.9041_dp + (2.02000_dp * AlogT) - (6743.10_dp * Tinv))
	rates(7) = rates(7) * conc(3) * conc(6)
	rates(8) = EXP(11.8872_dp + (2.10700_dp * AlogT) - (-1461.34_dp * Tinv))
	rates(8) = rates(8) * conc(5) * conc(5)
	xM = sum_conc + (1.50 * conc(2)) + (11.0 * conc(6)) + (.900 * conc(10)) + (2.80 * conc(11))
	rates(9) = xM * EXP(45.2702_dp + (-1.40000_dp * AlogT) - (52535.8_dp * Tinv))
	rates(9) = rates(9) * conc(2)
	xM = sum_conc + (1.50 * conc(2)) + (11.0 * conc(6)) + (.900 * conc(10)) + (2.80 * conc(11))
	rates(10) = xM * EXP(46.1871_dp + (-1.67600_dp * AlogT) - (412.638_dp * Tinv))
	rates(10) = rates(10) * conc(1) * conc(1)
	xM = sum_conc + (1.50 * conc(2)) + (11.0 * conc(6)) + (.900 * conc(10)) + (2.80 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	rates(11) = xM * EXP(40.6301_dp + (-.634000_dp * AlogT) - (59832.5_dp * Tinv))
	rates(11) = rates(11) * conc(4)
	xM = sum_conc + (1.50 * conc(2)) + (11.0 * conc(6)) + (.900 * conc(10)) + (2.80 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	rates(12) = xM * EXP(36.3577_dp + (-.500000_dp * AlogT))
	rates(12) = rates(12) * conc(3) * conc(3)
	xM = sum_conc + (1.50 * conc(2)) + (11.0 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	rates(13) = xM * EXP(41.4243_dp + (-.743000_dp * AlogT) - (51378.4_dp * Tinv))
	rates(13) = rates(13) * conc(5)
	xM = sum_conc + (1.50 * conc(2)) + (11.0 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	rates(14) = xM * .471400E+019_dp / (temp)
	rates(14) = rates(14) * conc(3) * conc(1)
	xM = sum_conc + (-.270 * conc(2)) + (11.0 * conc(6)) + (1.00 * conc(18)) + (2.00 * conc(22))
	rates(15) = xM * EXP(53.6050_dp + (-1.83000_dp * AlogT) - (59631.2_dp * Tinv))
	rates(15) = rates(15) * conc(6)
	xM = sum_conc + (-.270 * conc(2)) + (11.0 * conc(6)) + (1.00 * conc(18)) + (2.00 * conc(22))
	rates(16) = xM * .450000E+023_dp / (temp * temp)
	rates(16) = rates(16) * conc(1) * conc(5)
	xM = sum_conc + (.300 * conc(2)) + (13.0 * conc(6)) + (.900 * conc(10)) + (2.80 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(28.0197_dp + (.600000_dp * AlogT))
	k0 = EXP(38.0890_dp + (-.411000_dp * AlogT) - (-561.087_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .500000_dp * EXP(-temp / .100000E-029_dp) + (.500000_dp) * EXP(-temp / .100000E+031_dp) &
	         + EXP(-(.100000E+011_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(17) = kinf * F * Pr / (1.0_dp + Pr)
	rates(17) = rates(17) * conc(1) * conc(4)
	xM = sum_conc + (.300 * conc(2)) + (13.0 * conc(6)) + (.900 * conc(10)) + (2.80 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(32.2666_dp + (.110570_dp * AlogT) - (25218.2_dp * Tinv))
	k0 = EXP(42.3359_dp + (-.900430_dp * AlogT) - (24657.1_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .500000_dp * EXP(-temp / .100000E-029_dp) + (.500000_dp) * EXP(-temp / .100000E+031_dp) &
	         + EXP(-(.100000E+011_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(18) = kinf * F * Pr / (1.0_dp + Pr)
	rates(18) = rates(18) * conc(8)
	rates(19) = EXP(30.4404_dp - (414.147_dp * Tinv))
	rates(19) = rates(19) * conc(8) * conc(1)
	rates(20) = EXP(28.7835_dp + (.348000_dp * AlogT) - (27933.6_dp * Tinv))
	rates(20) = rates(20) * conc(2) * conc(4)
	rates(21) = EXP(31.8907_dp - (148.449_dp * Tinv))
	rates(21) = rates(21) * conc(8) * conc(1)
	rates(22) = EXP(23.7329_dp + (.720000_dp * AlogT) - (18538.5_dp * Tinv))
	rates(22) = rates(22) * conc(5) * conc(5)
	rates(23) = .325000E+014_dp
	rates(23) = rates(23) * conc(8) * conc(3)
	rates(24) = EXP(28.7995_dp + (.329000_dp * AlogT) - (26811.4_dp * Tinv))
	rates(24) = rates(24) * conc(5) * conc(4)
	rates(25) = EXP(23.7054_dp + (.962000_dp * AlogT) - (-165.256_dp * Tinv))
	rates(25) = rates(25) * conc(8) * conc(5)
	rates(26) = EXP(24.4094_dp + (1.20400_dp * AlogT) - (34847.8_dp * Tinv))
	rates(26) = rates(26) * conc(6) * conc(4)
	rates(27) = EXP(36.9689_dp + (-.347000_dp * AlogT) - (25025.0_dp * Tinv))
	rates(27) = rates(27) * conc(9) * conc(4)
	rates(28) = EXP(32.2658_dp - (5555.51_dp * Tinv))
	rates(28) = rates(28) * conc(8) * conc(8)
	rates(29) = EXP(30.6949_dp + (-.347000_dp * AlogT) - (18759.9_dp * Tinv))
	rates(29) = rates(29) * conc(9) * conc(4)
	rates(30) = EXP(25.9911_dp - (-709.032_dp * Tinv))
	rates(30) = rates(30) * conc(8) * conc(8)
	xM = sum_conc + (1.50 * conc(2)) + (11.0 * conc(6)) + (.900 * conc(10)) + (2.80 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(33.3183_dp - (24370.8_dp * Tinv))
	k0 = EXP(39.3279_dp - (22896.4_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .500000_dp * EXP(-temp / .100000E-029_dp) + (.500000_dp) * EXP(-temp / .100000E+031_dp) &
	         + EXP(-(.100000E+011_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(31) = kinf * F * Pr / (1.0_dp + Pr)
	rates(31) = rates(31) * conc(9)
	xM = sum_conc + (1.50 * conc(2)) + (11.0 * conc(6)) + (.900 * conc(10)) + (2.80 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(15.4357_dp + (1.65140_dp * AlogT) - (-2038.88_dp * Tinv))
	k0 = EXP(21.4453_dp + (1.65140_dp * AlogT) - (-3513.31_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .500000_dp * EXP(-temp / .100000E-029_dp) + (.500000_dp) * EXP(-temp / .100000E+031_dp) &
	         + EXP(-(.100000E+011_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(32) = kinf * F * Pr / (1.0_dp + Pr)
	rates(32) = rates(32) * conc(5) * conc(5)
	rates(33) = EXP(30.8132_dp - (1997.77_dp * Tinv))
	rates(33) = rates(33) * conc(9) * conc(1)
	rates(34) = EXP(18.6558_dp + (1.31000_dp * AlogT) - (35934.7_dp * Tinv))
	rates(34) = rates(34) * conc(6) * conc(5)
	rates(35) = EXP(23.7913_dp + (1.00000_dp * AlogT) - (3019.30_dp * Tinv))
	rates(35) = rates(35) * conc(9) * conc(1)
	rates(36) = EXP(17.4307_dp + (1.69500_dp * AlogT) - (11070.8_dp * Tinv))
	rates(36) = rates(36) * conc(2) * conc(8)
	rates(37) = EXP(16.0721_dp + (2.00000_dp * AlogT) - (1997.77_dp * Tinv))
	rates(37) = rates(37) * conc(9) * conc(3)
	rates(38) = EXP(9.05579_dp + (2.67600_dp * AlogT) - (9339.70_dp * Tinv))
	rates(38) = rates(38) * conc(5) * conc(8)
	rates(39) = EXP(28.3242_dp - (214.974_dp * Tinv))
	rates(39) = rates(39) * conc(9) * conc(5)
	rates(40) = EXP(24.3247_dp + (.589000_dp * AlogT) - (15760.7_dp * Tinv))
	rates(40) = rates(40) * conc(6) * conc(8)
	rates(41) = EXP(41.9772_dp - (14799.6_dp * Tinv))
	rates(41) = rates(41) * conc(9) * conc(5)
	rates(42) = EXP(37.9776_dp + (.589000_dp * AlogT) - (30344.0_dp * Tinv))
	rates(42) = rates(42) * conc(6) * conc(8)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(4)) + (5.00 * conc(6)) + (.500 * conc(10)) &
	   + (2.50 * conc(11)) + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(23.6136_dp - (1199.67_dp * Tinv))
	k0 = EXP(55.5621_dp + (-2.78800_dp * AlogT) - (2108.98_dp * Tinv))
	Pr = k0 * xM / kinf
	F = 1.0_dp
	rates(43) = kinf * F * Pr / (1.0_dp + Pr)
	rates(43) = rates(43) * conc(10) * conc(3)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(4)) + (5.00 * conc(6)) + (.500 * conc(10)) &
	   + (2.50 * conc(11)) + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(39.5909_dp + (-1.26410_dp * AlogT) - (65876.1_dp * Tinv))
	k0 = EXP(71.5394_dp + (-4.05210_dp * AlogT) - (66781.9_dp * Tinv))
	Pr = k0 * xM / kinf
	F = 1.0_dp
	rates(44) = kinf * F * Pr / (1.0_dp + Pr)
	rates(44) = rates(44) * conc(11)
	rates(45) = EXP(27.6798_dp - (21406.8_dp * Tinv))
	rates(45) = rates(45) * conc(10) * conc(4)
	rates(46) = EXP(36.6226_dp + (-.800000_dp * AlogT) - (25779.8_dp * Tinv))
	rates(46) = rates(46) * conc(11) * conc(3)
	rates(47) = EXP(12.3149_dp + (1.89000_dp * AlogT) - (-582.725_dp * Tinv))
	rates(47) = rates(47) * conc(10) * conc(5)
	rates(48) = EXP(27.1027_dp + (.699000_dp * AlogT) - (12208.0_dp * Tinv))
	rates(48) = rates(48) * conc(11) * conc(1)
	rates(49) = EXP(31.0355_dp - (11574.0_dp * Tinv))
	rates(49) = rates(49) * conc(10) * conc(8)
	rates(50) = EXP(37.6655_dp + (-.470000_dp * AlogT) - (42758.3_dp * Tinv))
	rates(50) = rates(50) * conc(11) * conc(5)
	xM = sum_conc + (1.00 * conc(2)) + (11.0 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	rates(51) = xM * EXP(26.8866_dp + (.660000_dp * AlogT) - (7482.83_dp * Tinv))
	rates(51) = rates(51) * conc(13)
	xM = sum_conc + (1.00 * conc(2)) + (11.0 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	rates(52) = xM * EXP(24.3018_dp + (1.04100_dp * AlogT) - (-230.121_dp * Tinv))
	rates(52) = rates(52) * conc(1) * conc(10)
	rates(53) = EXP(29.6565_dp - (206.319_dp * Tinv))
	rates(53) = rates(53) * conc(13) * conc(4)
	rates(54) = EXP(27.8117_dp + (.309000_dp * AlogT) - (17084.2_dp * Tinv))
	rates(54) = rates(54) * conc(10) * conc(8)
	rates(55) = .734000E+014_dp
	rates(55) = rates(55) * conc(13) * conc(1)
	rates(56) = EXP(28.4249_dp + (.656000_dp * AlogT) - (44398.8_dp * Tinv))
	rates(56) = rates(56) * conc(10) * conc(2)
	rates(57) = .302000E+014_dp
	rates(57) = rates(57) * conc(13) * conc(3)
	rates(58) = EXP(26.8813_dp + (.638000_dp * AlogT) - (43689.3_dp * Tinv))
	rates(58) = rates(58) * conc(10) * conc(5)
	rates(59) = .300000E+014_dp
	rates(59) = rates(59) * conc(13) * conc(3)
	rates(60) = EXP(41.6624_dp + (-.553000_dp * AlogT) - (56460.9_dp * Tinv))
	rates(60) = rates(60) * conc(11) * conc(1)
	rates(61) = .102000E+015_dp
	rates(61) = rates(61) * conc(13) * conc(5)
	rates(62) = EXP(31.1150_dp + (.551000_dp * AlogT) - (51881.6_dp * Tinv))
	rates(62) = rates(62) * conc(10) * conc(6)
	rates(63) = .265000E+014_dp
	rates(63) = rates(63) * conc(13) * conc(19)
	rates(64) = EXP(34.2221_dp + (.211000_dp * AlogT) - (45173.8_dp * Tinv))
	rates(64) = rates(64) * conc(18) * conc(10)
	rates(65) = EXP(33.1521_dp + (-.610000E-001_dp * AlogT) - (7004.78_dp * Tinv))
	rates(65) = rates(65) * conc(13) * conc(8)
	rates(66) = EXP(36.6269_dp - (26881.8_dp * Tinv))
	rates(66) = rates(66) * conc(12) * conc(4)
	rates(67) = .300000E+014_dp
	rates(67) = rates(67) * conc(13) * conc(8)
	rates(68) = .00000_dp
	rates(68) = rates(68) * conc(11) * conc(1) * conc(5)
	rates(69) = EXP(32.1513_dp + (.370000_dp * AlogT) - (36754.9_dp * Tinv))
	rates(69) = rates(69) * conc(12) * conc(10)
	rates(70) = .180000E+014_dp
	rates(70) = rates(70) * conc(13) * conc(13)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(27.7172_dp + (.480000_dp * AlogT) - (-130.836_dp * Tinv))
	k0 = EXP(55.5621_dp + (-2.57000_dp * AlogT) - (717.084_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .217600_dp * EXP(-temp / 271.000_dp) + (.782400_dp) * EXP(-temp / 2755.00_dp) &
	         + EXP(-(6570.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(71) = kinf * F * Pr / (1.0_dp + Pr)
	rates(71) = rates(71) * conc(13) * conc(1)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(36.5841_dp + (-.858860E-001_dp * AlogT) - (45152.6_dp * Tinv))
	k0 = EXP(64.4290_dp + (-3.13590_dp * AlogT) - (46000.5_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .217600_dp * EXP(-temp / 271.000_dp) + (.782400_dp) * EXP(-temp / 2755.00_dp) &
	         + EXP(-(6570.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(72) = kinf * F * Pr / (1.0_dp + Pr)
	rates(72) = rates(72) * conc(12)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(17.5767_dp + (1.50000_dp * AlogT) - (40056.0_dp * Tinv))
	k0 = EXP(63.7931_dp + (-3.42000_dp * AlogT) - (42445.3_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .680000E-001_dp * EXP(-temp / 197.000_dp) + (.932000_dp) * EXP(-temp / 1540.00_dp) &
	         + EXP(-(10300.0_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(73) = kinf * F * Pr / (1.0_dp + Pr)
	rates(73) = rates(73) * conc(10) * conc(2)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(32.0647_dp + (.238170E-001_dp * AlogT) - (41291.4_dp * Tinv))
	k0 = EXP(78.2811_dp + (-4.89620_dp * AlogT) - (43680.7_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .680000E-001_dp * EXP(-temp / 197.000_dp) + (.932000_dp) * EXP(-temp / 1540.00_dp) &
	         + EXP(-(10300.0_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(74) = kinf * F * Pr / (1.0_dp + Pr)
	rates(74) = rates(74) * conc(12)
	rates(75) = EXP(18.1748_dp + (1.63000_dp * AlogT) - (-530.894_dp * Tinv))
	rates(75) = rates(75) * conc(12) * conc(5)
	rates(76) = EXP(15.4039_dp + (1.81100_dp * AlogT) - (14608.4_dp * Tinv))
	rates(76) = rates(76) * conc(13) * conc(6)
	rates(77) = EXP(17.8656_dp + (1.90000_dp * AlogT) - (1378.81_dp * Tinv))
	rates(77) = rates(77) * conc(12) * conc(1)
	rates(78) = EXP(12.7338_dp + (2.18700_dp * AlogT) - (9022.67_dp * Tinv))
	rates(78) = rates(78) * conc(13) * conc(2)
	rates(79) = EXP(22.5574_dp + (1.15000_dp * AlogT) - (1137.27_dp * Tinv))
	rates(79) = rates(79) * conc(12) * conc(3)
	rates(80) = EXP(16.7699_dp + (1.41800_dp * AlogT) - (8071.60_dp * Tinv))
	rates(80) = rates(80) * conc(13) * conc(5)
	rates(81) = EXP(3.64545_dp + (3.36000_dp * AlogT) - (2169.87_dp * Tinv))
	rates(81) = rates(81) * conc(12) * conc(19)
	rates(82) = EXP(5.32933_dp + (3.20100_dp * AlogT) - (10587.7_dp * Tinv))
	rates(82) = rates(82) * conc(13) * conc(18)
	rates(83) = EXP(-4.94766_dp + (4.51700_dp * AlogT) - (3311.17_dp * Tinv))
	rates(83) = rates(83) * conc(12) * conc(8)
	rates(84) = EXP(-3.71893_dp + (4.10800_dp * AlogT) - (2903.06_dp * Tinv))
	rates(84) = rates(84) * conc(13) * conc(9)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(31.8505_dp - (13169.2_dp * Tinv))
	k0 = EXP(58.1890_dp + (-3.00000_dp * AlogT) - (12231.7_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .100000_dp * EXP(-temp / 2500.00_dp) + (.900000_dp) * EXP(-temp / 1300.00_dp) &
	         + EXP(-(.100000E+100_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(85) = kinf * F * Pr / (1.0_dp + Pr)
	rates(85) = rates(85) * conc(15)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(23.5196_dp + (.884080_dp * AlogT) - (1220.10_dp * Tinv))
	k0 = EXP(49.8581_dp + (-2.11590_dp * AlogT) - (282.591_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .100000_dp * EXP(-temp / 2500.00_dp) + (.900000_dp) * EXP(-temp / 1300.00_dp) &
	         + EXP(-(.100000E+100_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(86) = kinf * F * Pr / (1.0_dp + Pr)
	rates(86) = rates(86) * conc(12) * conc(1)
	rates(87) = EXP(-42.2721_dp + (9.50000_dp * AlogT) - (-2768.19_dp * Tinv))
	rates(87) = rates(87) * conc(15) * conc(4)
	rates(88) = EXP(-45.7039_dp + (9.81600_dp * AlogT) - (10607.8_dp * Tinv))
	rates(88) = rates(88) * conc(12) * conc(8)
	rates(89) = .200000E+014_dp
	rates(89) = rates(89) * conc(15) * conc(1)
	rates(90) = EXP(25.5379_dp + (.664000_dp * AlogT) - (40896.4_dp * Tinv))
	rates(90) = rates(90) * conc(12) * conc(2)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(27.0148_dp + (.454000_dp * AlogT) - (1811.58_dp * Tinv))
	k0 = EXP(73.9217_dp + (-4.82000_dp * AlogT) - (3286.00_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .281300_dp * EXP(-temp / 103.000_dp) + (.718700_dp) * EXP(-temp / 1291.00_dp) &
	         + EXP(-(4160.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(91) = kinf * F * Pr / (1.0_dp + Pr)
	rates(91) = rates(91) * conc(12) * conc(1)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(30.4134_dp + (-.111930_dp * AlogT) - (16429.0_dp * Tinv))
	k0 = EXP(77.3203_dp + (-5.38590_dp * AlogT) - (17903.4_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .281300_dp * EXP(-temp / 103.000_dp) + (.718700_dp) * EXP(-temp / 1291.00_dp) &
	         + EXP(-(4160.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(92) = kinf * F * Pr / (1.0_dp + Pr)
	rates(92) = rates(92) * conc(14)
	rates(93) = .151000E+016_dp / (temp)
	rates(93) = rates(93) * conc(14) * conc(4)
	rates(94) = EXP(32.9168_dp + (-.580000_dp * AlogT) - (10094.5_dp * Tinv))
	rates(94) = rates(94) * conc(12) * conc(8)
	rates(95) = EXP(33.1158_dp - (2524.64_dp * Tinv))
	rates(95) = rates(95) * conc(14) * conc(4)
	rates(96) = EXP(31.0816_dp + (.420000_dp * AlogT) - (12620.7_dp * Tinv))
	rates(96) = rates(96) * conc(12) * conc(8)
	rates(97) = .600000E+013_dp
	rates(97) = rates(97) * conc(14) * conc(1)
	rates(98) = EXP(25.7319_dp + (.768000_dp * AlogT) - (37615.4_dp * Tinv))
	rates(98) = rates(98) * conc(12) * conc(2)
	rates(99) = .240000E+014_dp
	rates(99) = rates(99) * conc(5) * conc(14)
	rates(100) = EXP(29.4790_dp + (.662000_dp * AlogT) - (45108.3_dp * Tinv))
	rates(100) = rates(100) * conc(6) * conc(12)
	rates(101) = .420000E+014_dp
	rates(101) = rates(101) * conc(3) * conc(14)
	rates(102) = EXP(27.0218_dp + (.749000_dp * AlogT) - (36905.9_dp * Tinv))
	rates(102) = rates(102) * conc(5) * conc(12)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(37.0804_dp + (-.600000_dp * AlogT) - (192.732_dp * Tinv))
	k0 = EXP(76.8924_dp + (-4.76000_dp * AlogT) - (1229.86_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .217000_dp * EXP(-temp / 74.0000_dp) + (.783000_dp) * EXP(-temp / 2940.00_dp) &
	         + EXP(-(6960.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(103) = kinf * F * Pr / (1.0_dp + Pr)
	rates(103) = rates(103) * conc(19) * conc(1)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(49.6295_dp + (-1.56430_dp * AlogT) - (54226.6_dp * Tinv))
	k0 = EXP(89.4414_dp + (-5.72430_dp * AlogT) - (55268.3_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .217000_dp * EXP(-temp / 74.0000_dp) + (.783000_dp) * EXP(-temp / 2940.00_dp) &
	         + EXP(-(6960.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(104) = kinf * F * Pr / (1.0_dp + Pr)
	rates(104) = rates(104) * conc(18)
	rates(105) = EXP(13.3278_dp + (2.50000_dp * AlogT) - (4824.34_dp * Tinv))
	rates(105) = rates(105) * conc(18) * conc(1)
	rates(106) = EXP(6.51175_dp + (2.94600_dp * AlogT) - (4049.38_dp * Tinv))
	rates(106) = rates(106) * conc(19) * conc(2)
	rates(107) = EXP(10.9734_dp + (2.60000_dp * AlogT) - (1102.04_dp * Tinv))
	rates(107) = rates(107) * conc(18) * conc(5)
	rates(108) = EXP(6.51856_dp + (2.94000_dp * AlogT) - (7819.99_dp * Tinv))
	rates(108) = rates(108) * conc(19) * conc(6)
	rates(109) = EXP(20.7431_dp + (1.50000_dp * AlogT) - (4327.66_dp * Tinv))
	rates(109) = rates(109) * conc(18) * conc(3)
	rates(110) = EXP(13.2715_dp + (1.92700_dp * AlogT) - (2842.17_dp * Tinv))
	rates(110) = rates(110) * conc(19) * conc(5)
	rates(111) = EXP(2.42480_dp + (3.74000_dp * AlogT) - (10572.6_dp * Tinv))
	rates(111) = rates(111) * conc(18) * conc(8)
	rates(112) = EXP(1.96935_dp + (3.49100_dp * AlogT) - (1745.16_dp * Tinv))
	rates(112) = rates(112) * conc(19) * conc(9)
	rates(113) = EXP(14.7157_dp + (2.00000_dp * AlogT) - (4161.60_dp * Tinv))
	rates(113) = rates(113) * conc(18) * conc(20)
	rates(114) = EXP(14.3671_dp + (1.86800_dp * AlogT) - (6531.75_dp * Tinv))
	rates(114) = rates(114) * conc(19) * conc(19)
	rates(115) = EXP(22.8027_dp + (.500000_dp * AlogT) - (-883.145_dp * Tinv))
	rates(115) = rates(115) * conc(19) * conc(5)
	rates(116) = EXP(27.6949_dp + (.322000_dp * AlogT) - (34324.4_dp * Tinv))
	rates(116) = rates(116) * conc(12) * conc(2)
	rates(117) = EXP(40.6498_dp + (-1.34000_dp * AlogT) - (713.058_dp * Tinv))
	rates(117) = rates(117) * conc(19) * conc(5)
	rates(118) = EXP(37.3446_dp + (-.855000_dp * AlogT) - (522.842_dp * Tinv))
	rates(118) = rates(118) * conc(21) * conc(6)
	rates(119) = EXP(18.0558_dp + (1.34300_dp * AlogT) - (5636.03_dp * Tinv))
	rates(119) = rates(119) * conc(19) * conc(5)
	rates(120) = EXP(28.0365_dp + (.500000_dp * AlogT) - (-55.3538_dp * Tinv))
	rates(120) = rates(120) * conc(15) * conc(1)
	rates(121) = EXP(17.2463_dp + (1.59600_dp * AlogT) - (2267.49_dp * Tinv))
	rates(121) = rates(121) * conc(19) * conc(5)
	rates(122) = EXP(25.8292_dp + (.650000_dp * AlogT) - (-142.914_dp * Tinv))
	rates(122) = rates(122) * conc(14) * conc(1)
	rates(123) = EXP(17.8409_dp + (1.60000_dp * AlogT) - (2727.43_dp * Tinv))
	rates(123) = rates(123) * conc(19) * conc(5)
	rates(124) = EXP(13.7347_dp + (2.07200_dp * AlogT) - (7075.23_dp * Tinv))
	rates(124) = rates(124) * conc(20) * conc(6)
	rates(125) = EXP(27.6310_dp + (.269000_dp * AlogT) - (-345.961_dp * Tinv))
	rates(125) = rates(125) * conc(19) * conc(8)
	rates(126) = EXP(29.4540_dp + (.147000_dp * AlogT) - (12354.0_dp * Tinv))
	rates(126) = rates(126) * conc(15) * conc(5)
	rates(127) = EXP(11.6613_dp + (2.23000_dp * AlogT) - (-1520.72_dp * Tinv))
	rates(127) = rates(127) * conc(19) * conc(8)
	rates(128) = EXP(16.8202_dp + (2.13200_dp * AlogT) - (26776.2_dp * Tinv))
	rates(128) = rates(128) * conc(18) * conc(4)
	rates(129) = EXP(31.6456_dp + (.500000E-001_dp * AlogT) - (-68.4375_dp * Tinv))
	rates(129) = rates(129) * conc(19) * conc(3)
	rates(130) = EXP(35.8816_dp + (-.147000_dp * AlogT) - (34425.1_dp * Tinv))
	rates(130) = rates(130) * conc(12) * conc(1)
	rates(131) = EXP(29.6520_dp - (14251.1_dp * Tinv))
	rates(131) = rates(131) * conc(19) * conc(4)
	rates(132) = EXP(33.7876_dp + (-.451000_dp * AlogT) - (144.926_dp * Tinv))
	rates(132) = rates(132) * conc(15) * conc(3)
	rates(133) = EXP(.971158_dp + (3.28300_dp * AlogT) - (4078.57_dp * Tinv))
	rates(133) = rates(133) * conc(19) * conc(4)
	rates(134) = EXP(-.637712_dp + (3.47700_dp * AlogT) - (30152.7_dp * Tinv))
	rates(134) = rates(134) * conc(12) * conc(5)
	xM = sum_conc
	kinf = EXP(22.7789_dp + (.900000_dp * AlogT))
	k0 = .685000E+025_dp / (temp * temp * temp)
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .400000_dp * EXP(-temp / 1000.00_dp) + (.600000_dp) * EXP(-temp / 70.0000_dp) &
	         + EXP(-(1700.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(135) = kinf * F * Pr / (1.0_dp + Pr)
	rates(135) = rates(135) * conc(19) * conc(4)
	xM = sum_conc
	kinf = EXP(40.9451_dp + (-.871440_dp * AlogT) - (17577.4_dp * Tinv))
	k0 = EXP(75.3525_dp + (-4.77140_dp * AlogT) - (17577.4_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .400000_dp * EXP(-temp / 1000.00_dp) + (.600000_dp) * EXP(-temp / 70.0000_dp) &
	         + EXP(-(1700.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(136) = kinf * F * Pr / (1.0_dp + Pr)
	rates(136) = rates(136) * conc(17)
	rates(137) = EXP(28.3192_dp - (5867.51_dp * Tinv))
	rates(137) = rates(137) * conc(17) * conc(12)
	rates(138) = EXP(32.5161_dp + (-.853000_dp * AlogT) - (4659.28_dp * Tinv))
	rates(138) = rates(138) * conc(16) * conc(13)
	rates(139) = EXP(29.2563_dp - (-710.039_dp * Tinv))
	rates(139) = rates(139) * conc(17) * conc(19)
	rates(140) = EXP(28.3075_dp + (.176000_dp * AlogT) - (14125.3_dp * Tinv))
	rates(140) = rates(140) * conc(15) * conc(15)
	rates(141) = EXP(26.2327_dp - (-790.050_dp * Tinv))
	rates(141) = rates(141) * conc(17) * conc(8)
	rates(142) = EXP(33.9043_dp + (-.792000_dp * AlogT) - (17874.3_dp * Tinv))
	rates(142) = rates(142) * conc(16) * conc(4)
	rates(143) = EXP(37.1778_dp + (-1.61000_dp * AlogT) - (935.983_dp * Tinv))
	rates(143) = rates(143) * conc(17) * conc(17)
	rates(144) = .00000_dp
	rates(144) = rates(144) * conc(4) * conc(15) * conc(15)
	rates(145) = .960000E+014_dp
	rates(145) = rates(145) * conc(17) * conc(1)
	rates(146) = EXP(21.2656_dp + (1.01900_dp * AlogT) - (20521.2_dp * Tinv))
	rates(146) = rates(146) * conc(15) * conc(5)
	rates(147) = .360000E+014_dp
	rates(147) = rates(147) * conc(17) * conc(3)
	rates(148) = EXP(26.1300_dp + (.628000_dp * AlogT) - (28945.0_dp * Tinv))
	rates(148) = rates(148) * conc(15) * conc(4)
	rates(149) = EXP(34.0783_dp - (21286.1_dp * Tinv))
	rates(149) = rates(149) * conc(16)
	rates(150) = EXP(14.7374_dp + (1.88300_dp * AlogT) - (-1446.75_dp * Tinv))
	rates(150) = rates(150) * conc(15) * conc(5)
	rates(151) = .100000E+014_dp
	rates(151) = rates(151) * conc(21)
	rates(152) = EXP(29.1324_dp + (-.130000E-001_dp * AlogT) - (4539.01_dp * Tinv))
	rates(152) = rates(152) * conc(20)
	rates(153) = EXP(30.4036_dp - (-286.834_dp * Tinv))
	rates(153) = rates(153) * conc(21) * conc(18)
	rates(154) = EXP(29.2538_dp + (-.145000_dp * AlogT) - (6622.33_dp * Tinv))
	rates(154) = rates(154) * conc(19) * conc(19)
	rates(155) = .700000E+014_dp
	rates(155) = rates(155) * conc(21) * conc(4)
	rates(156) = .00000_dp
	rates(156) = rates(156) * conc(10) * conc(5) * conc(1)
	rates(157) = .700000E+014_dp
	rates(157) = rates(157) * conc(21) * conc(2)
	rates(158) = EXP(37.5454_dp + (-.591000_dp * AlogT) - (7684.12_dp * Tinv))
	rates(158) = rates(158) * conc(19) * conc(1)
	rates(159) = .300000E+014_dp
	rates(159) = rates(159) * conc(21) * conc(3)
	rates(160) = .00000_dp
	rates(160) = rates(160) * conc(10) * conc(1) * conc(1)
	rates(161) = .300000E+014_dp
	rates(161) = rates(161) * conc(21) * conc(5)
	rates(162) = EXP(41.5898_dp + (-.770000_dp * AlogT) - (42889.2_dp * Tinv))
	rates(162) = rates(162) * conc(12) * conc(1)
	rates(163) = .300000E+013_dp
	rates(163) = rates(163) * conc(21) * conc(11)
	rates(164) = EXP(24.4997_dp + (.421000_dp * AlogT) - (30097.4_dp * Tinv))
	rates(164) = rates(164) * conc(12) * conc(10)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(37.7577_dp + (-.800000_dp * AlogT))
	k0 = EXP(63.3329_dp + (-3.14000_dp * AlogT) - (618.957_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .320000_dp * EXP(-temp / 78.0000_dp) + (.680000_dp) * EXP(-temp / 1995.00_dp) &
	         + EXP(-(5590.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(165) = kinf * F * Pr / (1.0_dp + Pr)
	rates(165) = rates(165) * conc(20) * conc(1)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(47.9920_dp + (-1.66060_dp * AlogT) - (56088.5_dp * Tinv))
	k0 = EXP(73.5672_dp + (-4.00060_dp * AlogT) - (56707.5_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .320000_dp * EXP(-temp / 78.0000_dp) + (.680000_dp) * EXP(-temp / 1995.00_dp) &
	         + EXP(-(5590.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(166) = kinf * F * Pr / (1.0_dp + Pr)
	rates(166) = rates(166) * conc(19)
	rates(167) = EXP(28.5065_dp - (754.825_dp * Tinv))
	rates(167) = rates(167) * conc(20) * conc(4)
	rates(168) = EXP(34.0204_dp + (-.365000_dp * AlogT) - (30686.2_dp * Tinv))
	rates(168) = rates(168) * conc(12) * conc(3)
	rates(169) = EXP(29.3889_dp - (754.825_dp * Tinv))
	rates(169) = rates(169) * conc(20) * conc(4)
	rates(170) = .00000_dp
	rates(170) = rates(170) * conc(11) * conc(1) * conc(1)
	rates(171) = EXP(29.2405_dp - (754.825_dp * Tinv))
	rates(171) = rates(171) * conc(20) * conc(4)
	rates(172) = .00000_dp
	rates(172) = rates(172) * conc(10) * conc(5) * conc(1)
	rates(173) = .500000E+014_dp
	rates(173) = rates(173) * conc(20) * conc(3)
	rates(174) = .00000_dp
	rates(174) = rates(174) * conc(10) * conc(1) * conc(1)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(39.0621_dp + (-1.17000_dp * AlogT) - (319.945_dp * Tinv))
	k0 = EXP(83.0197_dp + (-5.24600_dp * AlogT) - (857.984_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .595000_dp * EXP(-temp / 1120.00_dp) + (.405000_dp) * EXP(-temp / 69.6000_dp) &
	         + EXP(-(.100000E+011_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(175) = kinf * F * Pr / (1.0_dp + Pr)
	rates(175) = rates(175) * conc(19) * conc(19)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(65.9091_dp + (-3.52370_dp * AlogT) - (47459.9_dp * Tinv))
	k0 = EXP(109.867_dp + (-7.59970_dp * AlogT) - (47997.8_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .595000_dp * EXP(-temp / 1120.00_dp) + (.405000_dp) * EXP(-temp / 69.6000_dp) &
	         + EXP(-(.100000E+011_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(176) = kinf * F * Pr / (1.0_dp + Pr)
	rates(176) = rates(176) * conc(22)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(40.7945_dp + (-.990000_dp * AlogT) - (795.082_dp * Tinv))
	k0 = EXP(95.0941_dp + (-7.08000_dp * AlogT) - (3364.00_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .158000_dp * EXP(-temp / 125.000_dp) + (.842000_dp) * EXP(-temp / 2219.00_dp) &
	         + EXP(-(6882.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(177) = kinf * F * Pr / (1.0_dp + Pr)
	rates(177) = rates(177) * conc(23) * conc(1)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(54.7710_dp + (-2.06380_dp * AlogT) - (52772.3_dp * Tinv))
	k0 = EXP(109.071_dp + (-8.15380_dp * AlogT) - (55338.7_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .158000_dp * EXP(-temp / 125.000_dp) + (.842000_dp) * EXP(-temp / 2219.00_dp) &
	         + EXP(-(6882.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(178) = kinf * F * Pr / (1.0_dp + Pr)
	rates(178) = rates(178) * conc(22)
	rates(179) = EXP(18.5604_dp + (1.90000_dp * AlogT) - (3789.22_dp * Tinv))
	rates(179) = rates(179) * conc(22) * conc(1)
	rates(180) = EXP(9.27049_dp + (2.58200_dp * AlogT) - (4911.39_dp * Tinv))
	rates(180) = rates(180) * conc(23) * conc(2)
	rates(181) = EXP(15.0825_dp + (2.40000_dp * AlogT) - (2933.75_dp * Tinv))
	rates(181) = rates(181) * conc(22) * conc(3)
	rates(182) = EXP(5.13697_dp + (3.06300_dp * AlogT) - (3345.38_dp * Tinv))
	rates(182) = rates(182) * conc(23) * conc(5)
	rates(183) = EXP(16.5101_dp + (1.90000_dp * AlogT) - (478.056_dp * Tinv))
	rates(183) = rates(183) * conc(22) * conc(5)
	rates(184) = EXP(9.58190_dp + (2.47600_dp * AlogT) - (9093.13_dp * Tinv))
	rates(184) = rates(184) * conc(23) * conc(6)
	rates(185) = EXP(31.7304_dp - (26101.8_dp * Tinv))
	rates(185) = rates(185) * conc(22) * conc(4)
	rates(186) = EXP(24.0978_dp + (.334000_dp * AlogT) - (-298.407_dp * Tinv))
	rates(186) = rates(186) * conc(23) * conc(8)
	rates(187) = EXP(-15.7060_dp + (6.00000_dp * AlogT) - (3042.95_dp * Tinv))
	rates(187) = rates(187) * conc(22) * conc(19)
	rates(188) = EXP(-18.1793_dp + (6.23600_dp * AlogT) - (4940.08_dp * Tinv))
	rates(188) = rates(188) * conc(23) * conc(18)
	rates(189) = EXP(3.54385_dp + (3.61000_dp * AlogT) - (8514.43_dp * Tinv))
	rates(189) = rates(189) * conc(22) * conc(8)
	rates(190) = EXP(.614645_dp + (3.59700_dp * AlogT) - (1585.64_dp * Tinv))
	rates(190) = rates(190) * conc(23) * conc(9)
	rates(191) = EXP(2.96527_dp + (3.64000_dp * AlogT) - (8605.01_dp * Tinv))
	rates(191) = rates(191) * conc(22) * conc(17)
	rates(192) = EXP(3.00420_dp + (3.18200_dp * AlogT) - (872.578_dp * Tinv))
	rates(192) = rates(192) * conc(23) * conc(16)
	rates(193) = .120000E+015_dp
	rates(193) = rates(193) * conc(21) * conc(22)
	rates(194) = EXP(28.7951_dp + (.910000E-001_dp * AlogT) - (8806.29_dp * Tinv))
	rates(194) = rates(194) * conc(19) * conc(23)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(27.7089_dp + (.454000_dp * AlogT) - (916.861_dp * Tinv))
	k0 = EXP(96.8909_dp + (-7.62000_dp * AlogT) - (3507.42_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .250000E-001_dp * EXP(-temp / 210.000_dp) + (.975000_dp) * EXP(-temp / 984.000_dp) &
	         + EXP(-(4374.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(195) = kinf * F * Pr / (1.0_dp + Pr)
	rates(195) = rates(195) * conc(24) * conc(1)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(31.4551_dp + (-.423670E-001_dp * AlogT) - (19334.1_dp * Tinv))
	k0 = EXP(100.637_dp + (-8.11640_dp * AlogT) - (21924.6_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .250000E-001_dp * EXP(-temp / 210.000_dp) + (.975000_dp) * EXP(-temp / 984.000_dp) &
	         + EXP(-(4374.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(196) = kinf * F * Pr / (1.0_dp + Pr)
	rates(196) = rates(196) * conc(23)
	rates(197) = EXP(32.6417_dp - (13098.7_dp * Tinv))
	rates(197) = rates(197) * conc(2) * conc(17)
	rates(198) = EXP(41.9701_dp + (-1.14000_dp * AlogT) - (4244.13_dp * Tinv))
	rates(198) = rates(198) * conc(1) * conc(16)
	rates(199) = EXP(9.37585_dp + (2.45000_dp * AlogT) - (-1469.90_dp * Tinv))
	rates(199) = rates(199) * conc(19) * conc(23)
	rates(200) = EXP(14.6868_dp + (2.40000_dp * AlogT) - (33559.5_dp * Tinv))
	rates(200) = rates(200) * conc(18) * conc(24)
	rates(201) = EXP(32.2047_dp - (110.708_dp * Tinv))
	rates(201) = rates(201) * conc(23) * conc(1)
	rates(202) = EXP(21.4308_dp + (1.02800_dp * AlogT) - (5288.81_dp * Tinv))
	rates(202) = rates(202) * conc(19) * conc(19)
	rates(203) = .200000E+013_dp
	rates(203) = rates(203) * conc(23) * conc(1)
	rates(204) = EXP(26.8191_dp + (.396000_dp * AlogT) - (34254.0_dp * Tinv))
	rates(204) = rates(204) * conc(24) * conc(2)
	rates(205) = .110000E+015_dp
	rates(205) = rates(205) * conc(23) * conc(3)
	rates(206) = EXP(39.1764_dp + (-.500000_dp * AlogT) - (38959.0_dp * Tinv))
	rates(206) = rates(206) * conc(27) * conc(1)
	rates(207) = EXP(34.2592_dp + (-1.01000_dp * AlogT) - (2389.78_dp * Tinv))
	rates(207) = rates(207) * conc(23) * conc(4)
	rates(208) = EXP(34.4112_dp + (-.962000_dp * AlogT) - (9123.32_dp * Tinv))
	rates(208) = rates(208) * conc(24) * conc(8)
	rates(209) = EXP(-.916291_dp + (3.88000_dp * AlogT) - (6853.81_dp * Tinv))
	rates(209) = rates(209) * conc(23) * conc(4)
	rates(210) = EXP(-.764428_dp + (3.92800_dp * AlogT) - (13586.9_dp * Tinv))
	rates(210) = rates(210) * conc(24) * conc(8)
	rates(211) = EXP(6.71720_dp + (2.41000_dp * AlogT) - (2659.50_dp * Tinv))
	rates(211) = rates(211) * conc(23) * conc(4)
	rates(212) = EXP(7.71735_dp + (2.30100_dp * AlogT) - (33197.2_dp * Tinv))
	rates(212) = rates(212) * conc(27) * conc(5)
	rates(213) = EXP(48.0912_dp + (-1.34200_dp * AlogT) - (43754.7_dp * Tinv))
	rates(213) = rates(213) * conc(27)
	rates(214) = .175000E+014_dp
	rates(214) = rates(214) * conc(19) * conc(13)
	rates(215) = EXP(30.7965_dp - (1832.72_dp * Tinv))
	rates(215) = rates(215) * conc(27) * conc(1)
	rates(216) = EXP(23.5199_dp + (.633000_dp * AlogT) - (8856.61_dp * Tinv))
	rates(216) = rates(216) * conc(2)
	rates(217) = EXP(29.4127_dp - (940.009_dp * Tinv))
	rates(217) = rates(217) * conc(27) * conc(3)
	rates(218) = EXP(21.4808_dp + (.614000_dp * AlogT) - (7251.35_dp * Tinv))
	rates(218) = rates(218) * conc(5)
	rates(219) = EXP(28.8459_dp - (-311.491_dp * Tinv))
	rates(219) = rates(219) * conc(27) * conc(5)
	rates(220) = EXP(23.9309_dp + (.527000_dp * AlogT) - (14205.8_dp * Tinv))
	rates(220) = rates(220) * conc(6)
	rates(221) = EXP(31.0355_dp - (19700.9_dp * Tinv))
	rates(221) = rates(221) * conc(27) * conc(4)
	rates(222) = EXP(25.4164_dp + (.285000_dp * AlogT) - (-799.108_dp * Tinv))
	rates(222) = rates(222) * conc(8)
	rates(223) = EXP(-7.25307_dp + (4.58000_dp * AlogT) - (989.324_dp * Tinv))
	rates(223) = rates(223) * conc(27) * conc(19)
	rates(224) = EXP(-7.71340_dp + (4.76700_dp * AlogT) - (8786.16_dp * Tinv))
	rates(224) = rates(224) * conc(18)
	rates(225) = EXP(28.7330_dp - (5998.34_dp * Tinv))
	rates(225) = rates(225) * conc(27) * conc(8)
	rates(226) = EXP(27.8175_dp + (-.620000E-001_dp * AlogT) - (4970.27_dp * Tinv))
	rates(226) = rates(226) * conc(9)
	rates(227) = EXP(28.7330_dp - (5998.34_dp * Tinv))
	rates(227) = rates(227) * conc(17) * conc(27)
	rates(228) = EXP(30.7855_dp + (-.507000_dp * AlogT) - (4167.64_dp * Tinv))
	rates(228) = rates(228) * conc(16)
	rates(229) = EXP(12.0552_dp + (2.40000_dp * AlogT) - (410.122_dp * Tinv))
	rates(229) = rates(229) * conc(27) * conc(5)
	rates(230) = EXP(11.7996_dp + (2.51100_dp * AlogT) - (12555.3_dp * Tinv))
	rates(230) = rates(230) * conc(28) * conc(6)
	xM = sum_conc
	kinf = EXP(28.7296_dp - (8413.78_dp * Tinv))
	k0 = EXP(34.7211_dp - (6299.27_dp * Tinv))
	Pr = k0 * xM / kinf
	F = 1.0_dp
	rates(231) = kinf * F * Pr / (1.0_dp + Pr)
	xM = sum_conc
	kinf = EXP(10.5842_dp + (1.88230_dp * AlogT) - (1305.29_dp * Tinv))
	k0 = EXP(16.5757_dp + (1.88230_dp * AlogT) - (-809.223_dp * Tinv))
	Pr = k0 * xM / kinf
	F = 1.0_dp
	rates(232) = kinf * F * Pr / (1.0_dp + Pr)
	rates(232) = rates(232) * conc(19) * conc(10)
	rates(233) = .200000E+014_dp
	rates(233) = rates(233) * conc(1)
	rates(234) = EXP(29.9699_dp + (.201000_dp * AlogT) - (30474.8_dp * Tinv))
	rates(234) = rates(234) * conc(29) * conc(2)
	rates(235) = .200000E+014_dp
	rates(235) = rates(235) * conc(3)
	rates(236) = EXP(29.3139_dp + (.182000_dp * AlogT) - (29760.2_dp * Tinv))
	rates(236) = rates(236) * conc(29) * conc(5)
	rates(237) = .500000E+014_dp
	rates(237) = rates(237) * conc(19)
	rates(238) = EXP(37.7017_dp + (-.245000_dp * AlogT) - (31249.8_dp * Tinv))
	rates(238) = rates(238) * conc(29) * conc(18)
	rates(239) = EXP(35.9427_dp + (-.342000_dp * AlogT) - (25462.8_dp * Tinv))
	rates(239) = rates(239) * conc(28)
	rates(240) = EXP(31.5430_dp - (6189.57_dp * Tinv))
	rates(240) = rates(240) * conc(29) * conc(1)
	rates(241) = EXP(32.1253_dp + (-.600000_dp * AlogT) - (5092.55_dp * Tinv))
	rates(241) = rates(241) * conc(28) * conc(4)
	rates(242) = .00000_dp
	rates(242) = rates(242) * conc(12) * conc(10) * conc(5)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = .810000E+012_dp
	k0 = EXP(76.9748_dp + (-5.11000_dp * AlogT) - (3570.32_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .409300_dp * EXP(-temp / 275.000_dp) + (.590700_dp) * EXP(-temp / 1226.00_dp) &
	         + EXP(-(5185.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(243) = kinf * F * Pr / (1.0_dp + Pr)
	rates(243) = rates(243) * conc(20) * conc(10)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(50.7906_dp + (-2.18920_dp * AlogT) - (40638.3_dp * Tinv))
	k0 = EXP(100.345_dp + (-7.29920_dp * AlogT) - (44208.6_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .409300_dp * EXP(-temp / 275.000_dp) + (.590700_dp) * EXP(-temp / 1226.00_dp) &
	         + EXP(-(5185.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(244) = kinf * F * Pr / (1.0_dp + Pr)
	rates(244) = rates(244) * conc(29)
	rates(245) = EXP(30.0289_dp - (1710.94_dp * Tinv))
	rates(245) = rates(245) * conc(29) * conc(1)
	rates(246) = EXP(28.5065_dp - (20229.3_dp * Tinv))
	rates(246) = rates(246) * conc(19) * conc(10)
	rates(247) = EXP(32.9293_dp - (4025.73_dp * Tinv))
	rates(247) = rates(247) * conc(29) * conc(1)
	rates(248) = EXP(25.6889_dp + (.470000_dp * AlogT) - (2274.54_dp * Tinv))
	rates(248) = rates(248) * conc(30) * conc(2)
	rates(249) = EXP(28.1906_dp - (679.343_dp * Tinv))
	rates(249) = rates(249) * conc(29) * conc(3)
	rates(250) = EXP(21.7720_dp + (.809000_dp * AlogT) - (24879.0_dp * Tinv))
	rates(250) = rates(250) * conc(20) * conc(11)
	rates(251) = EXP(29.9336_dp - (4025.73_dp * Tinv))
	rates(251) = rates(251) * conc(29) * conc(3)
	rates(252) = EXP(22.0378_dp + (.452000_dp * AlogT) - (1564.00_dp * Tinv))
	rates(252) = rates(252) * conc(30) * conc(5)
	rates(253) = EXP(29.9336_dp - (1006.43_dp * Tinv))
	rates(253) = rates(253) * conc(29) * conc(5)
	rates(254) = EXP(25.0545_dp + (.365000_dp * AlogT) - (6748.14_dp * Tinv))
	rates(254) = rates(254) * conc(30) * conc(6)
	rates(255) = EXP(28.3242_dp - (-508.249_dp * Tinv))
	rates(255) = rates(255) * conc(29) * conc(5)
	rates(256) = EXP(22.8237_dp + (.494000_dp * AlogT) - (12343.9_dp * Tinv))
	rates(256) = rates(256) * conc(14) * conc(10)
	rates(257) = .160000E+015_dp
	rates(257) = rates(257) * conc(21) * conc(29)
	rates(258) = EXP(33.5579_dp + (.217000_dp * AlogT) - (52032.6_dp * Tinv))
	rates(258) = rates(258) * conc(24) * conc(10)
	rates(259) = .100000E+015_dp
	rates(259) = rates(259) * conc(30) * conc(5)
	rates(260) = .00000_dp
	rates(260) = rates(260) * conc(2) * conc(10) * conc(10)
	rates(261) = .110000E+014_dp
	rates(261) = rates(261) * conc(1) * conc(30)
	rates(262) = EXP(17.5195_dp + (1.56100_dp * AlogT) - (9329.64_dp * Tinv))
	rates(262) = rates(262) * conc(21) * conc(10)
	rates(263) = .800000E+014_dp
	rates(263) = rates(263) * conc(30) * conc(3)
	rates(264) = .00000_dp
	rates(264) = rates(264) * conc(1) * conc(10) * conc(10)
	rates(265) = EXP(24.4609_dp - (427.734_dp * Tinv))
	rates(265) = rates(265) * conc(30) * conc(4)
	rates(266) = .00000_dp
	rates(266) = rates(266) * conc(5) * conc(10) * conc(10)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(32.5437_dp + (.173000_dp * AlogT) - (332.123_dp * Tinv))
	k0 = EXP(69.4140_dp + (-3.86000_dp * AlogT) - (1670.68_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .218000_dp * EXP(-temp / 207.500_dp) + (.782000_dp) * EXP(-temp / 2663.00_dp) &
	         + EXP(-(6095.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(267) = kinf * F * Pr / (1.0_dp + Pr)
	rates(267) = rates(267) * conc(25) * conc(1)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(45.0608_dp + (-.697510_dp * AlogT) - (57291.2_dp * Tinv))
	k0 = EXP(81.9312_dp + (-4.73050_dp * AlogT) - (58629.8_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .218000_dp * EXP(-temp / 207.500_dp) + (.782000_dp) * EXP(-temp / 2663.00_dp) &
	         + EXP(-(6095.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(268) = kinf * F * Pr / (1.0_dp + Pr)
	rates(268) = rates(268) * conc(24)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(29.7105_dp + (.440000_dp * AlogT) - (44670.5_dp * Tinv))
	k0 = EXP(117.889_dp + (-9.30000_dp * AlogT) - (49214.6_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .265000_dp * EXP(-temp / 180.000_dp) + (.735000_dp) * EXP(-temp / 1035.00_dp) &
	         + EXP(-(5417.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(269) = kinf * F * Pr / (1.0_dp + Pr)
	rates(269) = rates(269) * conc(24)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(13.7758_dp + (1.97020_dp * AlogT) - (21977.5_dp * Tinv))
	k0 = EXP(101.955_dp + (-7.76980_dp * AlogT) - (26521.5_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .265000_dp * EXP(-temp / 180.000_dp) + (.735000_dp) * EXP(-temp / 1035.00_dp) &
	         + EXP(-(5417.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(270) = kinf * F * Pr / (1.0_dp + Pr)
	rates(270) = rates(270) * conc(26) * conc(2)
	rates(271) = EXP(17.7414_dp + (1.93000_dp * AlogT) - (6516.66_dp * Tinv))
	rates(271) = rates(271) * conc(24) * conc(1)
	rates(272) = EXP(9.68159_dp + (2.43600_dp * AlogT) - (2611.69_dp * Tinv))
	rates(272) = rates(272) * conc(25) * conc(2)
	rates(273) = EXP(15.9631_dp + (1.88000_dp * AlogT) - (92.0887_dp * Tinv))
	rates(273) = rates(273) * conc(24) * conc(3)
	rates(274) = EXP(5.79818_dp + (2.60200_dp * AlogT) - (13154.1_dp * Tinv))
	rates(274) = rates(274) * conc(19) * conc(13)
	rates(275) = EXP(15.4221_dp + (1.88000_dp * AlogT) - (92.0887_dp * Tinv))
	rates(275) = rates(275) * conc(24) * conc(3)
	rates(276) = EXP(21.1557_dp + (1.20100_dp * AlogT) - (9450.41_dp * Tinv))
	rates(276) = rates(276) * conc(28) * conc(1)
	rates(277) = EXP(14.4033_dp + (2.00000_dp * AlogT) - (1258.04_dp * Tinv))
	rates(277) = rates(277) * conc(24) * conc(5)
	rates(278) = EXP(8.70434_dp + (2.40000_dp * AlogT) - (4846.98_dp * Tinv))
	rates(278) = rates(278) * conc(25) * conc(6)
	rates(279) = EXP(1.89010_dp + (3.70000_dp * AlogT) - (4780.56_dp * Tinv))
	rates(279) = rates(279) * conc(24) * conc(19)
	rates(280) = EXP(.646056_dp + (3.76000_dp * AlogT) - (1650.55_dp * Tinv))
	rates(280) = rates(280) * conc(25) * conc(18)
	rates(281) = EXP(2.15060_dp + (3.75400_dp * AlogT) - (13653.3_dp * Tinv))
	rates(281) = rates(281) * conc(24) * conc(17)
	rates(282) = EXP(-.318774_dp + (3.56430_dp * AlogT) - (222.890_dp * Tinv))
	rates(282) = rates(282) * conc(25) * conc(16)
	rates(283) = .200000E+014_dp
	rates(283) = rates(283) * conc(21) * conc(19)
	rates(284) = EXP(45.5620_dp + (-1.22300_dp * AlogT) - (36760.0_dp * Tinv))
	rates(284) = rates(284) * conc(24) * conc(1)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(29.3538_dp - (1207.72_dp * Tinv))
	k0 = EXP(93.4384_dp + (-7.27000_dp * AlogT) - (3633.22_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .249000_dp * EXP(-temp / 98.5000_dp) + (.751000_dp) * EXP(-temp / 1302.00_dp) &
	         + EXP(-(4167.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(285) = kinf * F * Pr / (1.0_dp + Pr)
	rates(285) = rates(285) * conc(26) * conc(1)
	xM = sum_conc + (1.00 * conc(2)) + (5.00 * conc(6)) + (.500 * conc(10)) + (1.00 * conc(11)) &
	   + (1.00 * conc(18)) + (2.00 * conc(22))
	kinf = EXP(33.9808_dp + (-.636260_dp * AlogT) - (19442.8_dp * Tinv))
	k0 = EXP(98.0655_dp + (-7.90630_dp * AlogT) - (21868.3_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .249000_dp * EXP(-temp / 98.5000_dp) + (.751000_dp) * EXP(-temp / 1302.00_dp) &
	         + EXP(-(4167.00_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(286) = kinf * F * Pr / (1.0_dp + Pr)
	rates(286) = rates(286) * conc(25)
	rates(287) = EXP(-13.0641_dp + (6.00000_dp * AlogT) - (4772.51_dp * Tinv))
	rates(287) = rates(287) * conc(25) * conc(4)
	rates(288) = EXP(-11.4295_dp + (5.90500_dp * AlogT) - (12092.3_dp * Tinv))
	rates(288) = rates(288) * conc(26) * conc(8)
	rates(289) = EXP(66.6124_dp + (-5.31200_dp * AlogT) - (3270.91_dp * Tinv))
	rates(289) = rates(289) * conc(25) * conc(4)
	rates(290) = EXP(63.5546_dp + (-4.88300_dp * AlogT) - (47025.6_dp * Tinv))
	rates(290) = rates(290) * conc(12) * conc(13)
	rates(291) = EXP(33.9409_dp + (-.611000_dp * AlogT) - (2646.92_dp * Tinv))
	rates(291) = rates(291) * conc(25) * conc(4)
	rates(292) = EXP(42.5451_dp + (-1.38600_dp * AlogT) - (8202.43_dp * Tinv))
	rates(292) = rates(292) * conc(28) * conc(3)
	rates(293) = .964000E+014_dp
	rates(293) = rates(293) * conc(25) * conc(1)
	rates(294) = EXP(32.1772_dp + (.253000_dp * AlogT) - (34842.7_dp * Tinv))
	rates(294) = rates(294) * conc(26) * conc(2)
	rates(295) = .500000E+013_dp
	rates(295) = rates(295) * conc(25) * conc(5)
	rates(296) = EXP(31.5792_dp + (.147000_dp * AlogT) - (42335.6_dp * Tinv))
	rates(296) = rates(296) * conc(26) * conc(6)
	rates(297) = EXP(19.1138_dp + (1.50000_dp * AlogT) - (15146.8_dp * Tinv))
	rates(297) = rates(297) * conc(26) * conc(4)
	rates(298) = EXP(14.5280_dp + (1.54100_dp * AlogT) - (16238.8_dp * Tinv))
	rates(298) = rates(298) * conc(30) * conc(5)
	rates(299) = EXP(15.7528_dp + (2.00000_dp * AlogT) - (956.112_dp * Tinv))
	rates(299) = rates(299) * conc(26) * conc(3)
	rates(300) = EXP(3.70130_dp + (3.19800_dp * AlogT) - (24335.6_dp * Tinv))
	rates(300) = rates(300) * conc(20) * conc(10)
	rates(301) = EXP(16.4182_dp + (2.00000_dp * AlogT) - (956.112_dp * Tinv))
	rates(301) = rates(301) * conc(26) * conc(3)
	rates(302) = EXP(17.6773_dp + (1.65000_dp * AlogT) - (10466.9_dp * Tinv))
	rates(302) = rates(302) * conc(30) * conc(1)
	rates(303) = EXP(31.1079_dp - (6038.60_dp * Tinv))
	rates(303) = rates(303) * conc(26) * conc(5)
	rates(304) = EXP(40.2627_dp + (-.802000_dp * AlogT) - (18010.1_dp * Tinv))
	rates(304) = rates(304) * conc(29) * conc(1)
	rates(305) = EXP(-7.63549_dp + (4.00000_dp * AlogT) - (-1006.43_dp * Tinv))
	rates(305) = rates(305) * conc(26) * conc(5)
	rates(306) = EXP(-12.5642_dp + (4.63800_dp * AlogT) - (26227.7_dp * Tinv))
	rates(306) = rates(306) * conc(19) * conc(10)
	rates(307) = EXP(32.2362_dp - (15599.7_dp * Tinv))
	rates(308) = EXP(25.3284_dp - (3019.30_dp * Tinv))
	rates(308) = rates(308) * conc(29) * conc(19)
	rates(309) = EXP(55.9567_dp + (-2.13500_dp * AlogT) - (52032.6_dp * Tinv))
	rates(309) = rates(309) * conc(31)
	rates(310) = .181000E+014_dp
	rates(310) = rates(310) * conc(25) * conc(13)
	rates(311) = EXP(30.2263_dp - (1660.62_dp * Tinv))
	rates(311) = rates(311) * conc(31) * conc(1)
	rates(312) = EXP(24.2231_dp + (.613000_dp * AlogT) - (11413.0_dp * Tinv))
	rates(312) = rates(312) * conc(32) * conc(2)
	rates(313) = EXP(29.4127_dp - (940.009_dp * Tinv))
	rates(313) = rates(313) * conc(31) * conc(3)
	rates(314) = EXP(22.7538_dp + (.594000_dp * AlogT) - (9983.82_dp * Tinv))
	rates(314) = rates(314) * conc(32) * conc(5)
	rates(315) = EXP(16.0391_dp + (1.50000_dp * AlogT) - (-484.094_dp * Tinv))
	rates(315) = rates(315) * conc(31) * conc(5)
	rates(316) = EXP(12.3967_dp + (2.00700_dp * AlogT) - (16762.1_dp * Tinv))
	rates(316) = rates(316) * conc(32) * conc(6)
	rates(317) = EXP(29.9386_dp - (20480.9_dp * Tinv))
	rates(317) = rates(317) * conc(31) * conc(4)
	rates(318) = EXP(25.5923_dp + (.265000_dp * AlogT) - (2712.84_dp * Tinv))
	rates(318) = rates(318) * conc(32) * conc(8)
	rates(319) = EXP(28.7330_dp - (5998.34_dp * Tinv))
	rates(319) = rates(319) * conc(31) * conc(8)
	rates(320) = EXP(29.0903_dp + (-.820000E-001_dp * AlogT) - (7699.22_dp * Tinv))
	rates(320) = rates(320) * conc(32) * conc(9)
	rates(321) = EXP(14.7741_dp + (1.78000_dp * AlogT) - (2974.51_dp * Tinv))
	rates(321) = rates(321) * conc(31) * conc(19)
	rates(322) = EXP(15.5867_dp + (1.94700_dp * AlogT) - (13501.3_dp * Tinv))
	rates(322) = rates(322) * conc(32) * conc(18)
	rates(323) = EXP(28.7330_dp - (5998.34_dp * Tinv))
	rates(323) = rates(323) * conc(31) * conc(17)
	rates(324) = EXP(32.0584_dp + (-.527000_dp * AlogT) - (6899.10_dp * Tinv))
	rates(324) = rates(324) * conc(32) * conc(16)
	rates(325) = EXP(48.6691_dp + (-2.17900_dp * AlogT) - (19831.8_dp * Tinv))
	rates(325) = rates(325) * conc(32)
	rates(326) = EXP(25.7405_dp - (2420.47_dp * Tinv))
	rates(326) = rates(326) * conc(25) * conc(10)
	rates(327) = EXP(31.8679_dp + (-.250000E-001_dp * AlogT) - (18966.2_dp * Tinv))
	rates(327) = rates(327) * conc(33)
	rates(328) = EXP(30.9044_dp - (1086.95_dp * Tinv))
	rates(328) = rates(328) * conc(1) * conc(35)
	rates(329) = .200000E+014_dp
	rates(329) = rates(329) * conc(33) * conc(1)
	rates(330) = EXP(17.5869_dp + (1.17600_dp * AlogT) - (4337.73_dp * Tinv))
	rates(330) = rates(330) * conc(23) * conc(19)
	rates(331) = .241000E+014_dp
	rates(331) = rates(331) * conc(33) * conc(5)
	rates(332) = EXP(28.7246_dp + (.570000_dp * AlogT) - (42179.6_dp * Tinv))
	rates(332) = rates(332) * conc(35) * conc(6)
	rates(333) = .481800E+014_dp
	rates(333) = rates(333) * conc(33) * conc(3)
	rates(334) = EXP(25.5745_dp + (.800000_dp * AlogT) - (43518.2_dp * Tinv))
	rates(334) = rates(334) * conc(27) * conc(19)
	rates(335) = EXP(25.2494_dp + (.870000_dp * AlogT) - (15348.1_dp * Tinv))
	rates(335) = rates(335) * conc(34)
	rates(336) = EXP(6.11865_dp + (2.91660_dp * AlogT) - (2481.97_dp * Tinv))
	rates(336) = rates(336) * conc(19) * conc(24)
	rates(337) = EXP(29.0517_dp + (.170000_dp * AlogT) - (17914.5_dp * Tinv))
	rates(337) = rates(337) * conc(34)
	rates(338) = EXP(22.9730_dp + (.898690_dp * AlogT) - (744.811_dp * Tinv))
	rates(338) = rates(338) * conc(1) * conc(35)
	rates(339) = EXP(143.765_dp + (-13.2800_dp * AlogT) - (61996.3_dp * Tinv))
	rates(339) = rates(339) * conc(35)
	rates(340) = EXP(123.957_dp + (-11.7790_dp * AlogT) - (10341.1_dp * Tinv))
	rates(340) = rates(340) * conc(25) * conc(19)
	rates(341) = EXP(141.156_dp + (-13.2600_dp * AlogT) - (59631.2_dp * Tinv))
	rates(341) = rates(341) * conc(35)
	rates(342) = EXP(141.171_dp + (-13.5200_dp * AlogT) - (15403.5_dp * Tinv))
	rates(342) = rates(342) * conc(36) * conc(1)
	rates(343) = EXP(16.5755_dp + (1.76000_dp * AlogT) - (-611.911_dp * Tinv))
	rates(343) = rates(343) * conc(35) * conc(3)
	rates(344) = EXP(4.52048_dp + (2.72500_dp * AlogT) - (11629.3_dp * Tinv))
	rates(344) = rates(344) * conc(23) * conc(13)
	rates(345) = EXP(17.0344_dp + (1.76000_dp * AlogT) - (38.2445_dp * Tinv))
	rates(345) = rates(345) * conc(35) * conc(3)
	rates(346) = .00000_dp
	rates(346) = rates(346) * conc(29) * conc(19) * conc(1)
	rates(347) = EXP(26.9848_dp + (.700000_dp * AlogT) - (2960.93_dp * Tinv))
	rates(347) = rates(347) * conc(35) * conc(3)
	rates(348) = EXP(25.4274_dp + (.697000_dp * AlogT) - (10139.8_dp * Tinv))
	rates(348) = rates(348) * conc(36) * conc(5)
	rates(349) = EXP(25.5108_dp + (.700000_dp * AlogT) - (4508.32_dp * Tinv))
	rates(349) = rates(349) * conc(35) * conc(3)
	rates(350) = EXP(18.2270_dp + (1.18000_dp * AlogT) - (-104.166_dp * Tinv))
	rates(350) = rates(350) * conc(37) * conc(5)
	rates(351) = EXP(24.8226_dp + (.700000_dp * AlogT) - (3840.55_dp * Tinv))
	rates(351) = rates(351) * conc(35) * conc(3)
	rates(352) = EXP(16.0650_dp + (1.37300_dp * AlogT) - (289.853_dp * Tinv))
	rates(352) = rates(352) * conc(38) * conc(5)
	rates(353) = EXP(14.9533_dp + (2.00000_dp * AlogT) - (-149.959_dp * Tinv))
	rates(353) = rates(353) * conc(35) * conc(5)
	rates(354) = EXP(16.4130_dp + (1.90900_dp * AlogT) - (15232.4_dp * Tinv))
	rates(354) = rates(354) * conc(36) * conc(6)
	rates(355) = EXP(14.5622_dp + (2.00000_dp * AlogT) - (1397.94_dp * Tinv))
	rates(355) = rates(355) * conc(35) * conc(5)
	rates(356) = EXP(10.2952_dp + (2.39300_dp * AlogT) - (4989.90_dp * Tinv))
	rates(356) = rates(356) * conc(37) * conc(6)
	rates(357) = EXP(13.9199_dp + (2.00000_dp * AlogT) - (730.167_dp * Tinv))
	rates(357) = rates(357) * conc(35) * conc(5)
	rates(358) = EXP(8.17892_dp + (2.58600_dp * AlogT) - (5384.42_dp * Tinv))
	rates(358) = rates(358) * conc(38) * conc(6)
	rates(359) = EXP(10.2036_dp + (2.50000_dp * AlogT) - (6209.69_dp * Tinv))
	rates(359) = rates(359) * conc(35) * conc(8)
	rates(360) = EXP(15.6625_dp + (1.82000_dp * AlogT) - (6043.63_dp * Tinv))
	rates(360) = rates(360) * conc(36) * conc(9)
	rates(361) = EXP(12.0610_dp + (2.50000_dp * AlogT) - (1254.02_dp * Tinv))
	rates(361) = rates(361) * conc(35) * conc(1)
	rates(362) = EXP(11.1595_dp + (2.51500_dp * AlogT) - (9143.45_dp * Tinv))
	rates(362) = rates(362) * conc(36) * conc(2)
	rates(363) = EXP(13.5974_dp + (2.50000_dp * AlogT) - (6179.50_dp * Tinv))
	rates(363) = rates(363) * conc(35) * conc(1)
	rates(364) = EXP(6.96885_dp + (2.99900_dp * AlogT) - (2277.56_dp * Tinv))
	rates(364) = rates(364) * conc(37) * conc(2)
	rates(365) = EXP(12.9116_dp + (2.50000_dp * AlogT) - (4928.50_dp * Tinv))
	rates(365) = rates(365) * conc(35) * conc(1)
	rates(366) = EXP(4.80974_dp + (3.19200_dp * AlogT) - (2088.35_dp * Tinv))
	rates(366) = rates(366) * conc(38) * conc(2)
	rates(367) = EXP(30.7665_dp - (1281.69_dp * Tinv))
	rates(367) = rates(367) * conc(35) * conc(1)
	rates(368) = EXP(18.1021_dp + (1.27100_dp * AlogT) - (5636.03_dp * Tinv))
	rates(368) = rates(368) * conc(24) * conc(19)
	rates(369) = EXP(29.0173_dp - (20078.3_dp * Tinv))
	rates(369) = rates(369) * conc(35) * conc(4)
	rates(370) = EXP(29.7727_dp + (-.333000_dp * AlogT) - (446.353_dp * Tinv))
	rates(370) = rates(370) * conc(36) * conc(8)
	rates(371) = EXP(.792993_dp + (3.50000_dp * AlogT) - (2855.75_dp * Tinv))
	rates(371) = rates(371) * conc(35) * conc(19)
	rates(372) = EXP(6.70735_dp + (3.07000_dp * AlogT) - (11518.6_dp * Tinv))
	rates(372) = rates(372) * conc(36) * conc(18)
	rates(373) = EXP(.298622_dp + (3.50000_dp * AlogT) - (6466.33_dp * Tinv))
	rates(373) = rates(373) * conc(35) * conc(19)
	rates(374) = EXP(.486123_dp + (3.55300_dp * AlogT) - (3338.84_dp * Tinv))
	rates(374) = rates(374) * conc(37) * conc(18)
	rates(375) = EXP(-.174353_dp + (3.50000_dp * AlogT) - (5867.51_dp * Tinv))
	rates(375) = rates(375) * conc(35) * conc(19)
	rates(376) = EXP(-1.46016_dp + (3.74600_dp * AlogT) - (3800.29_dp * Tinv))
	rates(376) = rates(376) * conc(38) * conc(18)
	rates(377) = EXP(26.5040_dp - (7497.93_dp * Tinv))
	rates(377) = rates(377) * conc(35) * conc(17)
	rates(378) = EXP(23.7190_dp - (7548.25_dp * Tinv))
	rates(378) = rates(378) * conc(36) * conc(16)
	rates(379) = EXP(111.398_dp + (-9.90000_dp * AlogT) - (41304.0_dp * Tinv))
	rates(379) = rates(379) * conc(36)
	rates(380) = EXP(106.878_dp + (-9.82000_dp * AlogT) - (18593.9_dp * Tinv))
	rates(380) = rates(380) * conc(26) * conc(19)
	rates(381) = EXP(31.3673_dp + (.216000_dp * AlogT) - (31164.2_dp * Tinv))
	rates(381) = rates(381) * conc(36)
	rates(382) = EXP(26.2039_dp + (.690000_dp * AlogT) - (1513.17_dp * Tinv))
	rates(382) = rates(382) * conc(40) * conc(1)
	rates(383) = EXP(29.5769_dp - (-503.217_dp * Tinv))
	rates(383) = rates(383) * conc(36) * conc(8)
	rates(384) = EXP(28.1041_dp + (.600000E-001_dp * AlogT) - (5867.51_dp * Tinv))
	rates(384) = rates(384) * conc(5)
	rates(385) = EXP(29.5769_dp - (-503.217_dp * Tinv))
	rates(385) = rates(385) * conc(36) * conc(17)
	rates(386) = EXP(35.2269_dp + (-.740000_dp * AlogT) - (8564.75_dp * Tinv))
	rates(386) = rates(386) * conc(15)
	rates(387) = EXP(7.11639_dp + (3.03500_dp * AlogT) - (1299.31_dp * Tinv))
	rates(387) = rates(387) * conc(36) * conc(1)
	rates(388) = EXP(1.03603_dp + (3.78400_dp * AlogT) - (23761.9_dp * Tinv))
	rates(388) = rates(388) * conc(40) * conc(2)
	rates(389) = .100000E+012_dp
	rates(389) = rates(389) * conc(36) * conc(19)
	rates(390) = EXP(29.2245_dp + (.500000E-001_dp * AlogT) - (24043.7_dp * Tinv))
	rates(390) = rates(390) * conc(40) * conc(18)
	rates(391) = .400000E+012_dp
	rates(391) = rates(391) * conc(36) * conc(23)
	rates(392) = EXP(28.2199_dp + (.500000E-001_dp * AlogT) - (20294.7_dp * Tinv))
	rates(392) = rates(392) * conc(22) * conc(40)
	rates(393) = EXP(19.9786_dp + (.734000_dp * AlogT) - (14442.3_dp * Tinv))
	rates(393) = rates(393) * conc(40) * conc(35)
	rates(394) = EXP(25.1576_dp - (-131.843_dp * Tinv))
	rates(394) = rates(394) * conc(36) * conc(36)
	rates(395) = EXP(49.1336_dp + (-2.85000_dp * AlogT) - (15478.9_dp * Tinv))
	rates(395) = rates(395) * conc(36) * conc(4)
	rates(396) = EXP(44.7100_dp + (-2.44900_dp * AlogT) - (10421.6_dp * Tinv))
	rates(396) = rates(396) * conc(40) * conc(8)
	rates(397) = EXP(36.5045_dp + (-1.21000_dp * AlogT) - (10592.7_dp * Tinv))
	rates(397) = rates(397) * conc(36) * conc(4)
	rates(398) = EXP(38.4395_dp + (-1.40000_dp * AlogT) - (44595.1_dp * Tinv))
	rates(398) = rates(398) * conc(28) * conc(12)
	rates(399) = EXP(30.8378_dp + (-.440000_dp * AlogT) - (11584.0_dp * Tinv))
	rates(399) = rates(399) * conc(36) * conc(4)
	rates(400) = EXP(30.6212_dp + (-.609000_dp * AlogT) - (37811.7_dp * Tinv))
	rates(400) = rates(400) * conc(31) * conc(5)
	rates(401) = EXP(69.0492_dp + (-5.71000_dp * AlogT) - (10794.0_dp * Tinv))
	rates(401) = rates(401) * conc(36) * conc(4)
	rates(402) = .00000_dp
	rates(402) = rates(402) * conc(26) * conc(12) * conc(5)
	rates(403) = EXP(92.0624_dp + (-8.17000_dp * AlogT) - (21150.2_dp * Tinv))
	rates(403) = rates(403) * conc(37)
	rates(404) = EXP(92.5796_dp + (-8.58000_dp * AlogT) - (10230.4_dp * Tinv))
	rates(404) = rates(404) * conc(26) * conc(19)
	rates(405) = EXP(35.9708_dp + (-.790000_dp * AlogT) - (18860.6_dp * Tinv))
	rates(405) = rates(405) * conc(37)
	rates(406) = EXP(29.3889_dp - (1559.97_dp * Tinv))
	rates(406) = rates(406) * conc(39) * conc(1)
	rates(407) = .433500E+013_dp
	rates(407) = rates(407) * conc(37) * conc(4)
	rates(408) = EXP(39.6208_dp + (-1.27000_dp * AlogT) - (48575.5_dp * Tinv))
	rates(408) = rates(408) * conc(27) * conc(13)
	rates(409) = .333300E+013_dp
	rates(409) = rates(409) * conc(37) * conc(1)
	rates(410) = EXP(29.7076_dp + (.110000_dp * AlogT) - (34651.5_dp * Tinv))
	rates(410) = rates(410) * conc(40) * conc(2)
	rates(411) = EXP(92.8749_dp + (-8.31000_dp * AlogT) - (22700.1_dp * Tinv))
	rates(411) = rates(411) * conc(38)
	rates(412) = EXP(92.5796_dp + (-8.58000_dp * AlogT) - (10230.4_dp * Tinv))
	rates(412) = rates(412) * conc(26) * conc(19)
	rates(413) = EXP(33.4912_dp + (-.440000_dp * AlogT) - (20576.5_dp * Tinv))
	rates(413) = rates(413) * conc(38)
	rates(414) = EXP(29.7711_dp - (1006.43_dp * Tinv))
	rates(414) = rates(414) * conc(40) * conc(1)
	rates(415) = EXP(34.6111_dp + (-.600000_dp * AlogT) - (19368.8_dp * Tinv))
	rates(415) = rates(415) * conc(38)
	rates(416) = EXP(29.5028_dp - (1006.43_dp * Tinv))
	rates(416) = rates(416) * conc(39) * conc(1)
	rates(417) = EXP(69.7141_dp + (-5.59000_dp * AlogT) - (7819.99_dp * Tinv))
	rates(417) = rates(417) * conc(38) * conc(4)
	rates(418) = EXP(72.4910_dp + (-5.86500_dp * AlogT) - (13491.2_dp * Tinv))
	rates(418) = rates(418) * conc(40) * conc(8)
	rates(419) = EXP(40.4816_dp + (-1.36000_dp * AlogT) - (2807.95_dp * Tinv))
	rates(419) = rates(419) * conc(38) * conc(4)
	rates(420) = EXP(26.0216_dp - (8806.29_dp * Tinv))
	rates(420) = rates(420) * conc(3)
	rates(421) = EXP(58.8757_dp + (-3.96000_dp * AlogT) - (3544.15_dp * Tinv))
	rates(421) = rates(421) * conc(38) * conc(4)
	rates(422) = EXP(62.7968_dp + (-4.43000_dp * AlogT) - (50925.5_dp * Tinv))
	rates(422) = rates(422) * conc(12)
	xM = sum_conc
	rates(423) = xM * EXP(39.2776_dp - (35225.2_dp * Tinv))
	rates(423) = rates(423) * conc(40)
	xM = sum_conc
	rates(424) = xM * EXP(39.8371_dp - (-503.217_dp * Tinv))
	rates(424) = rates(424) * conc(41) * conc(1)
	rates(425) = EXP(34.7228_dp - (46497.2_dp * Tinv))
	rates(425) = rates(425) * conc(40)
	rates(426) = EXP(42.6165_dp + (-.990000_dp * AlogT) - (48605.7_dp * Tinv))
	rates(426) = rates(426) * conc(39)
	rates(427) = EXP(31.3199_dp - (19706.0_dp * Tinv))
	rates(427) = rates(427) * conc(40) * conc(4)
	rates(428) = EXP(26.4822_dp + (-.860000E-001_dp * AlogT) - (156.500_dp * Tinv))
	rates(428) = rates(428) * conc(41) * conc(8)
	rates(429) = EXP(29.0173_dp - (9561.12_dp * Tinv))
	rates(429) = rates(429) * conc(40) * conc(8)
	rates(430) = 1.00000_dp
	rates(430) = rates(430) * conc(29) * conc(20) * conc(5)
	rates(431) = EXP(28.7689_dp - (-199.777_dp * Tinv))
	rates(431) = rates(431) * conc(40) * conc(5)
	rates(432) = EXP(39.7351_dp + (-1.38000_dp * AlogT) - (18151.0_dp * Tinv))
	rates(432) = rates(432) * conc(29) * conc(19)
	rates(433) = EXP(16.1181_dp + (2.00000_dp * AlogT) - (503.217_dp * Tinv))
	rates(433) = rates(433) * conc(40) * conc(5)
	rates(434) = EXP(11.9842_dp + (2.15700_dp * AlogT) - (15967.1_dp * Tinv))
	rates(434) = rates(434) * conc(41) * conc(6)
	rates(435) = EXP(29.6851_dp - (805.147_dp * Tinv))
	rates(435) = rates(435) * conc(40) * conc(3)
	rates(436) = EXP(19.6052_dp + (1.25200_dp * AlogT) - (61342.1_dp * Tinv))
	rates(436) = rates(436) * conc(24) * conc(10)
	rates(437) = EXP(-5.80914_dp + (4.61000_dp * AlogT) - (-2135.15_dp * Tinv))
	rates(437) = rates(437) * conc(40) * conc(3)
	rates(438) = EXP(5.44674_dp + (3.23000_dp * AlogT) - (40856.2_dp * Tinv))
	rates(438) = rates(438) * conc(26) * conc(12)
	rates(439) = EXP(16.8112_dp + (2.00000_dp * AlogT) - (2516.08_dp * Tinv))
	rates(439) = rates(439) * conc(40) * conc(1)
	rates(440) = EXP(10.3163_dp + (2.26200_dp * AlogT) - (10487.0_dp * Tinv))
	rates(440) = rates(440) * conc(41) * conc(2)
	rates(441) = EXP(-3.30498_dp + (4.01000_dp * AlogT) - (3436.97_dp * Tinv))
	rates(441) = rates(441) * conc(40) * conc(19)
	rates(442) = EXP(-2.98380_dp + (3.82600_dp * AlogT) - (12182.9_dp * Tinv))
	rates(442) = rates(442) * conc(41) * conc(18)
	xM = sum_conc
	rates(443) = xM * EXP(39.2776_dp - (35225.2_dp * Tinv))
	rates(443) = rates(443) * conc(39)
	xM = sum_conc
	rates(444) = xM * EXP(39.8371_dp - (-503.217_dp * Tinv))
	rates(444) = rates(444) * conc(41) * conc(1)
	rates(445) = EXP(16.1181_dp + (1.50000_dp * AlogT) - (15146.8_dp * Tinv))
	rates(445) = rates(445) * conc(39) * conc(4)
	rates(446) = 1.00000_dp
	rates(446) = rates(446) * conc(30) * conc(5) * conc(20)
	rates(447) = EXP(30.6268_dp - (20933.8_dp * Tinv))
	rates(447) = rates(447) * conc(39) * conc(4)
	rates(448) = EXP(27.1802_dp + (-.208000_dp * AlogT) - (513.784_dp * Tinv))
	rates(448) = rates(448) * conc(41) * conc(8)
	rates(449) = EXP(16.1181_dp + (2.00000_dp * AlogT) - (503.217_dp * Tinv))
	rates(449) = rates(449) * conc(39) * conc(5)
	rates(450) = EXP(13.3756_dp + (2.03400_dp * AlogT) - (15096.5_dp * Tinv))
	rates(450) = rates(450) * conc(41) * conc(6)
	rates(451) = EXP(-7.60090_dp + (4.50000_dp * AlogT) - (-503.217_dp * Tinv))
	rates(451) = rates(451) * conc(39) * conc(5)
	rates(452) = EXP(-4.52914_dp + (4.11000_dp * AlogT) - (15740.6_dp * Tinv))
	rates(452) = rates(452) * conc(29) * conc(19)
	rates(453) = EXP(28.7942_dp - (1011.47_dp * Tinv))
	rates(453) = rates(453) * conc(39) * conc(3)
	rates(454) = EXP(28.5663_dp + (-.390000_dp * AlogT) - (16279.1_dp * Tinv))
	rates(454) = rates(454) * conc(25) * conc(13)
	rates(455) = .960000E+009_dp * temp
	rates(455) = rates(455) * conc(39) * conc(3)
	rates(456) = EXP(9.56801_dp + (1.79300_dp * AlogT) - (13581.8_dp * Tinv))
	rates(456) = rates(456) * conc(30) * conc(19)
	rates(457) = EXP(20.4554_dp + (1.50000_dp * AlogT) - (4327.66_dp * Tinv))
	rates(457) = rates(457) * conc(39) * conc(3)
	rates(458) = EXP(19.1986_dp + (1.31000_dp * AlogT) - (11307.3_dp * Tinv))
	rates(458) = rates(458) * conc(41) * conc(5)
	rates(459) = EXP(16.8112_dp + (2.00000_dp * AlogT) - (2516.08_dp * Tinv))
	rates(459) = rates(459) * conc(39) * conc(1)
	rates(460) = EXP(11.7077_dp + (2.14000_dp * AlogT) - (9616.47_dp * Tinv))
	rates(460) = rates(460) * conc(41) * conc(2)
	rates(461) = EXP(.405465_dp + (3.50000_dp * AlogT) - (2818.01_dp * Tinv))
	rates(461) = rates(461) * conc(39) * conc(19)
	rates(462) = EXP(2.11782_dp + (3.19500_dp * AlogT) - (10693.4_dp * Tinv))
	rates(462) = rates(462) * conc(41) * conc(18)
	rates(463) = EXP(27.6310_dp - (3874.77_dp * Tinv))
	rates(463) = rates(463) * conc(39) * conc(36)
	rates(464) = EXP(38.4369_dp + (-1.73000_dp * AlogT) - (19097.1_dp * Tinv))
	rates(464) = rates(464) * conc(41) * conc(35)
	rates(465) = .100000E+014_dp
	rates(465) = rates(465) * conc(41) * conc(5)
	rates(466) = EXP(34.8337_dp - (7890.44_dp * Tinv))
	rates(466) = rates(466) * conc(42) * conc(6)
	rates(467) = EXP(24.1278_dp - (1444.23_dp * Tinv))
	rates(467) = rates(467) * conc(41) * conc(4)
	rates(468) = EXP(26.9138_dp - (29926.3_dp * Tinv))
	rates(468) = rates(468) * conc(29) * conc(13)
	rates(469) = .500000E+014_dp
	rates(469) = rates(469) * conc(42) * conc(4)
	rates(470) = EXP(33.0803_dp + (-.214000_dp * AlogT) - (38843.3_dp * Tinv))
	rates(470) = rates(470) * conc(13) * conc(30)
	rates(471) = EXP(31.0322_dp - (7045.03_dp * Tinv))
	rates(471) = rates(471) * conc(40) * conc(8)
	rates(472) = EXP(37.2803_dp + (-1.38000_dp * AlogT) - (22141.5_dp * Tinv))
	rates(472) = rates(472) * conc(41) * conc(9)
	rates(473) = EXP(19.8626_dp + (1.14300_dp * AlogT) - (6083.89_dp * Tinv))
	rates(473) = rates(473) * conc(26) * conc(19)
	rates(474) = EXP(32.2362_dp - (2012.87_dp * Tinv))
	rates(474) = rates(474) * conc(39) * conc(1)
	rates(475) = EXP(45.6572_dp + (-2.08000_dp * AlogT) - (15896.6_dp * Tinv))
	rates(475) = rates(475) * conc(26) * conc(19)
	rates(476) = EXP(59.4220_dp + (-3.34500_dp * AlogT) - (10955.0_dp * Tinv))
	rates(476) = rates(476) * conc(40) * conc(1)
	rates(477) = .500000E+014_dp
	rates(477) = rates(477) * conc(41) * conc(1)
	rates(478) = EXP(17.9097_dp + (1.36500_dp * AlogT) - (2068.22_dp * Tinv))
	rates(478) = rates(478) * conc(42) * conc(2)
	rates(479) = .500000E+014_dp
	rates(479) = rates(479) * conc(42) * conc(5)
	rates(480) = EXP(37.6664_dp + (-.254000_dp * AlogT) - (37751.3_dp * Tinv))
	rates(480) = rates(480) * conc(26) * conc(13)
	rates(481) = .500000E+014_dp
	rates(481) = rates(481) * conc(42) * conc(4)
	rates(482) = .00000_dp
	rates(482) = rates(482) * conc(30) * conc(10) * conc(1)
	rates(483) = EXP(32.2362_dp - (14643.6_dp * Tinv))
	rates(484) = EXP(32.7526_dp + (-.156000_dp * AlogT) - (9908.34_dp * Tinv))
	rates(484) = rates(484) * conc(31) * conc(1)
	rates(485) = EXP(46.4329_dp + (-1.96800_dp * AlogT) - (17657.9_dp * Tinv))
	rates(486) = EXP(25.7339_dp - (5334.10_dp * Tinv))
	rates(486) = rates(486) * conc(25) * conc(12)
	rates(487) = EXP(27.6310_dp - (3019.30_dp * Tinv))
	rates(487) = rates(487) * conc(4)
	rates(488) = EXP(25.5815_dp - (16102.9_dp * Tinv))
	rates(488) = rates(488) * conc(31) * conc(8)
	rates(489) = EXP(28.8849_dp + (.463000_dp * AlogT) - (14829.8_dp * Tinv))
	rates(490) = EXP(9.48797_dp + (2.48000_dp * AlogT) - (3084.72_dp * Tinv))
	rates(490) = rates(490) * conc(23) * conc(24)
	rates(491) = EXP(28.5950_dp + (.253000_dp * AlogT) - (17964.8_dp * Tinv))
	rates(492) = EXP(26.2447_dp + (.510000_dp * AlogT) - (1318.43_dp * Tinv))
	rates(492) = rates(492) * conc(43) * conc(1)
	rates(493) = EXP(45.3746_dp + (-1.25600_dp * AlogT) - (38501.1_dp * Tinv))
	rates(493) = rates(493) * conc(43)
	rates(494) = .135000E+014_dp
	rates(494) = rates(494) * conc(36) * conc(19)
	rates(495) = EXP(54.0179_dp + (-1.99000_dp * AlogT) - (51126.8_dp * Tinv))
	rates(495) = rates(495) * conc(43)
	rates(496) = .900000E+013_dp
	rates(496) = rates(496) * conc(25) * conc(23)
	rates(497) = EXP(33.5510_dp + (-.111000_dp * AlogT) - (42874.1_dp * Tinv))
	rates(497) = rates(497) * conc(43)
	rates(498) = .500000E+014_dp
	rates(498) = rates(498) * conc(1) * conc(44)
	rates(499) = EXP(30.6268_dp - (18714.6_dp * Tinv))
	rates(499) = rates(499) * conc(43) * conc(4)
	rates(500) = EXP(29.1685_dp + (.700000E-001_dp * AlogT) - (-84.5404_dp * Tinv))
	rates(500) = rates(500) * conc(44) * conc(8)
	rates(501) = EXP(12.7296_dp + (2.36000_dp * AlogT) - (104.166_dp * Tinv))
	rates(501) = rates(501) * conc(43) * conc(1)
	rates(502) = EXP(15.2795_dp + (2.10000_dp * AlogT) - (10230.4_dp * Tinv))
	rates(502) = rates(502) * conc(44) * conc(2)
	rates(503) = EXP(10.2270_dp + (2.64000_dp * AlogT) - (-965.673_dp * Tinv))
	rates(503) = rates(503) * conc(43) * conc(5)
	rates(504) = EXP(14.2421_dp + (2.38000_dp * AlogT) - (16787.3_dp * Tinv))
	rates(504) = rates(504) * conc(44) * conc(6)
	rates(505) = EXP(1.30563_dp + (3.31000_dp * AlogT) - (2013.87_dp * Tinv))
	rates(505) = rates(505) * conc(43) * conc(19)
	rates(506) = EXP(7.11802_dp + (3.05000_dp * AlogT) - (12384.2_dp * Tinv))
	rates(506) = rates(506) * conc(44) * conc(18)
	rates(507) = EXP(8.48053_dp + (2.55000_dp * AlogT) - (5298.87_dp * Tinv))
	rates(507) = rates(507) * conc(43) * conc(8)
	rates(508) = EXP(14.2767_dp + (1.96000_dp * AlogT) - (7221.16_dp * Tinv))
	rates(508) = rates(508) * conc(44) * conc(9)
	rates(509) = EXP(8.48053_dp + (2.55000_dp * AlogT) - (5298.87_dp * Tinv))
	rates(509) = rates(509) * conc(43) * conc(17)
	rates(510) = EXP(15.0103_dp + (1.79000_dp * AlogT) - (5701.44_dp * Tinv))
	rates(510) = rates(510) * conc(44) * conc(16)
	rates(511) = EXP(28.4854_dp - (23510.3_dp * Tinv))
	rates(511) = rates(511) * conc(43) * conc(45)
	rates(512) = .160000E+013_dp
	rates(512) = rates(512) * conc(44) * conc(44)
	rates(513) = EXP(32.4185_dp - (24808.6_dp * Tinv))
	rates(513) = rates(513) * conc(44)
	rates(514) = EXP(31.3199_dp - (654.182_dp * Tinv))
	rates(514) = rates(514) * conc(45) * conc(1)
	rates(515) = .603000E+014_dp
	rates(515) = rates(515) * conc(44) * conc(3)
	rates(516) = EXP(35.7581_dp + (-.780000_dp * AlogT) - (41077.6_dp * Tinv))
	rates(516) = rates(516) * conc(31) * conc(19)
	rates(517) = .631000E+013_dp
	rates(517) = rates(517) * conc(36) * conc(44)
	rates(518) = EXP(23.0259_dp - (25160.8_dp * Tinv))
	rates(518) = rates(518) * conc(35) * conc(45)
	rates(519) = .100000E+010_dp
	rates(519) = rates(519) * conc(44) * conc(4)
	rates(520) = EXP(25.3284_dp - (8554.68_dp * Tinv))
	rates(520) = rates(520) * conc(45) * conc(8)
	rates(521) = .316000E+014_dp
	rates(521) = rates(521) * conc(1) * conc(44)
	rates(522) = EXP(29.9975_dp - (28587.7_dp * Tinv))
	rates(522) = rates(522) * conc(45) * conc(2)
	rates(523) = .398000E+013_dp
	rates(523) = rates(523) * conc(23) * conc(44)
	rates(524) = EXP(28.7976_dp - (25080.3_dp * Tinv))
	rates(524) = rates(524) * conc(45) * conc(22)
	rates(525) = EXP(45.1421_dp + (-1.00000_dp * AlogT) - (49390.7_dp * Tinv))
	rates(525) = rates(525) * conc(45)
	rates(526) = .126000E+014_dp
	rates(526) = rates(526) * conc(25) * conc(25)
	rates(527) = .100000E+013_dp
	rates(527) = rates(527) * conc(45) * conc(5)
	rates(528) = EXP(28.9474_dp - (15106.6_dp * Tinv))
	rates(528) = rates(528) * conc(23) * conc(29)
	rates(529) = .100000E+013_dp
	rates(529) = rates(529) * conc(45) * conc(5)
	rates(530) = EXP(15.0686_dp - (35758.6_dp * Tinv))
	rates(530) = rates(530) * conc(12) * conc(36)
	rates(531) = .100000E+013_dp
	rates(531) = rates(531) * conc(45) * conc(5)
	rates(532) = EXP(27.0217_dp - (9334.67_dp * Tinv))
	rates(532) = rates(532) * conc(25) * conc(27)
	rates(533) = .100000E+013_dp
	rates(533) = rates(533) * conc(45) * conc(3)
	rates(534) = EXP(27.1811_dp - (47473.5_dp * Tinv))
	rates(534) = rates(534) * conc(24) * conc(29)
	rates(535) = .100000E+013_dp
	rates(535) = rates(535) * conc(45) * conc(3)
	rates(536) = EXP(27.7033_dp - (39779.3_dp * Tinv))
	rates(536) = rates(536) * conc(12) * conc(40)
	rates(537) = EXP(26.9379_dp - (3673.48_dp * Tinv))
	rates(537) = rates(537) * conc(25) * conc(24)
	rates(538) = EXP(29.9336_dp - (2365.12_dp * Tinv))
	rates(538) = rates(538) * conc(45) * conc(1)
	rates(539) = EXP(31.1488_dp + (.124000_dp * AlogT) - (16938.3_dp * Tinv))
	rates(540) = EXP(27.1610_dp + (.510000_dp * AlogT) - (1318.43_dp * Tinv))
	rates(540) = rates(540) * conc(48) * conc(1)
	rates(541) = EXP(27.5801_dp + (.773000_dp * AlogT) - (15448.8_dp * Tinv))
	rates(542) = EXP(7.54433_dp + (2.67000_dp * AlogT) - (3447.03_dp * Tinv))
	rates(542) = rates(542) * conc(35) * conc(19)
	rates(543) = EXP(27.7515_dp + (.703000_dp * AlogT) - (18397.6_dp * Tinv))
	rates(543) = rates(543) * conc(47)
	rates(544) = EXP(27.6893_dp + (.510000_dp * AlogT) - (618.957_dp * Tinv))
	rates(544) = rates(544) * conc(1) * conc(48)
	rates(545) = EXP(-.177931_dp + (3.59000_dp * AlogT) - (6018.47_dp * Tinv))
	rates(545) = rates(545) * conc(47) * conc(4)
	rates(546) = EXP(.499562_dp + (3.32500_dp * AlogT) - (12832.0_dp * Tinv))
	rates(546) = rates(546) * conc(48) * conc(8)
	rates(547) = EXP(152.623_dp + (-14.2200_dp * AlogT) - (64462.1_dp * Tinv))
	rates(547) = rates(547) * conc(48)
	rates(548) = EXP(129.390_dp + (-12.2930_dp * AlogT) - (13134.0_dp * Tinv))
	rates(548) = rates(548) * conc(38) * conc(19)
	rates(549) = EXP(127.764_dp + (-11.4900_dp * AlogT) - (57517.7_dp * Tinv))
	rates(549) = rates(549) * conc(48)
	rates(550) = EXP(126.998_dp + (-11.7380_dp * AlogT) - (13284.9_dp * Tinv))
	rates(550) = rates(550) * conc(49) * conc(1)
	rates(551) = EXP(77.7223_dp + (-5.72000_dp * AlogT) - (10064.3_dp * Tinv))
	rates(551) = rates(551) * conc(48) * conc(1)
	rates(552) = EXP(61.6744_dp + (-4.20900_dp * AlogT) - (13687.5_dp * Tinv))
	rates(552) = rates(552) * conc(35) * conc(19)
	rates(553) = EXP(12.7367_dp + (2.50000_dp * AlogT) - (1254.02_dp * Tinv))
	rates(553) = rates(553) * conc(48) * conc(1)
	rates(554) = EXP(11.0541_dp + (2.52800_dp * AlogT) - (9138.41_dp * Tinv))
	rates(554) = rates(554) * conc(49) * conc(2)
	rates(555) = EXP(17.3211_dp + (1.76000_dp * AlogT) - (38.2445_dp * Tinv))
	rates(555) = rates(555) * conc(48) * conc(3)
	rates(556) = .00000_dp
	rates(556) = rates(556) * conc(29) * conc(19) * conc(19)
	rates(557) = EXP(25.5157_dp + (.700000_dp * AlogT) - (3841.05_dp * Tinv))
	rates(557) = rates(557) * conc(48) * conc(3)
	rates(558) = EXP(23.1777_dp + (.709000_dp * AlogT) - (11015.4_dp * Tinv))
	rates(558) = rates(558) * conc(49) * conc(5)
	rates(559) = EXP(1.48614_dp + (3.50000_dp * AlogT) - (2855.75_dp * Tinv))
	rates(559) = rates(559) * conc(48) * conc(19)
	rates(560) = EXP(6.61941_dp + (3.08200_dp * AlogT) - (11518.6_dp * Tinv))
	rates(560) = rates(560) * conc(49) * conc(18)
	rates(561) = EXP(9.86682_dp + (2.60000_dp * AlogT) - (6999.74_dp * Tinv))
	rates(561) = rates(561) * conc(48) * conc(8)
	rates(562) = EXP(14.5445_dp + (1.93300_dp * AlogT) - (6833.68_dp * Tinv))
	rates(562) = rates(562) * conc(49) * conc(9)
	rates(563) = EXP(29.4228_dp - (20078.3_dp * Tinv))
	rates(563) = rates(563) * conc(48) * conc(4)
	rates(564) = EXP(29.3971_dp + (-.320000_dp * AlogT) - (444.340_dp * Tinv))
	rates(564) = rates(564) * conc(49) * conc(8)
	rates(565) = EXP(15.4642_dp + (2.00000_dp * AlogT) - (-149.959_dp * Tinv))
	rates(565) = rates(565) * conc(48) * conc(5)
	rates(566) = EXP(16.1428_dp + (1.92200_dp * AlogT) - (15232.4_dp * Tinv))
	rates(566) = rates(566) * conc(49) * conc(6)
	rates(567) = EXP(16.5755_dp + (1.76000_dp * AlogT) - (-611.911_dp * Tinv))
	rates(567) = rates(567) * conc(48) * conc(3)
	rates(568) = EXP(1.51249_dp + (3.06000_dp * AlogT) - (10914.8_dp * Tinv))
	rates(568) = rates(568) * conc(33) * conc(13)
	rates(569) = EXP(9.86682_dp + (2.60000_dp * AlogT) - (6999.74_dp * Tinv))
	rates(569) = rates(569) * conc(48) * conc(17)
	rates(570) = EXP(17.5129_dp + (1.48800_dp * AlogT) - (6033.57_dp * Tinv))
	rates(570) = rates(570) * conc(49) * conc(16)
	rates(571) = EXP(30.8378_dp + (-.450000_dp * AlogT) - (11584.0_dp * Tinv))
	rates(571) = rates(571) * conc(49) * conc(4)
	rates(572) = EXP(31.1491_dp + (-.577000_dp * AlogT) - (36739.8_dp * Tinv))
	rates(572) = rates(572) * conc(52) * conc(5)
	rates(573) = EXP(36.5045_dp + (-1.21000_dp * AlogT) - (10592.7_dp * Tinv))
	rates(573) = rates(573) * conc(49) * conc(4)
	rates(574) = EXP(28.1616_dp + (-.407000_dp * AlogT) - (44408.9_dp * Tinv))
	rates(574) = rates(574) * conc(12)
	rates(575) = EXP(68.7615_dp + (-5.71000_dp * AlogT) - (10794.0_dp * Tinv))
	rates(575) = rates(575) * conc(49) * conc(4)
	rates(576) = .00000_dp
	rates(576) = rates(576) * conc(40) * conc(12) * conc(5)
	rates(577) = .603000E+014_dp
	rates(577) = rates(577) * conc(49) * conc(3)
	rates(578) = EXP(37.8866_dp + (-.519000_dp * AlogT) - (33579.6_dp * Tinv))
	rates(578) = rates(578) * conc(52) * conc(1)
	rates(579) = EXP(108.429_dp + (-9.74000_dp * AlogT) - (37368.9_dp * Tinv))
	rates(579) = rates(579) * conc(49)
	rates(580) = EXP(87.9984_dp + (-7.76800_dp * AlogT) - (11342.5_dp * Tinv))
	rates(580) = rates(580) * conc(40) * conc(19)
	rates(581) = EXP(29.5769_dp - (-503.217_dp * Tinv))
	rates(581) = rates(581) * conc(17) * conc(49)
	rates(582) = EXP(26.0883_dp + (.349000_dp * AlogT) - (7578.44_dp * Tinv))
	rates(582) = rates(582) * conc(15) * conc(50)
	rates(583) = EXP(29.5769_dp - (-503.217_dp * Tinv))
	rates(583) = rates(583) * conc(49) * conc(8)
	rates(584) = EXP(28.8601_dp + (.500000E-001_dp * AlogT) - (5444.80_dp * Tinv))
	rates(584) = rates(584) * conc(50) * conc(5)
	rates(585) = EXP(49.4276_dp + (-2.39100_dp * AlogT) - (17909.5_dp * Tinv))
	rates(585) = rates(585) * conc(50)
	rates(586) = EXP(25.3284_dp - (6340.53_dp * Tinv))
	rates(586) = rates(586) * conc(38) * conc(12)
	rates(587) = EXP(25.6585_dp - (7850.18_dp * Tinv))
	rates(587) = rates(587) * conc(50)
	rates(588) = EXP(26.7713_dp + (-.164000_dp * AlogT) - (15936.9_dp * Tinv))
	rates(588) = rates(588) * conc(51)
	rates(589) = EXP(31.5430_dp - (14643.6_dp * Tinv))
	rates(589) = rates(589) * conc(50)
	rates(590) = EXP(31.8312_dp + (-.105000_dp * AlogT) - (9264.22_dp * Tinv))
	rates(590) = rates(590) * conc(52) * conc(1)
	rates(591) = EXP(45.7293_dp + (-1.85900_dp * AlogT) - (28708.5_dp * Tinv))
	rates(591) = rates(591) * conc(51)
	rates(592) = EXP(25.3284_dp - (4629.59_dp * Tinv))
	rates(592) = rates(592) * conc(40) * conc(14)
	rates(593) = EXP(24.1245_dp - (829.804_dp * Tinv))
	rates(593) = rates(593) * conc(50) * conc(4)
	rates(594) = EXP(24.8683_dp + (-.140000_dp * AlogT) - (19615.4_dp * Tinv))
	rates(594) = rates(594) * conc(52) * conc(8)
	rates(595) = EXP(24.0154_dp + (.760000_dp * AlogT) - (-171.094_dp * Tinv))
	rates(595) = rates(595) * conc(52) * conc(5)
	rates(596) = EXP(24.5075_dp + (.780000_dp * AlogT) - (18156.1_dp * Tinv))
	rates(596) = rates(596) * conc(53) * conc(6)
	rates(597) = EXP(27.6310_dp - (5998.34_dp * Tinv))
	rates(597) = rates(597) * conc(52) * conc(8)
	rates(598) = EXP(29.9041_dp + (-.310000_dp * AlogT) - (8494.30_dp * Tinv))
	rates(598) = rates(598) * conc(53) * conc(9)
	rates(599) = EXP(29.0123_dp - (4377.99_dp * Tinv))
	rates(599) = rates(599) * conc(52) * conc(19)
	rates(600) = EXP(31.3017_dp + (.200000E-001_dp * AlogT) - (15322.9_dp * Tinv))
	rates(600) = rates(600) * conc(53) * conc(18)
	rates(601) = EXP(29.6023_dp - (698.968_dp * Tinv))
	rates(601) = rates(601) * conc(52) * conc(3)
	rates(602) = EXP(27.8058_dp + (.200000E-001_dp * AlogT) - (10346.1_dp * Tinv))
	rates(602) = rates(602) * conc(53) * conc(5)
	rates(603) = EXP(30.6268_dp - (20480.9_dp * Tinv))
	rates(603) = rates(603) * conc(52) * conc(4)
	rates(604) = EXP(25.9295_dp + (.311000_dp * AlogT) - (2685.67_dp * Tinv))
	rates(604) = rates(604) * conc(53) * conc(8)
	rates(605) = EXP(28.5865_dp - (1308.36_dp * Tinv))
	rates(605) = rates(605) * conc(52) * conc(1)
	rates(606) = EXP(27.6131_dp + (.200000E-001_dp * AlogT) - (12011.8_dp * Tinv))
	rates(606) = rates(606) * conc(53) * conc(2)
	rates(607) = EXP(46.2970_dp + (-1.89000_dp * AlogT) - (17340.8_dp * Tinv))
	rates(607) = rates(607) * conc(53)
	rates(608) = EXP(25.7405_dp - (2419.97_dp * Tinv))
	rates(608) = rates(608) * conc(38) * conc(10)
	rates(609) = .144600E+014_dp
	rates(609) = rates(609) * conc(51) * conc(8)
	rates(610) = .00000_dp
	rates(610) = rates(610) * conc(54) * conc(12) * conc(5)
	rates(611) = .433500E+013_dp
	rates(611) = rates(611) * conc(54) * conc(4)
	rates(612) = .00000_dp
	rates(612) = rates(612) * conc(14) * conc(10) * conc(12)
	rates(613) = EXP(92.8749_dp + (-8.31000_dp * AlogT) - (22700.1_dp * Tinv))
	rates(613) = rates(613) * conc(54)
	rates(614) = EXP(92.5796_dp + (-8.58000_dp * AlogT) - (10230.4_dp * Tinv))
	rates(614) = rates(614) * conc(26) * conc(14)
	rates(615) = EXP(38.7430_dp + (-1.11000_dp * AlogT) - (21427.0_dp * Tinv))
	rates(615) = rates(615) * conc(54)
	rates(616) = EXP(29.7711_dp - (1006.43_dp * Tinv))
	rates(616) = rates(616) * conc(40) * conc(5)
	rates(617) = EXP(25.3284_dp - (-2012.87_dp * Tinv))
	rates(617) = rates(617) * conc(60) * conc(5)
	rates(618) = .00000_dp
	rates(618) = rates(618) * conc(27)
	rates(619) = EXP(25.3284_dp - (-528.378_dp * Tinv))
	rates(619) = rates(619) * conc(60) * conc(3)
	rates(620) = .00000_dp
	rates(621) = EXP(36.8414_dp - (35728.4_dp * Tinv))
	rates(621) = rates(621) * conc(60)
	rates(622) = .100000E+014_dp
	rates(622) = rates(622) * conc(19) * conc(57)
	rates(623) = EXP(14.7901_dp + (2.20000_dp * AlogT))
	rates(623) = rates(623) * conc(60) * conc(1)
	rates(624) = EXP(16.0297_dp + (2.14000_dp * AlogT) - (11196.6_dp * Tinv))
	rates(624) = rates(624) * conc(61) * conc(2)
	rates(625) = EXP(6.41999_dp + (3.20000_dp * AlogT) - (-1761.26_dp * Tinv))
	rates(625) = rates(625) * conc(60) * conc(5)
	rates(626) = EXP(9.12511_dp + (3.14000_dp * AlogT) - (17064.1_dp * Tinv))
	rates(626) = rates(626) * conc(61) * conc(6)
	rates(627) = EXP(1.52888_dp + (3.10000_dp * AlogT) - (1172.49_dp * Tinv))
	rates(627) = rates(627) * conc(60) * conc(19)
	rates(628) = EXP(6.03141_dp + (3.04000_dp * AlogT) - (12610.6_dp * Tinv))
	rates(628) = rates(628) * conc(61) * conc(18)
	rates(629) = EXP(7.50108_dp + (2.50000_dp * AlogT) - (3600.01_dp * Tinv))
	rates(629) = rates(629) * conc(60) * conc(8)
	rates(630) = EXP(11.9873_dp + (2.11000_dp * AlogT) - (6592.14_dp * Tinv))
	rates(630) = rates(630) * conc(61) * conc(9)
	rates(631) = EXP(23.7190_dp - (-2012.87_dp * Tinv))
	rates(631) = rates(631) * conc(55) * conc(5)
	rates(632) = EXP(26.4270_dp - (10265.6_dp * Tinv))
	rates(632) = rates(632) * conc(12)
	rates(633) = EXP(23.7190_dp - (-2012.87_dp * Tinv))
	rates(633) = rates(633) * conc(56) * conc(5)
	rates(634) = EXP(30.6268_dp - (10064.3_dp * Tinv))
	rates(634) = rates(634) * conc(34) * conc(27)
	rates(635) = .100000E+011_dp
	rates(635) = rates(635) * conc(56) * conc(3)
	rates(636) = EXP(27.6310_dp - (40760.6_dp * Tinv))
	rates(636) = rates(636) * conc(35) * conc(27)
	rates(637) = .100000E+012_dp
	rates(637) = rates(637) * conc(55) * conc(3)
	rates(638) = .00000_dp
	rates(638) = rates(638) * conc(13)
	rates(639) = .100000E+012_dp
	rates(639) = rates(639) * conc(55) * conc(3)
	rates(640) = .00000_dp
	rates(640) = rates(640) * conc(34)
	rates(641) = EXP(28.3744_dp + (.800000E-001_dp * AlogT) - (15071.3_dp * Tinv))
	rates(641) = rates(641) * conc(62)
	rates(642) = EXP(25.3284_dp - (4629.59_dp * Tinv))
	rates(642) = rates(642) * conc(39) * conc(19)
	rates(643) = EXP(46.8492_dp + (-2.06000_dp * AlogT) - (16339.4_dp * Tinv))
	rates(644) = EXP(24.6353_dp - (4629.59_dp * Tinv))
	rates(644) = rates(644) * conc(33) * conc(48)
	rates(645) = EXP(31.0627_dp + (.490000E-001_dp * AlogT) - (18312.1_dp * Tinv))
	rates(646) = EXP(30.8891_dp - (1258.04_dp * Tinv))
	rates(646) = rates(646) * conc(63) * conc(1)
	rates(647) = EXP(52.1540_dp + (-2.12800_dp * AlogT) - (37957.6_dp * Tinv))
	rates(647) = rates(647) * conc(63)
	rates(648) = EXP(32.8937_dp + (-.320000_dp * AlogT))
	rates(648) = rates(648) * conc(19) * conc(61)
	rates(649) = EXP(14.1007_dp + (2.54000_dp * AlogT) - (3399.73_dp * Tinv))
	rates(649) = rates(649) * conc(63) * conc(1)
	rates(650) = EXP(11.0310_dp + (2.54000_dp * AlogT) - (5575.64_dp * Tinv))
	rates(650) = rates(650) * conc(64) * conc(2)
	rates(651) = EXP(23.0784_dp + (.970000_dp * AlogT) - (798.102_dp * Tinv))
	rates(651) = rates(651) * conc(63) * conc(5)
	rates(652) = EXP(21.4742_dp + (.970000_dp * AlogT) - (10597.7_dp * Tinv))
	rates(652) = rates(652) * conc(64) * conc(6)
	rates(653) = EXP(41.6503_dp + (-1.37000_dp * AlogT) - (22061.0_dp * Tinv))
	rates(653) = rates(653) * conc(64)
	rates(654) = EXP(25.0408_dp - (4629.59_dp * Tinv))
	rates(654) = rates(654) * conc(35) * conc(62)
	rates(655) = EXP(40.8928_dp + (-.360000_dp * AlogT) - (50925.5_dp * Tinv))
	rates(655) = rates(655) * conc(65)
	rates(656) = .100000E+015_dp
	rates(656) = rates(656) * conc(1)
	rates(657) = EXP(42.6402_dp + (-.721000_dp * AlogT) - (49682.6_dp * Tinv))
	rates(657) = rates(657) * conc(65)
	rates(658) = .100000E+015_dp
	rates(658) = rates(658) * conc(1)
	rates(659) = EXP(43.8854_dp + (-.941000_dp * AlogT) - (48022.0_dp * Tinv))
	rates(659) = rates(659) * conc(65)
	rates(660) = .100000E+015_dp
	rates(660) = rates(660) * conc(1)
	rates(661) = EXP(39.7958_dp + (-.360000_dp * AlogT) - (50523.0_dp * Tinv))
	rates(661) = rates(661) * conc(65)
	rates(662) = .100000E+015_dp
	rates(662) = rates(662) * conc(1)
	rates(663) = EXP(62.6614_dp + (-2.79400_dp * AlogT) - (42235.0_dp * Tinv))
	rates(663) = rates(663) * conc(65)
	rates(664) = EXP(30.4222_dp - (-299.917_dp * Tinv))
	rates(664) = rates(664) * conc(19)
	rates(665) = EXP(68.8327_dp + (-3.92500_dp * AlogT) - (42345.7_dp * Tinv))
	rates(665) = rates(665) * conc(65)
	rates(666) = EXP(33.5143_dp + (-.750000_dp * AlogT))
	rates(666) = rates(666) * conc(47)
	rates(667) = EXP(13.5064_dp + (2.76800_dp * AlogT) - (4099.71_dp * Tinv))
	rates(667) = rates(667) * conc(65) * conc(1)
	rates(668) = EXP(3.93183_dp + (3.40400_dp * AlogT) - (5273.71_dp * Tinv))
	rates(668) = rates(668) * conc(2)
	rates(669) = EXP(13.2597_dp + (2.49100_dp * AlogT) - (2075.27_dp * Tinv))
	rates(669) = rates(669) * conc(65) * conc(1)
	rates(670) = EXP(1.93759_dp + (3.48800_dp * AlogT) - (4505.80_dp * Tinv))
	rates(670) = rates(670) * conc(2)
	rates(671) = EXP(13.3080_dp + (2.40000_dp * AlogT) - (1299.81_dp * Tinv))
	rates(671) = rates(671) * conc(65) * conc(1)
	rates(672) = EXP(.740508_dp + (3.61700_dp * AlogT) - (5389.45_dp * Tinv))
	rates(672) = rates(672) * conc(2)
	rates(673) = EXP(12.1442_dp + (2.75000_dp * AlogT) - (3160.20_dp * Tinv))
	rates(673) = rates(673) * conc(65) * conc(1)
	rates(674) = EXP(3.66638_dp + (3.38600_dp * AlogT) - (4738.79_dp * Tinv))
	rates(674) = rates(674) * conc(2)
	rates(675) = EXP(9.05369_dp + (3.05000_dp * AlogT) - (1571.55_dp * Tinv))
	rates(675) = rates(675) * conc(65) * conc(3)
	rates(676) = EXP(-1.16539_dp + (3.66600_dp * AlogT) - (2037.02_dp * Tinv))
	rates(676) = rates(676) * conc(5)
	rates(677) = EXP(10.7727_dp + (2.71000_dp * AlogT) - (1059.77_dp * Tinv))
	rates(677) = rates(677) * conc(65) * conc(3)
	rates(678) = EXP(-1.19402_dp + (3.68700_dp * AlogT) - (2779.77_dp * Tinv))
	rates(678) = rates(678) * conc(5)
	rates(679) = EXP(12.8558_dp + (2.41000_dp * AlogT) - (573.667_dp * Tinv))
	rates(679) = rates(679) * conc(65) * conc(3)
	rates(680) = EXP(-.356246_dp + (3.60700_dp * AlogT) - (3954.28_dp * Tinv))
	rates(680) = rates(680) * conc(5)
	rates(681) = EXP(12.5613_dp + (2.50000_dp * AlogT) - (1834.22_dp * Tinv))
	rates(681) = rates(681) * conc(65) * conc(3)
	rates(682) = EXP(3.43914_dp + (3.11600_dp * AlogT) - (2702.27_dp * Tinv))
	rates(682) = rates(682) * conc(5)
	rates(683) = EXP(17.0851_dp + (1.80000_dp * AlogT) - (720.103_dp * Tinv))
	rates(683) = rates(683) * conc(65) * conc(5)
	rates(684) = EXP(9.36212_dp + (2.39230_dp * AlogT) - (9312.02_dp * Tinv))
	rates(684) = rates(684) * conc(6)
	rates(685) = EXP(13.7102_dp + (2.00000_dp * AlogT) - (-570.144_dp * Tinv))
	rates(685) = rates(685) * conc(65) * conc(5)
	rates(686) = EXP(4.75273_dp + (2.89100_dp * AlogT) - (9354.80_dp * Tinv))
	rates(686) = rates(686) * conc(6)
	rates(687) = EXP(14.3461_dp + (1.90000_dp * AlogT) - (-729.664_dp * Tinv))
	rates(687) = rates(687) * conc(65) * conc(5)
	rates(688) = EXP(4.14329_dp + (3.01100_dp * AlogT) - (10854.4_dp * Tinv))
	rates(688) = rates(688) * conc(6)
	rates(689) = EXP(16.6947_dp + (1.80000_dp * AlogT) - (720.103_dp * Tinv))
	rates(689) = rates(689) * conc(65) * conc(5)
	rates(690) = EXP(10.5815_dp + (2.33000_dp * AlogT) - (9792.60_dp * Tinv))
	rates(690) = rates(690) * conc(6)
	rates(691) = EXP(-30.7876_dp + (8.06000_dp * AlogT) - (2090.36_dp * Tinv))
	rates(691) = rates(691) * conc(65) * conc(19)
	rates(692) = EXP(-33.5459_dp + (8.25000_dp * AlogT) - (4041.33_dp * Tinv))
	rates(692) = rates(692) * conc(18)
	rates(693) = EXP(10.2054_dp + (2.26000_dp * AlogT) - (3666.94_dp * Tinv))
	rates(693) = rates(693) * conc(65) * conc(19)
	rates(694) = EXP(5.69977_dp + (2.81100_dp * AlogT) - (6873.94_dp * Tinv))
	rates(694) = rates(694) * conc(18)
	rates(695) = EXP(-21.2324_dp + (6.36000_dp * AlogT) - (449.372_dp * Tinv))
	rates(695) = rates(695) * conc(65) * conc(19)
	rates(696) = EXP(-26.9834_dp + (7.13100_dp * AlogT) - (5313.97_dp * Tinv))
	rates(696) = rates(696) * conc(18)
	rates(697) = EXP(-1.91732_dp + (3.87000_dp * AlogT) - (3425.90_dp * Tinv))
	rates(697) = rates(697) * conc(65) * conc(19)
	rates(698) = EXP(-3.57877_dp + (4.06000_dp * AlogT) - (5776.93_dp * Tinv))
	rates(698) = rates(698) * conc(18)
	rates(699) = EXP(4.11415_dp + (3.59000_dp * AlogT) - (8635.20_dp * Tinv))
	rates(699) = rates(699) * conc(65) * conc(8)
	rates(700) = EXP(-1.30394_dp + (3.79380_dp * AlogT) - (1368.50_dp * Tinv))
	rates(700) = rates(700) * conc(9)
	rates(701) = EXP(4.14630_dp + (3.37000_dp * AlogT) - (6904.13_dp * Tinv))
	rates(701) = rates(701) * conc(65) * conc(8)
	rates(702) = EXP(-2.46525_dp + (3.86850_dp * AlogT) - (988.871_dp * Tinv))
	rates(702) = rates(702) * conc(9)
	rates(703) = EXP(6.07120_dp + (3.01000_dp * AlogT) - (6083.89_dp * Tinv))
	rates(703) = rates(703) * conc(65) * conc(8)
	rates(704) = EXP(-.101191_dp + (3.52870_dp * AlogT) - (2136.15_dp * Tinv))
	rates(704) = rates(704) * conc(9)
	rates(705) = EXP(3.70868_dp + (3.59000_dp * AlogT) - (8635.20_dp * Tinv))
	rates(705) = rates(705) * conc(65) * conc(8)
	rates(706) = EXP(-.612249_dp + (3.79380_dp * AlogT) - (1771.12_dp * Tinv))
	rates(706) = rates(706) * conc(9)
	rates(707) = EXP(6.41182_dp + (2.48000_dp * AlogT) - (4287.41_dp * Tinv))
	rates(707) = rates(707) * conc(48)
	rates(708) = EXP(33.1355_dp + (-.140000_dp * AlogT) - (13476.1_dp * Tinv))
	rates(709) = EXP(7.17012_dp + (2.50000_dp * AlogT) - (4287.41_dp * Tinv))
	rates(709) = rates(709) * conc(63) * conc(19)
	rates(710) = EXP(29.1790_dp + (.480000_dp * AlogT) - (14195.7_dp * Tinv))
	rates(711) = EXP(6.41182_dp + (2.48000_dp * AlogT) - (3084.72_dp * Tinv))
	rates(711) = rates(711) * conc(48) * conc(47)
	rates(712) = EXP(34.0680_dp + (-.140000_dp * AlogT) - (13028.3_dp * Tinv))
	rates(713) = EXP(25.6577_dp - (7749.54_dp * Tinv))
	rates(714) = EXP(26.7547_dp - (8152.11_dp * Tinv))
	rates(715) = EXP(26.6389_dp - (10265.6_dp * Tinv))
	rates(716) = EXP(23.6459_dp + (.581000_dp * AlogT) - (13179.2_dp * Tinv))
	rates(717) = EXP(.731887_dp + (3.97000_dp * AlogT) - (9198.80_dp * Tinv))
	rates(717) = rates(717) * conc(65) * conc(17)
	rates(718) = EXP(-2.63411_dp + (3.83750_dp * AlogT) - (953.294_dp * Tinv))
	rates(718) = rates(718) * conc(16)
	rates(719) = EXP(2.31895_dp + (3.58000_dp * AlogT) - (7452.64_dp * Tinv))
	rates(719) = rates(719) * conc(65) * conc(17)
	rates(720) = EXP(-2.24055_dp + (3.74220_dp * AlogT) - (558.571_dp * Tinv))
	rates(720) = rates(720) * conc(16)
	rates(721) = EXP(4.91706_dp + (3.12000_dp * AlogT) - (6637.43_dp * Tinv))
	rates(721) = rates(721) * conc(65) * conc(17)
	rates(722) = EXP(.796741_dp + (3.30230_dp * AlogT) - (1710.89_dp * Tinv))
	rates(722) = rates(722) * conc(16)
	rates(723) = EXP(.326422_dp + (3.97000_dp * AlogT) - (9198.80_dp * Tinv))
	rates(723) = rates(723) * conc(65) * conc(17)
	rates(724) = EXP(-1.94240_dp + (3.83750_dp * AlogT) - (1355.92_dp * Tinv))
	rates(724) = rates(724) * conc(16)
	rates(725) = EXP(20.2612_dp + (1.90000_dp * AlogT) - (9153.51_dp * Tinv))
	rates(725) = rates(725) * conc(36) * conc(12)
	rates(726) = EXP(16.0309_dp + (2.17100_dp * AlogT) - (8906.94_dp * Tinv))
	rates(726) = rates(726) * conc(35) * conc(13)
	rates(727) = EXP(36.8414_dp - (35728.4_dp * Tinv))
	rates(727) = rates(727) * conc(55)
	rates(728) = EXP(15.5687_dp + (1.93410_dp * AlogT) - (-2735.03_dp * Tinv))
	rates(728) = rates(728) * conc(23) * conc(36)
	rates(729) = EXP(36.8414_dp - (36734.8_dp * Tinv))
	rates(729) = rates(729) * conc(56)
	rates(730) = EXP(17.1406_dp + (1.81950_dp * AlogT) - (-2628.10_dp * Tinv))
	rates(730) = rates(730) * conc(19) * conc(44)
	rates(731) = .100000E+015_dp
	rates(731) = rates(731) * conc(57) * conc(1)
	rates(732) = EXP(37.5280_dp + (-.506310_dp * AlogT) - (43566.0_dp * Tinv))
	rates(732) = rates(732) * conc(56)
	rates(733) = EXP(12.7296_dp + (2.36000_dp * AlogT) - (104.166_dp * Tinv))
	rates(733) = rates(733) * conc(56) * conc(1)
	rates(734) = EXP(8.64731_dp + (2.88970_dp * AlogT) - (9041.80_dp * Tinv))
	rates(734) = rates(734) * conc(57) * conc(2)
	rates(735) = EXP(13.8055_dp + (2.43000_dp * AlogT) - (608.892_dp * Tinv))
	rates(735) = rates(735) * conc(56) * conc(3)
	rates(736) = EXP(9.09024_dp + (2.93790_dp * AlogT) - (8838.50_dp * Tinv))
	rates(736) = rates(736) * conc(57) * conc(5)
	rates(737) = EXP(10.2270_dp + (2.64000_dp * AlogT) - (-965.673_dp * Tinv))
	rates(737) = rates(737) * conc(56) * conc(5)
	rates(738) = EXP(10.6260_dp + (2.81090_dp * AlogT) - (15837.2_dp * Tinv))
	rates(738) = rates(738) * conc(57) * conc(6)
	rates(739) = EXP(1.30563_dp + (3.31000_dp * AlogT) - (2013.87_dp * Tinv))
	rates(739) = rates(739) * conc(56) * conc(19)
	rates(740) = EXP(8.56285_dp + (2.85200_dp * AlogT) - (12484.3_dp * Tinv))
	rates(740) = rates(740) * conc(57) * conc(18)
	rates(741) = EXP(28.4195_dp - (18729.7_dp * Tinv))
	rates(741) = rates(741) * conc(56) * conc(4)
	rates(742) = EXP(27.3746_dp + (.168800E-001_dp * AlogT) - (382.052_dp * Tinv))
	rates(742) = rates(742) * conc(57) * conc(8)
	rates(743) = EXP(8.48053_dp + (2.55000_dp * AlogT) - (5298.87_dp * Tinv))
	rates(743) = rates(743) * conc(56) * conc(8)
	rates(744) = EXP(11.1844_dp + (2.33240_dp * AlogT) - (6242.91_dp * Tinv))
	rates(744) = rates(744) * conc(57) * conc(9)
	rates(745) = EXP(8.48053_dp + (2.55000_dp * AlogT) - (5298.87_dp * Tinv))
	rates(745) = rates(745) * conc(56) * conc(17)
	rates(746) = EXP(13.2365_dp + (1.99610_dp * AlogT) - (5264.15_dp * Tinv))
	rates(746) = rates(746) * conc(57) * conc(16)
	rates(747) = .964000E+013_dp
	rates(747) = rates(747) * conc(57) * conc(8)
	rates(748) = EXP(28.9602_dp + (-.339760_dp * AlogT) - (6558.42_dp * Tinv))
	rates(748) = rates(748) * conc(5)
	rates(749) = .964000E+013_dp
	rates(749) = rates(749) * conc(57) * conc(17)
	rates(750) = EXP(28.0799_dp + (-.266830_dp * AlogT) - (9021.17_dp * Tinv))
	rates(750) = rates(750) * conc(15)
	rates(751) = EXP(50.7273_dp + (-2.66000_dp * AlogT) - (14920.4_dp * Tinv))
	rates(752) = EXP(24.9830_dp + (.872190E-001_dp * AlogT) - (5136.84_dp * Tinv))
	rates(752) = rates(752) * conc(27) * conc(37)
	rates(753) = EXP(25.3284_dp - (-1006.43_dp * Tinv))
	rates(753) = rates(753) * conc(55) * conc(5)
	rates(754) = EXP(20.4945_dp + (.475220_dp * AlogT) - (9819.27_dp * Tinv))
	rates(754) = rates(754) * conc(34) * conc(27)
	rates(755) = EXP(25.3284_dp - (-1006.43_dp * Tinv))
	rates(755) = rates(755) * conc(56) * conc(5)
	rates(756) = EXP(20.5071_dp + (.439190_dp * AlogT) - (6353.61_dp * Tinv))
	rates(756) = rates(756) * conc(19) * conc(46)
	rates(757) = EXP(202.890_dp + (-21.0100_dp * AlogT) - (70198.7_dp * Tinv))
	rates(757) = rates(757) * conc(58)
	rates(758) = EXP(191.205_dp + (-20.3100_dp * AlogT) - (20546.3_dp * Tinv))
	rates(758) = rates(758) * conc(1) * conc(59)
	rates(759) = EXP(202.890_dp + (-21.0100_dp * AlogT) - (70198.7_dp * Tinv))
	rates(759) = rates(759) * conc(58)
	rates(760) = EXP(191.050_dp + (-20.3100_dp * AlogT) - (20546.3_dp * Tinv))
	rates(760) = rates(760) * conc(1) * conc(59)
	rates(761) = EXP(202.197_dp + (-21.0100_dp * AlogT) - (70198.7_dp * Tinv))
	rates(761) = rates(761) * conc(58)
	rates(762) = EXP(189.646_dp + (-20.3100_dp * AlogT) - (20546.3_dp * Tinv))
	rates(762) = rates(762) * conc(1) * conc(59)
	xM = sum_conc
	kinf = EXP(60.1762_dp + (-2.53000_dp * AlogT) - (44665.5_dp * Tinv))
	k0 = EXP(112.397_dp + (-9.57000_dp * AlogT) - (20777.8_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .890000E-001_dp * EXP(-temp / .100000E+011_dp) + (.911000_dp) * EXP(-temp / 22.3820_dp) &
	         + EXP(-(.500000E+010_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(763) = kinf * F * Pr / (1.0_dp + Pr)
	rates(763) = rates(763) * conc(58)
	xM = sum_conc
	kinf = EXP(32.5716_dp + (-.248480_dp * AlogT) - (-241.801_dp * Tinv))
	k0 = EXP(84.7927_dp + (-7.28850_dp * AlogT) - (-24129.7_dp * Tinv))
	Pr = k0 * xM / kinf
	logPr = LOG10(MAX(Pr, 1.0e-50_dp))
	logFcent = LOG10(MAX( .890000E-001_dp * EXP(-temp / .100000E+011_dp) + (.911000_dp) * EXP(-temp / 22.3820_dp) &
	         + EXP(-(.500000E+010_dp) * Tinv), 1.0e-50_dp))
	A = logPr - (0.67_dp * logFcent) - 0.4_dp
	B = 0.806_dp - (1.1762_dp * logFcent) - (0.14_dp * logPr)
	F = EXP(LOG(10.0_dp) * logFcent / (1.0_dp + A * A / (B * B)))
	rates(764) = kinf * F * Pr / (1.0_dp + Pr)
	rates(764) = rates(764) * conc(34)
	rates(765) = EXP(14.7710_dp + (2.40000_dp * AlogT) - (2249.88_dp * Tinv))
	rates(765) = rates(765) * conc(58) * conc(1)
	rates(766) = EXP(2.16791_dp + (3.38000_dp * AlogT) - (4688.97_dp * Tinv))
	rates(766) = rates(766) * conc(59) * conc(2)
	rates(767) = EXP(14.7710_dp + (2.40000_dp * AlogT) - (2249.88_dp * Tinv))
	rates(767) = rates(767) * conc(58) * conc(1)
	rates(768) = EXP(2.01290_dp + (3.38000_dp * AlogT) - (4688.97_dp * Tinv))
	rates(768) = rates(768) * conc(59) * conc(2)
	rates(769) = EXP(14.0779_dp + (2.40000_dp * AlogT) - (2249.88_dp * Tinv))
	rates(769) = rates(769) * conc(58) * conc(1)
	rates(770) = EXP(.608678_dp + (3.38000_dp * AlogT) - (4688.97_dp * Tinv))
	rates(770) = rates(770) * conc(59) * conc(2)
	rates(771) = EXP(11.4658_dp + (2.71000_dp * AlogT) - (1059.77_dp * Tinv))
	rates(771) = rates(771) * conc(58) * conc(3)
	rates(772) = EXP(-1.78141_dp + (3.67000_dp * AlogT) - (2788.32_dp * Tinv))
	rates(772) = rates(772) * conc(59) * conc(5)
	rates(773) = EXP(11.4658_dp + (2.71000_dp * AlogT) - (1059.77_dp * Tinv))
	rates(773) = rates(773) * conc(58) * conc(3)
	rates(774) = EXP(-1.93655_dp + (3.67000_dp * AlogT) - (2788.32_dp * Tinv))
	rates(774) = rates(774) * conc(59) * conc(5)
	rates(775) = EXP(10.7727_dp + (2.71000_dp * AlogT) - (1059.77_dp * Tinv))
	rates(775) = rates(775) * conc(58) * conc(3)
	rates(776) = EXP(-3.34048_dp + (3.67000_dp * AlogT) - (2788.32_dp * Tinv))
	rates(776) = rates(776) * conc(59) * conc(5)
	rates(777) = EXP(15.4047_dp + (2.00000_dp * AlogT) - (-299.917_dp * Tinv))
	rates(777) = rates(777) * conc(58) * conc(5)
	rates(778) = EXP(5.16650_dp + (2.87000_dp * AlogT) - (9631.57_dp * Tinv))
	rates(778) = rates(778) * conc(59) * conc(6)
	rates(779) = EXP(15.4047_dp + (2.00000_dp * AlogT) - (-299.917_dp * Tinv))
	rates(779) = rates(779) * conc(58) * conc(5)
	rates(780) = EXP(5.01130_dp + (2.87000_dp * AlogT) - (9631.57_dp * Tinv))
	rates(780) = rates(780) * conc(59) * conc(6)
	rates(781) = EXP(14.7116_dp + (2.00000_dp * AlogT) - (-299.917_dp * Tinv))
	rates(781) = rates(781) * conc(58) * conc(5)
	rates(782) = EXP(3.60740_dp + (2.87000_dp * AlogT) - (9631.57_dp * Tinv))
	rates(782) = rates(782) * conc(59) * conc(6)
	rates(783) = EXP(4.83945_dp + (3.37000_dp * AlogT) - (6904.13_dp * Tinv))
	rates(783) = rates(783) * conc(58) * conc(8)
	rates(784) = EXP(-1.42296_dp + (3.66000_dp * AlogT) - (1289.24_dp * Tinv))
	rates(784) = rates(784) * conc(59) * conc(9)
	rates(785) = EXP(4.83945_dp + (3.37000_dp * AlogT) - (6904.13_dp * Tinv))
	rates(785) = rates(785) * conc(58) * conc(8)
	rates(786) = EXP(-1.57794_dp + (3.66000_dp * AlogT) - (1289.24_dp * Tinv))
	rates(786) = rates(786) * conc(59) * conc(9)
	rates(787) = EXP(4.14630_dp + (3.37000_dp * AlogT) - (6904.13_dp * Tinv))
	rates(787) = rates(787) * conc(58) * conc(8)
	rates(788) = EXP(-2.98440_dp + (3.66000_dp * AlogT) - (1289.24_dp * Tinv))
	rates(788) = rates(788) * conc(59) * conc(9)
	rates(789) = EXP(10.8986_dp + (2.26000_dp * AlogT) - (3666.94_dp * Tinv))
	rates(789) = rates(789) * conc(58) * conc(19)
	rates(790) = EXP(5.11199_dp + (2.79000_dp * AlogT) - (6878.97_dp * Tinv))
	rates(790) = rates(790) * conc(59) * conc(18)
	rates(791) = EXP(10.8986_dp + (2.26000_dp * AlogT) - (3666.94_dp * Tinv))
	rates(791) = rates(791) * conc(58) * conc(19)
	rates(792) = EXP(4.95723_dp + (2.79000_dp * AlogT) - (6878.97_dp * Tinv))
	rates(792) = rates(792) * conc(59) * conc(18)
	rates(793) = EXP(10.2054_dp + (2.26000_dp * AlogT) - (3666.94_dp * Tinv))
	rates(793) = rates(793) * conc(58) * conc(19)
	rates(794) = EXP(3.55306_dp + (2.79000_dp * AlogT) - (6878.97_dp * Tinv))
	rates(794) = rates(794) * conc(59) * conc(18)
	rates(795) = EXP(3.01406_dp + (3.58000_dp * AlogT) - (7452.64_dp * Tinv))
	rates(795) = rates(795) * conc(58) * conc(17)
	rates(796) = EXP(-.280375_dp + (3.42000_dp * AlogT) - (1033.61_dp * Tinv))
	rates(796) = rates(796) * conc(59) * conc(16)
	rates(797) = EXP(3.01406_dp + (3.58000_dp * AlogT) - (7452.64_dp * Tinv))
	rates(797) = rates(797) * conc(58) * conc(17)
	rates(798) = EXP(-.435409_dp + (3.42000_dp * AlogT) - (1033.61_dp * Tinv))
	rates(798) = rates(798) * conc(59) * conc(16)
	rates(799) = EXP(2.32141_dp + (3.58000_dp * AlogT) - (7452.64_dp * Tinv))
	rates(799) = rates(799) * conc(58) * conc(17)
	rates(800) = EXP(-1.84137_dp + (3.42000_dp * AlogT) - (1033.61_dp * Tinv))
	rates(800) = rates(800) * conc(59) * conc(16)
	rates(801) = EXP(42.9988_dp + (-1.79000_dp * AlogT) - (15780.9_dp * Tinv))
	rates(801) = rates(801) * conc(59)
	rates(802) = EXP(25.3284_dp - (4126.38_dp * Tinv))
	rates(802) = rates(802) * conc(35)
	rates(803) = EXP(42.3842_dp + (-1.71000_dp * AlogT) - (15579.6_dp * Tinv))
	rates(803) = rates(803) * conc(59)
	rates(804) = EXP(25.3284_dp - (3874.77_dp * Tinv))
	rates(804) = rates(804) * conc(43) * conc(34)
	rates(805) = EXP(39.2984_dp + (-1.34000_dp * AlogT) - (15816.1_dp * Tinv))
	rates(805) = rates(805) * conc(59)
	rates(806) = EXP(25.3284_dp - (4126.38_dp * Tinv))
	rates(806) = rates(806) * conc(23) * conc(55)
	rates(807) = EXP(53.2647_dp + (-2.36000_dp * AlogT) - (18956.2_dp * Tinv))
	rates(808) = .364700E+013_dp
	rates(808) = rates(808) * conc(59) * conc(4)
	rates(809) = EXP(23.9421_dp - (10290.8_dp * Tinv))
	rates(810) = EXP(19.6200_dp + (.139680_dp * AlogT) - (3568.21_dp * Tinv))
	rates(811) = EXP(28.0680_dp + (.590000_dp * AlogT) - (15141.8_dp * Tinv))
	rates(812) = .00000_dp
	rates(812) = rates(812) * conc(5) * conc(27) * conc(55)
	rates(813) = EXP(53.2880_dp + (-2.38000_dp * AlogT) - (18920.9_dp * Tinv))
	rates(814) = .754000E+013_dp
	rates(814) = rates(814) * conc(4)
	rates(815) = EXP(23.2490_dp - (8781.13_dp * Tinv))
	rates(816) = EXP(2.25645_dp + (2.16740_dp * AlogT) - (21862.2_dp * Tinv))
	rates(816) = rates(816) * conc(5)
	rates(817) = EXP(36.8414_dp - (19625.5_dp * Tinv))
	rates(818) = .00000_dp
	rates(818) = rates(818) * conc(46) * conc(5)
	rates(819) = .100000E+015_dp
	rates(819) = rates(819) * conc(41) * conc(19)
	rates(820) = EXP(60.4634_dp + (-2.36310_dp * AlogT) - (47960.1_dp * Tinv))
	rates(820) = rates(820) * conc(45)
	rates(821) = .603000E+013_dp
	rates(821) = rates(821) * conc(36) * conc(5)
	rates(822) = EXP(25.9422_dp + (.616350_dp * AlogT) - (30016.9_dp * Tinv))
	rates(822) = rates(822) * conc(40) * conc(6)
	rates(823) = .300000E+013_dp
	rates(823) = rates(823) * conc(41) * conc(41)
	rates(824) = EXP(49.0774_dp + (-.572590_dp * AlogT) - (18035.8_dp * Tinv))
	rates(824) = rates(824) * conc(76) * conc(1)
	rates(825) = EXP(116.488_dp + (-11.0100_dp * AlogT) - (10225.4_dp * Tinv))
	rates(825) = rates(825) * conc(41) * conc(41)
	rates(826) = EXP(157.423_dp + (-13.5610_dp * AlogT) - (87066.5_dp * Tinv))
	rates(826) = rates(826) * conc(74)
	rates(827) = EXP(28.3242_dp - (6038.60_dp * Tinv))
	rates(827) = rates(827) * conc(67) * conc(40)
	rates(828) = EXP(23.2774_dp + (.438380_dp * AlogT) - (7337.40_dp * Tinv))
	rates(828) = rates(828) * conc(66) * conc(41)
	rates(829) = EXP(89.2030_dp + (-6.18000_dp * AlogT) - (66424.6_dp * Tinv))
	rates(829) = rates(829) * conc(74)
	rates(830) = EXP(68.6153_dp + (-4.20180_dp * AlogT) - (7617.19_dp * Tinv))
	rates(830) = rates(830) * conc(76) * conc(1)
	rates(831) = EXP(31.7254_dp - (6038.60_dp * Tinv))
	rates(831) = rates(831) * conc(74) * conc(1)
	rates(832) = EXP(12.3472_dp + (2.00160_dp * AlogT) - (-264.989_dp * Tinv))
	rates(832) = rates(832) * conc(76) * conc(2)
	rates(833) = EXP(16.6030_dp + (2.00000_dp * AlogT) - (4419.25_dp * Tinv))
	rates(833) = rates(833) * conc(74) * conc(3)
	rates(834) = EXP(-3.40804_dp + (3.97980_dp * AlogT) - (-2592.77_dp * Tinv))
	rates(834) = rates(834) * conc(76) * conc(5)
	rates(835) = EXP(10.0592_dp + (2.68000_dp * AlogT) - (367.348_dp * Tinv))
	rates(835) = rates(835) * conc(74) * conc(5)
	rates(836) = EXP(-4.83767_dp + (4.32280_dp * AlogT) - (1928.83_dp * Tinv))
	rates(836) = rates(836) * conc(76) * conc(6)
	rates(837) = EXP(.530628_dp + (3.70000_dp * AlogT) - (4780.56_dp * Tinv))
	rates(837) = rates(837) * conc(74) * conc(19)
	rates(838) = EXP(-7.50798_dp + (4.71390_dp * AlogT) - (9.63912_dp * Tinv))
	rates(838) = rates(838) * conc(76) * conc(18)
	rates(839) = EXP(33.1444_dp + (-.340000_dp * AlogT) - (2352.03_dp * Tinv))
	rates(839) = rates(839) * conc(74) * conc(3)
	rates(840) = EXP(33.3647_dp + (-.583390_dp * AlogT) - (9226.98_dp * Tinv))
	rates(840) = rates(840) * conc(75) * conc(1)
	rates(841) = EXP(31.5632_dp + (-.340000_dp * AlogT) - (2352.03_dp * Tinv))
	rates(841) = rates(841) * conc(74) * conc(3)
	rates(842) = EXP(39.0221_dp + (-1.11230_dp * AlogT) - (53149.7_dp * Tinv))
	rates(842) = rates(842) * conc(71)
	rates(843) = EXP(4.38203_dp + (3.25000_dp * AlogT) - (2812.98_dp * Tinv))
	rates(843) = rates(843) * conc(74) * conc(5)
	rates(844) = EXP(11.2642_dp + (2.47620_dp * AlogT) - (1813.24_dp * Tinv))
	rates(844) = rates(844) * conc(71) * conc(1)
	rates(845) = EXP(96.5113_dp + (-7.74000_dp * AlogT) - (13974.3_dp * Tinv))
	rates(845) = rates(845) * conc(76) * conc(4)
	rates(846) = EXP(110.526_dp + (-9.52670_dp * AlogT) - (19384.4_dp * Tinv))
	rates(846) = rates(846) * conc(75) * conc(3)
	rates(847) = EXP(31.0322_dp - (4528.95_dp * Tinv))
	rates(847) = rates(847) * conc(76) * conc(4)
	rates(848) = EXP(57.2374_dp + (-2.80070_dp * AlogT) - (34779.3_dp * Tinv))
	rates(848) = rates(848) * conc(70) * conc(1)
	rates(849) = .200000E+015_dp
	rates(849) = rates(849) * conc(75) * conc(3)
	rates(850) = EXP(45.1199_dp + (-1.01400_dp * AlogT) - (24840.3_dp * Tinv))
	rates(850) = rates(850) * conc(70) * conc(1)
	rates(851) = EXP(31.0322_dp - (18619.0_dp * Tinv))
	rates(851) = rates(851) * conc(71) * conc(4)
	rates(852) = EXP(28.0405_dp + (.394550E-001_dp * AlogT) - (-83.2773_dp * Tinv))
	rates(852) = rates(852) * conc(75) * conc(8)
	rates(853) = EXP(32.4185_dp - (6239.89_dp * Tinv))
	rates(853) = rates(853) * conc(71) * conc(1)
	rates(854) = EXP(26.3895_dp + (.552300_dp * AlogT) - (14823.3_dp * Tinv))
	rates(854) = rates(854) * conc(75) * conc(2)
	rates(855) = EXP(30.1960_dp - (2516.08_dp * Tinv))
	rates(855) = rates(855) * conc(71) * conc(3)
	rates(856) = EXP(23.5340_dp + (.530450_dp * AlogT) - (10390.9_dp * Tinv))
	rates(856) = rates(856) * conc(75) * conc(5)
	rates(857) = EXP(14.9141_dp + (2.00000_dp * AlogT) - (-659.214_dp * Tinv))
	rates(857) = rates(857) * conc(71) * conc(5)
	rates(858) = EXP(13.3663_dp + (2.19350_dp * AlogT) - (15788.9_dp * Tinv))
	rates(858) = rates(858) * conc(75) * conc(6)
	rates(859) = EXP(27.6310_dp - (4025.73_dp * Tinv))
	rates(859) = rates(859) * conc(71) * conc(8)
	rates(860) = EXP(28.3881_dp + (-.195010_dp * AlogT) - (4615.20_dp * Tinv))
	rates(860) = rates(860) * conc(75) * conc(9)
	rates(861) = EXP(25.9218_dp - (4533.98_dp * Tinv))
	rates(861) = rates(861) * conc(71) * conc(19)
	rates(862) = EXP(31.2322_dp + (-.435410_dp * AlogT) - (14649.6_dp * Tinv))
	rates(862) = rates(862) * conc(75) * conc(18)
	rates(863) = .600000E+013_dp
	rates(863) = rates(863) * conc(71) * conc(25)
	rates(864) = EXP(34.7014_dp + (-.341620_dp * AlogT) - (13040.9_dp * Tinv))
	rates(864) = rates(864) * conc(75) * conc(24)
	rates(865) = EXP(16.7594_dp + (2.00000_dp * AlogT) - (4879.19_dp * Tinv))
	rates(865) = rates(865) * conc(71) * conc(1)
	rates(866) = EXP(11.5750_dp + (2.28620_dp * AlogT) - (1980.76_dp * Tinv))
	rates(866) = rates(866) * conc(73) * conc(2)
	rates(867) = EXP(30.6268_dp - (7397.29_dp * Tinv))
	rates(867) = rates(867) * conc(71) * conc(3)
	rates(868) = EXP(24.8094_dp + (.264360_dp * AlogT) - (3790.43_dp * Tinv))
	rates(868) = rates(868) * conc(73) * conc(5)
	rates(869) = EXP(10.0592_dp + (2.68000_dp * AlogT) - (367.348_dp * Tinv))
	rates(869) = rates(869) * conc(71) * conc(5)
	rates(870) = EXP(9.35600_dp + (2.60740_dp * AlogT) - (5334.10_dp * Tinv))
	rates(870) = rates(870) * conc(73) * conc(6)
	rates(871) = EXP(.530628_dp + (3.70000_dp * AlogT) - (4780.56_dp * Tinv))
	rates(871) = rates(871) * conc(71) * conc(19)
	rates(872) = EXP(6.68569_dp + (2.99850_dp * AlogT) - (3414.83_dp * Tinv))
	rates(872) = rates(872) * conc(73) * conc(18)
	rates(873) = EXP(67.8736_dp + (-4.72000_dp * AlogT) - (7850.18_dp * Tinv))
	rates(873) = rates(873) * conc(73) * conc(4)
	rates(874) = EXP(73.0029_dp + (-5.03150_dp * AlogT) - (35695.2_dp * Tinv))
	rates(874) = rates(874) * conc(70) * conc(5)
	rates(875) = EXP(28.1010_dp - (7598.57_dp * Tinv))
	rates(875) = rates(875) * conc(75) * conc(66)
	rates(876) = EXP(27.3202_dp + (-.872730E-001_dp * AlogT) - (4765.76_dp * Tinv))
	rates(876) = rates(876) * conc(71) * conc(67)
	rates(877) = .150000E+015_dp
	rates(877) = rates(877) * conc(75) * conc(1)
	rates(878) = EXP(39.8802_dp + (-.528890_dp * AlogT) - (43920.2_dp * Tinv))
	rates(878) = rates(878) * conc(71)
	rates(879) = .500000E+013_dp
	rates(879) = rates(879) * conc(75) * conc(8)
	rates(880) = EXP(30.7500_dp + (-.446680E-001_dp * AlogT) - (-1.86396_dp * Tinv))
	rates(880) = rates(880) * conc(5)
	rates(881) = .200000E+013_dp
	rates(881) = rates(881) * conc(75) * conc(17)
	rates(882) = EXP(28.9534_dp + (.282640E-001_dp * AlogT) - (2460.98_dp * Tinv))
	rates(882) = rates(882) * conc(15)
	rates(883) = EXP(32.2362_dp - (14643.6_dp * Tinv))
	rates(884) = EXP(32.4536_dp + (-.434540E-001_dp * AlogT) - (5790.51_dp * Tinv))
	rates(884) = rates(884) * conc(70) * conc(1)
	rates(885) = EXP(30.8499_dp - (2365.12_dp * Tinv))
	rates(885) = rates(885) * conc(70) * conc(1)
	rates(886) = EXP(33.1444_dp + (-.340000_dp * AlogT) - (2352.03_dp * Tinv))
	rates(886) = rates(886) * conc(70) * conc(3)
	rates(887) = EXP(30.2701_dp - (7397.29_dp * Tinv))
	rates(887) = rates(887) * conc(70) * conc(3)
	rates(888) = EXP(13.8155_dp + (2.00000_dp * AlogT) - (2012.87_dp * Tinv))
	rates(888) = rates(888) * conc(70) * conc(5)
	rates(889) = .300000E+014_dp
	rates(889) = rates(889) * conc(76) * conc(5)
	rates(890) = EXP(58.5021_dp + (-2.75210_dp * AlogT) - (57809.5_dp * Tinv))
	rates(890) = rates(890) * conc(71)
	rates(891) = EXP(37.8197_dp - (49229.7_dp * Tinv))
	rates(891) = rates(891) * conc(66)
	rates(892) = EXP(4.99674_dp + (3.26630_dp * AlogT) - (-5448.83_dp * Tinv))
	rates(892) = rates(892) * conc(76) * conc(19)
	rates(893) = EXP(34.6250_dp - (44012.8_dp * Tinv))
	rates(893) = rates(893) * conc(66)
	rates(894) = EXP(26.6055_dp + (.441610_dp * AlogT) - (-2740.17_dp * Tinv))
	rates(894) = rates(894) * conc(67) * conc(1)
	rates(895) = .100000E+015_dp
	rates(895) = rates(895) * conc(77) * conc(1)
	rates(896) = EXP(36.4995_dp + (.842050E-002_dp * AlogT) - (55776.5_dp * Tinv))
	rates(896) = rates(896) * conc(66)
	rates(897) = EXP(31.6880_dp - (4070.02_dp * Tinv))
	rates(897) = rates(897) * conc(66) * conc(1)
	rates(898) = EXP(19.4528_dp + (1.28810_dp * AlogT) - (8198.41_dp * Tinv))
	rates(898) = rates(898) * conc(74) * conc(19)
	rates(899) = EXP(26.7147_dp - (3874.77_dp * Tinv))
	rates(899) = rates(899) * conc(71) * conc(19)
	rates(900) = EXP(32.0678_dp + (-.514230_dp * AlogT) - (746.220_dp * Tinv))
	rates(900) = rates(900) * conc(66) * conc(5)
	rates(901) = EXP(4.38203_dp + (3.25000_dp * AlogT) - (2812.98_dp * Tinv))
	rates(901) = rates(901) * conc(66) * conc(5)
	rates(902) = EXP(31.3344_dp + (.206200_dp * AlogT) - (4651.03_dp * Tinv))
	rates(902) = rates(902) * conc(69) * conc(1)
	rates(903) = EXP(16.8974_dp + (2.50000_dp * AlogT) - (23170.6_dp * Tinv))
	rates(903) = rates(903) * conc(66) * conc(4)
	rates(904) = EXP(13.1249_dp + (2.45220_dp * AlogT) - (1635.55_dp * Tinv))
	rates(904) = rates(904) * conc(67) * conc(8)
	rates(905) = EXP(1.86718_dp + (3.98000_dp * AlogT) - (1702.89_dp * Tinv))
	rates(905) = rates(905) * conc(66) * conc(1)
	rates(906) = EXP(-4.94270_dp + (4.44500_dp * AlogT) - (7453.14_dp * Tinv))
	rates(906) = rates(906) * conc(67) * conc(2)
	rates(907) = EXP(24.8176_dp + (.700000_dp * AlogT) - (3840.55_dp * Tinv))
	rates(907) = rates(907) * conc(66) * conc(3)
	rates(908) = EXP(17.3748_dp + (1.14320_dp * AlogT) - (8882.28_dp * Tinv))
	rates(908) = rates(908) * conc(67) * conc(5)
	rates(909) = EXP(12.0839_dp + (2.39400_dp * AlogT) - (-302.836_dp * Tinv))
	rates(909) = rates(909) * conc(66) * conc(5)
	rates(910) = EXP(9.75528_dp + (2.50020_dp * AlogT) - (13312.6_dp * Tinv))
	rates(910) = rates(910) * conc(67) * conc(6)
	rates(911) = EXP(6.55108_dp + (3.00000_dp * AlogT) - (6038.60_dp * Tinv))
	rates(911) = rates(911) * conc(66) * conc(8)
	rates(912) = EXP(6.52737_dp + (2.71770_dp * AlogT) - (3795.26_dp * Tinv))
	rates(912) = rates(912) * conc(67) * conc(9)
	rates(913) = EXP(9.23014_dp + (2.50000_dp * AlogT) - (6209.19_dp * Tinv))
	rates(913) = rates(913) * conc(66) * conc(17)
	rates(914) = EXP(11.2585_dp + (1.88140_dp * AlogT) - (2987.25_dp * Tinv))
	rates(914) = rates(914) * conc(67) * conc(16)
	rates(915) = EXP(.792993_dp + (3.50000_dp * AlogT) - (2855.75_dp * Tinv))
	rates(915) = rates(915) * conc(66) * conc(19)
	rates(916) = EXP(5.32267_dp + (2.97730_dp * AlogT) - (10138.8_dp * Tinv))
	rates(916) = rates(916) * conc(67) * conc(18)
	rates(917) = EXP(31.2607_dp - (11970.0_dp * Tinv))
	rates(917) = rates(917) * conc(66) * conc(13)
	rates(918) = EXP(32.1082_dp + (-.124270_dp * AlogT) - (10500.1_dp * Tinv))
	rates(918) = rates(918) * conc(67) * conc(12)
	rates(919) = EXP(25.7984_dp - (7598.57_dp * Tinv))
	rates(919) = rates(919) * conc(66) * conc(68)
	rates(920) = EXP(25.7952_dp + (-.277620_dp * AlogT) - (4652.19_dp * Tinv))
	rates(920) = rates(920) * conc(67) * conc(69)
	rates(921) = .151000E+014_dp
	rates(921) = rates(921) * conc(67) * conc(3)
	rates(922) = EXP(30.8018_dp + (.277780_dp * AlogT) - (33422.1_dp * Tinv))
	rates(922) = rates(922) * conc(72) * conc(1)
	rates(923) = .200000E+015_dp
	rates(923) = rates(923) * conc(67) * conc(3)
	rates(924) = EXP(13.4105_dp + (2.50120_dp * AlogT) - (26742.4_dp * Tinv))
	rates(924) = rates(924) * conc(76) * conc(12)
	rates(925) = .500000E+013_dp
	rates(925) = rates(925) * conc(67) * conc(8)
	rates(926) = EXP(27.6338_dp + (.317670_dp * AlogT) - (8330.75_dp * Tinv))
	rates(926) = rates(926) * conc(5)
	rates(927) = .500000E+013_dp
	rates(927) = rates(927) * conc(67) * conc(17)
	rates(928) = EXP(26.7535_dp + (.390600_dp * AlogT) - (10794.0_dp * Tinv))
	rates(928) = rates(928) * conc(15)
	rates(929) = EXP(24.9129_dp - (1107.08_dp * Tinv))
	rates(929) = rates(929) * conc(4)
	rates(930) = EXP(20.7589_dp + (.396580_dp * AlogT) - (17721.3_dp * Tinv))
	rates(930) = rates(930) * conc(8) * conc(72)
	rates(931) = EXP(32.2362_dp - (14643.6_dp * Tinv))
	rates(932) = EXP(23.8353_dp + (.886010_dp * AlogT) - (6039.61_dp * Tinv))
	rates(932) = rates(932) * conc(72) * conc(1)
	rates(933) = EXP(46.4329_dp + (-1.97000_dp * AlogT) - (17657.9_dp * Tinv))
	rates(934) = EXP(18.0571_dp + (1.13950_dp * AlogT) - (2374.38_dp * Tinv))
	rates(934) = rates(934) * conc(76) * conc(12)
	rates(935) = .400000E+014_dp
	rates(935) = rates(935) * conc(1)
	rates(936) = EXP(24.1285_dp + (.909420_dp * AlogT) - (43899.6_dp * Tinv))
	rates(936) = rates(936) * conc(72) * conc(2)
	rates(937) = .200000E+014_dp
	rates(937) = rates(937) * conc(5)
	rates(938) = EXP(27.9167_dp + (.550630_dp * AlogT) - (51765.9_dp * Tinv))
	rates(938) = rates(938) * conc(72) * conc(6)
	rates(939) = .200000E+014_dp
	rates(939) = rates(939) * conc(8)
	rates(940) = EXP(30.2216_dp + (.162110_dp * AlogT) - (35906.0_dp * Tinv))
	rates(940) = rates(940) * conc(72) * conc(9)
	rates(941) = .500000E+013_dp
	rates(941) = rates(941) * conc(76) * conc(13)
	rates(942) = EXP(58.0822_dp + (-2.78940_dp * AlogT) - (51962.2_dp * Tinv))
	rates(942) = rates(942) * conc(72)
	rates(943) = EXP(21.9587_dp + (1.18000_dp * AlogT) - (-224.938_dp * Tinv))
	rates(943) = rates(943) * conc(72) * conc(5)
	rates(944) = EXP(16.5197_dp + (1.69790_dp * AlogT) - (15345.1_dp * Tinv))
	rates(944) = rates(944) * conc(6) * conc(78)
	rates(945) = EXP(2.01089_dp + (3.98000_dp * AlogT) - (696.452_dp * Tinv))
	rates(945) = rates(945) * conc(72) * conc(1)
	rates(946) = EXP(-7.90941_dp + (4.85670_dp * AlogT) - (8401.20_dp * Tinv))
	rates(946) = rates(946) * conc(2) * conc(78)
	rates(947) = EXP(35.9251_dp - (42119.2_dp * Tinv))
	rates(947) = rates(947) * conc(72)
	rates(948) = EXP(24.7952_dp + (.853290_dp * AlogT) - (-2679.43_dp * Tinv))
	rates(948) = rates(948) * conc(78) * conc(1)
	rates(949) = EXP(29.4228_dp - (905.790_dp * Tinv))
	rates(949) = rates(949) * conc(72) * conc(3)
	rates(950) = EXP(18.8696_dp + (.854850_dp * AlogT) - (7902.51_dp * Tinv))
	rates(950) = rates(950) * conc(78) * conc(5)
	rates(951) = EXP(6.55108_dp + (3.00000_dp * AlogT) - (5032.17_dp * Tinv))
	rates(951) = rates(951) * conc(72) * conc(8)
	rates(952) = EXP(3.41694_dp + (3.12940_dp * AlogT) - (4743.37_dp * Tinv))
	rates(952) = rates(952) * conc(78) * conc(9)
	rates(953) = EXP(-13.1224_dp + (5.60000_dp * AlogT) - (754.825_dp * Tinv))
	rates(953) = rates(953) * conc(72) * conc(19)
	rates(954) = EXP(-11.7031_dp + (5.48900_dp * AlogT) - (9992.37_dp * Tinv))
	rates(954) = rates(954) * conc(78) * conc(18)
	rates(955) = EXP(28.1010_dp - (6592.14_dp * Tinv))
	rates(955) = rates(955) * conc(72) * conc(67)
	rates(956) = EXP(24.9906_dp + (.411670_dp * AlogT) - (8546.63_dp * Tinv))
	rates(956) = rates(956) * conc(78) * conc(66)
	rates(957) = EXP(48.6691_dp + (-2.17900_dp * AlogT) - (19831.8_dp * Tinv))
	rates(957) = rates(957) * conc(78)
	rates(958) = EXP(24.1266_dp + (.643950_dp * AlogT) - (4211.92_dp * Tinv))
	rates(958) = rates(958) * conc(76) * conc(10)
	rates(959) = .100000E+014_dp
	rates(959) = rates(959) * conc(78) * conc(8)
	rates(960) = EXP(10.9048_dp + (2.48470_dp * AlogT) - (15359.7_dp * Tinv))
	rates(960) = rates(960) * conc(76) * conc(11) * conc(5)
	rates(961) = EXP(16.7594_dp + (2.00000_dp * AlogT) - (4879.19_dp * Tinv))
	rates(961) = rates(961) * conc(66) * conc(1)
	rates(962) = EXP(13.7056_dp + (2.01500_dp * AlogT) - (1607.73_dp * Tinv))
	rates(962) = rates(962) * conc(77) * conc(2)
	rates(963) = EXP(30.6268_dp - (7397.29_dp * Tinv))
	rates(963) = rates(963) * conc(66) * conc(3)
	rates(964) = EXP(26.9400_dp + (-.686140E-002_dp * AlogT) - (3417.39_dp * Tinv))
	rates(964) = rates(964) * conc(77) * conc(5)
	rates(965) = EXP(10.0592_dp + (2.68000_dp * AlogT) - (367.348_dp * Tinv))
	rates(965) = rates(965) * conc(66) * conc(5)
	rates(966) = EXP(11.4867_dp + (2.33620_dp * AlogT) - (4960.96_dp * Tinv))
	rates(966) = rates(966) * conc(77) * conc(6)
	rates(967) = EXP(.530628_dp + (3.70000_dp * AlogT) - (4780.56_dp * Tinv))
	rates(967) = rates(967) * conc(66) * conc(19)
	rates(968) = EXP(8.81635_dp + (2.72730_dp * AlogT) - (3041.74_dp * Tinv))
	rates(968) = rates(968) * conc(77) * conc(18)
	rates(969) = EXP(68.7587_dp + (-4.72000_dp * AlogT) - (7850.18_dp * Tinv))
	rates(969) = rates(969) * conc(77) * conc(4)
	rates(970) = EXP(85.7417_dp + (-6.59970_dp * AlogT) - (13179.7_dp * Tinv))
	rates(970) = rates(970) * conc(68) * conc(3)
	rates(971) = EXP(57.5883_dp + (-3.54000_dp * AlogT) - (4418.24_dp * Tinv))
	rates(971) = rates(971) * conc(77) * conc(4)
	rates(972) = EXP(90.6431_dp + (-7.01060_dp * AlogT) - (50203.4_dp * Tinv))
	rates(973) = EXP(27.3566_dp - (22040.9_dp * Tinv))
	rates(973) = rates(973) * conc(68)
	rates(974) = EXP(-14.8043_dp + (4.74040_dp * AlogT) - (-2728.04_dp * Tinv))
	rates(974) = rates(974) * conc(1) * conc(74) * conc(10)
	rates(975) = .100000E+014_dp
	rates(975) = rates(975) * conc(77) * conc(1)
	rates(976) = EXP(26.1776_dp + (.450040_dp * AlogT) - (9021.67_dp * Tinv))
	rates(976) = rates(976) * conc(67) * conc(1)
	rates(977) = .100000E+015_dp
	rates(977) = rates(977) * conc(77) * conc(3)
	rates(978) = EXP(56.0124_dp + (-2.31460_dp * AlogT) - (65599.3_dp * Tinv))
	rates(978) = rates(978) * conc(68)
	rates(979) = .300000E+014_dp
	rates(979) = rates(979) * conc(77) * conc(5)
	rates(980) = EXP(62.2480_dp + (-3.03540_dp * AlogT) - (57613.3_dp * Tinv))
	rates(980) = rates(980) * conc(69)
	rates(981) = .250000E+015_dp
	rates(981) = rates(981) * conc(68) * conc(1)
	rates(982) = EXP(41.1687_dp + (-.719240_dp * AlogT) - (43807.0_dp * Tinv))
	rates(982) = rates(982) * conc(69)
	rates(983) = EXP(29.9336_dp - (19575.1_dp * Tinv))
	rates(983) = rates(983) * conc(69) * conc(4)
	rates(984) = EXP(26.1643_dp + (.229810_dp * AlogT) - (986.405_dp * Tinv))
	rates(984) = rates(984) * conc(68) * conc(8)
	rates(985) = EXP(31.6915_dp - (4076.06_dp * Tinv))
	rates(985) = rates(985) * conc(69) * conc(1)
	rates(986) = EXP(-.613985_dp + (3.55800_dp * AlogT) - (5366.30_dp * Tinv))
	rates(986) = rates(986) * conc(71) * conc(19)
	rates(987) = EXP(32.4185_dp - (6239.89_dp * Tinv))
	rates(987) = rates(987) * conc(69) * conc(1)
	rates(988) = EXP(25.6119_dp + (.742650_dp * AlogT) - (14936.5_dp * Tinv))
	rates(988) = rates(988) * conc(68) * conc(2)
	rates(989) = EXP(30.1960_dp - (1459.33_dp * Tinv))
	rates(989) = rates(989) * conc(69) * conc(3)
	rates(990) = EXP(22.7564_dp + (.720800_dp * AlogT) - (9447.89_dp * Tinv))
	rates(990) = rates(990) * conc(68) * conc(5)
	rates(991) = EXP(18.7572_dp + (1.40000_dp * AlogT) - (-483.088_dp * Tinv))
	rates(991) = rates(991) * conc(69) * conc(5)
	rates(992) = EXP(16.4318_dp + (1.78390_dp * AlogT) - (16078.8_dp * Tinv))
	rates(992) = rates(992) * conc(68) * conc(6)
	rates(993) = EXP(27.6310_dp - (5032.17_dp * Tinv))
	rates(993) = rates(993) * conc(69) * conc(8)
	rates(994) = EXP(27.6106_dp + (-.466150E-002_dp * AlogT) - (5735.16_dp * Tinv))
	rates(994) = rates(994) * conc(68) * conc(9)
	rates(995) = EXP(25.9162_dp - (3874.77_dp * Tinv))
	rates(995) = rates(995) * conc(69) * conc(19)
	rates(996) = EXP(30.4491_dp + (-.245060_dp * AlogT) - (14104.2_dp * Tinv))
	rates(996) = rates(996) * conc(68) * conc(18)
	rates(997) = EXP(26.9177_dp - (4730.24_dp * Tinv))
	rates(997) = rates(997) * conc(69) * conc(75)
	rates(998) = EXP(26.1401_dp + (.190350_dp * AlogT) - (4843.81_dp * Tinv))
	rates(998) = rates(998) * conc(68) * conc(71)
	rates(999) = EXP(33.1444_dp + (-.340000_dp * AlogT) - (2352.03_dp * Tinv))
	rates(999) = rates(999) * conc(66) * conc(3)
	rates(1000) = EXP(52.6573_dp + (-2.66300_dp * AlogT) - (12178.3_dp * Tinv))
	rates(1000) = rates(1000) * conc(68) * conc(1)
	rates(1001) = EXP(25.7405_dp - (2420.47_dp * Tinv))
	rates(1001) = rates(1001) * conc(79) * conc(10)
	rates(1002) = EXP(48.6392_dp + (-1.12720_dp * AlogT) - (20490.0_dp * Tinv))
	rates(1003) = EXP(31.0322_dp - (21995.6_dp * Tinv))
	rates(1003) = rates(1003) * conc(79)
	rates(1004) = EXP(48.6691_dp + (-2.17900_dp * AlogT) - (19831.8_dp * Tinv))
	rates(1004) = rates(1004) * conc(79)
	rates(1005) = EXP(28.8507_dp - (4478.63_dp * Tinv))
	rates(1005) = rates(1005) * conc(59) * conc(66)
	rates(1006) = EXP(35.9501_dp + (-.757470_dp * AlogT) - (8134.50_dp * Tinv))
	rates(1006) = rates(1006) * conc(58) * conc(67)
	rates(1007) = EXP(28.6957_dp - (4478.63_dp * Tinv))
	rates(1007) = rates(1007) * conc(59) * conc(66)
	rates(1008) = EXP(35.7951_dp + (-.757470_dp * AlogT) - (8134.50_dp * Tinv))
	rates(1008) = rates(1008) * conc(58) * conc(67)
	rates(1009) = EXP(27.2954_dp - (4478.63_dp * Tinv))
	rates(1009) = rates(1009) * conc(59) * conc(66)
	rates(1010) = EXP(34.3948_dp + (-.757470_dp * AlogT) - (8134.50_dp * Tinv))
	rates(1010) = rates(1010) * conc(58) * conc(67)
	rates(1011) = EXP(29.5769_dp - (3975.41_dp * Tinv))
	rates(1011) = rates(1011) * conc(66)
	rates(1012) = EXP(34.9713_dp + (-.486080_dp * AlogT) - (8999.02_dp * Tinv))
	rates(1012) = rates(1012) * conc(65) * conc(67)
	rates(1013) = EXP(29.5769_dp - (4478.63_dp * Tinv))
	rates(1013) = rates(1013) * conc(66)
	rates(1014) = EXP(36.1648_dp + (-.780810_dp * AlogT) - (8150.60_dp * Tinv))
	rates(1014) = rates(1014) * conc(65) * conc(67)
	rates(1015) = EXP(29.5769_dp - (5988.28_dp * Tinv))
	rates(1015) = rates(1015) * conc(66)
	rates(1016) = EXP(35.7256_dp + (-.800950_dp * AlogT) - (7692.67_dp * Tinv))
	rates(1016) = rates(1016) * conc(65) * conc(67)
	rates(1017) = EXP(29.5769_dp - (3975.41_dp * Tinv))
	rates(1017) = rates(1017) * conc(66)
	rates(1018) = EXP(33.8742_dp + (-.486080_dp * AlogT) - (8595.95_dp * Tinv))
	rates(1018) = rates(1018) * conc(65) * conc(67)
	RETURN
END SUBROUTINE calc_rate_constants

SUBROUTINE calc_QSS_conc (rates, conc_QSS)
	IMPLICIT DOUBLE PRECISION (A-H, O-Z), INTEGER (I-N)
	INTEGER, PARAMETER :: dp = KIND(1.0d0)
	REAL(dp), INTENT(IN) :: rates(1018)
	REAL(dp), INTENT(OUT) :: conc_QSS(18)
 
	! terms for QSS species 1, CH3CO
	Di = 0.0_dp
	A_1 = 0.0_dp
	A_1 = A_1 + rates(215)
	Di = Di + rates(216)
	A_1 = A_1 + rates(217)
	Di = Di + rates(218)
	A_1 = A_1 + rates(219)
	Di = Di + rates(220)
	A_1 = A_1 + rates(221)
	Di = Di + rates(222)
	A_1 = A_1 + rates(223)
	Di = Di + rates(224)
	A_1 = A_1 + rates(225)
	Di = Di + rates(226)
	A_1 = A_1 + rates(227)
	Di = Di + rates(228)
	Di = Di + rates(231)
	A_1 = A_1 + rates(232)
	Di = Di + rates(233)
	A_1 = A_1 + rates(234)
	Di = Di + rates(235)
	A_1 = A_1 + rates(236)
	Di = Di + rates(237)
	A_1 = A_1 + rates(238)
	A_1 = A_1 + rates(421)
	Di = Di + rates(422)
	A_1 = A_1 + rates(619)
	A_1 = A_1 + rates(639)
	Di = Di + rates(640)
	A_1 = A_1 / Di
 
	! terms for QSS species 2, CH3COCH2
	Di = 0.0_dp
	A_2 = 0.0_dp
	A_2_10 = 0.0_dp
	Di = Di + rates(307)
	A_2 = A_2 + rates(308)
	A_2 = A_2 + rates(419)
	Di = Di + rates(420)
	A_2 = A_2 + rates(573)
	Di = Di + rates(574)
	A_2_10 = A_2_10 + rates(817)
	Di = Di + rates(818)
	A_2 = A_2 / Di
	A_2_10 = A_2_10 / Di
 
	! terms for QSS species 3, C3H5O
	Di = 0.0_dp
	A_3 = 0.0_dp
	A_3 = A_3 + rates(383)
	Di = Di + rates(384)
	A_3 = A_3 + rates(385)
	Di = Di + rates(386)
	Di = Di + rates(483)
	A_3 = A_3 + rates(484)
	Di = Di + rates(485)
	A_3 = A_3 + rates(486)
	Di = Di + rates(487)
	A_3 = A_3 + rates(488)
	A_3 = A_3 / Di
 
	! terms for QSS species 4, PC4H9
	Di = 0.0_dp
	A_4 = 0.0_dp
	Di = Di + rates(489)
	A_4 = A_4 + rates(490)
	Di = Di + rates(491)
	A_4 = A_4 + rates(492)
	A_4 = A_4 + rates(631)
	Di = Di + rates(632)
	A_4 = A_4 + rates(637)
	Di = Di + rates(638)
	A_4 = A_4 + rates(763)
	Di = Di + rates(764)
	A_4 = A_4 + rates(801)
	Di = Di + rates(802)
	A_4 = A_4 / Di
 
	! terms for QSS species 5, IC4H9
	Di = 0.0_dp
	A_5 = 0.0_dp
	A_5_12 = 0.0_dp
	Di = Di + rates(539)
	A_5 = A_5 + rates(540)
	Di = Di + rates(541)
	A_5 = A_5 + rates(542)
	A_5 = A_5 + rates(617)
	Di = Di + rates(618)
	A_5 = A_5 + rates(619)
	A_5 = A_5 + rates(665)
	Di = Di + rates(666)
	Di = Di + rates(707)
	A_5_12 = A_5_12 + rates(708)
	A_5 = A_5 / Di
	A_5_12 = A_5_12 / Di
 
	! terms for QSS species 6, C5H9O2-4
	Di = 0.0_dp
	A_6 = 0.0_dp
	A_6 = A_6 + rates(747)
	Di = Di + rates(748)
	A_6 = A_6 + rates(749)
	Di = Di + rates(750)
	Di = Di + rates(751)
	A_6 = A_6 + rates(752)
	A_6 = A_6 / Di
 
	! terms for QSS species 7, C7H15O2-2
	Di = 0.0_dp
	A_7 = 0.0_dp
	Di = Di + rates(807)
	A_7 = A_7 + rates(808)
	Di = Di + rates(809)
	A_7 = A_7 / Di
 
	! terms for QSS species 8, C7H14OOH2-4
	Di = 0.0_dp
	A_8 = 0.0_dp
	A_8_7 = 0.0_dp
	A_8_9 = 0.0_dp
	A_8_7 = A_8_7 + rates(809)
	Di = Di + rates(810)
	Di = Di + rates(811)
	A_8 = A_8 + rates(812)
	A_8_9 = A_8_9 + rates(813)
	Di = Di + rates(814)
	A_8 = A_8 / Di
	A_8_7 = A_8_7 / Di
	A_8_9 = A_8_9 / Di
 
	! terms for QSS species 9, C7H14OOH2-4O2
	Di = 0.0_dp
	A_9 = 0.0_dp
	A_9_8 = 0.0_dp
	A_9_10 = 0.0_dp
	Di = Di + rates(813)
	A_9_8 = A_9_8 + rates(814)
	Di = Di + rates(815)
	A_9_10 = A_9_10 + rates(816)
	A_9 = A_9 / Di
	A_9_8 = A_9_8 / Di
	A_9_10 = A_9_10 / Di
 
	! terms for QSS species 10, NC7KET24
	Di = 0.0_dp
	A_10 = 0.0_dp
	A_10_9 = 0.0_dp
	A_10_9 = A_10_9 + rates(815)
	Di = Di + rates(816)
	Di = Di + rates(817)
	A_10 = A_10 / Di
	A_10_9 = A_10_9 / Di
 
	! terms for QSS species 11, YC7H15
	Di = 0.0_dp
	A_11 = 0.0_dp
	Di = Di + rates(643)
	A_11 = A_11 + rates(644)
	Di = Di + rates(645)
	A_11 = A_11 + rates(646)
	A_11 = A_11 + rates(663)
	Di = Di + rates(664)
	A_11 = A_11 / Di
 
	! terms for QSS species 12, AC8H17
	Di = 0.0_dp
	A_12 = 0.0_dp
	A_12_5 = 0.0_dp
	A_12_14 = 0.0_dp
	A_12_15 = 0.0_dp
	A_12 = A_12 + rates(655)
	Di = Di + rates(656)
	A_12 = A_12 + rates(667)
	Di = Di + rates(668)
	A_12 = A_12 + rates(675)
	Di = Di + rates(676)
	A_12 = A_12 + rates(683)
	Di = Di + rates(684)
	A_12 = A_12 + rates(691)
	Di = Di + rates(692)
	A_12 = A_12 + rates(699)
	Di = Di + rates(700)
	A_12_5 = A_12_5 + rates(707)
	Di = Di + rates(708)
	Di = Di + rates(713)
	A_12_15 = A_12_15 + rates(714)
	Di = Di + rates(715)
	A_12_14 = A_12_14 + rates(716)
	A_12 = A_12 + rates(717)
	Di = Di + rates(718)
	Di = Di + rates(1011)
	A_12 = A_12 + rates(1012)
	A_12 = A_12 / Di
	A_12_5 = A_12_5 / Di
	A_12_14 = A_12_14 / Di
	A_12_15 = A_12_15 / Di
 
	! terms for QSS species 13, BC8H17
	Di = 0.0_dp
	A_13 = 0.0_dp
	A_13 = A_13 + rates(657)
	Di = Di + rates(658)
	A_13 = A_13 + rates(669)
	Di = Di + rates(670)
	A_13 = A_13 + rates(677)
	Di = Di + rates(678)
	A_13 = A_13 + rates(685)
	Di = Di + rates(686)
	A_13 = A_13 + rates(693)
	Di = Di + rates(694)
	A_13 = A_13 + rates(701)
	Di = Di + rates(702)
	A_13 = A_13 + rates(709)
	Di = Di + rates(710)
	A_13 = A_13 + rates(719)
	Di = Di + rates(720)
	Di = Di + rates(1013)
	A_13 = A_13 + rates(1014)
	A_13 = A_13 / Di
 
	! terms for QSS species 14, CC8H17
	Di = 0.0_dp
	A_14 = 0.0_dp
	A_14_12 = 0.0_dp
	A_14 = A_14 + rates(659)
	Di = Di + rates(660)
	A_14 = A_14 + rates(671)
	Di = Di + rates(672)
	A_14 = A_14 + rates(679)
	Di = Di + rates(680)
	A_14 = A_14 + rates(687)
	Di = Di + rates(688)
	A_14 = A_14 + rates(695)
	Di = Di + rates(696)
	A_14 = A_14 + rates(703)
	Di = Di + rates(704)
	A_14 = A_14 + rates(711)
	Di = Di + rates(712)
	A_14_12 = A_14_12 + rates(715)
	Di = Di + rates(716)
	A_14 = A_14 + rates(721)
	Di = Di + rates(722)
	Di = Di + rates(1015)
	A_14 = A_14 + rates(1016)
	A_14 = A_14 / Di
	A_14_12 = A_14_12 / Di
 
	! terms for QSS species 15, DC8H17
	Di = 0.0_dp
	A_15 = 0.0_dp
	A_15_12 = 0.0_dp
	A_15 = A_15 + rates(661)
	Di = Di + rates(662)
	A_15 = A_15 + rates(673)
	Di = Di + rates(674)
	A_15 = A_15 + rates(681)
	Di = Di + rates(682)
	A_15 = A_15 + rates(689)
	Di = Di + rates(690)
	A_15 = A_15 + rates(697)
	Di = Di + rates(698)
	A_15 = A_15 + rates(705)
	Di = Di + rates(706)
	A_15_12 = A_15_12 + rates(713)
	Di = Di + rates(714)
	A_15 = A_15 + rates(723)
	Di = Di + rates(724)
	Di = Di + rates(1017)
	A_15 = A_15 + rates(1018)
	A_15 = A_15 / Di
	A_15_12 = A_15_12 / Di
 
	! terms for QSS species 16, RODC6JDO
	Di = 0.0_dp
	A_16 = 0.0_dp
	A_16 = A_16 + rates(879)
	Di = Di + rates(880)
	A_16 = A_16 + rates(881)
	Di = Di + rates(882)
	Di = Di + rates(883)
	A_16 = A_16 + rates(884)
	A_16 = A_16 / Di
 
	! terms for QSS species 17, C6H5CH2OJ
	Di = 0.0_dp
	A_17 = 0.0_dp
	A_17 = A_17 + rates(925)
	Di = Di + rates(926)
	A_17 = A_17 + rates(927)
	Di = Di + rates(928)
	Di = Di + rates(929)
	A_17 = A_17 + rates(930)
	Di = Di + rates(931)
	A_17 = A_17 + rates(932)
	Di = Di + rates(933)
	A_17 = A_17 + rates(934)
	Di = Di + rates(935)
	A_17 = A_17 + rates(936)
	Di = Di + rates(937)
	A_17 = A_17 + rates(938)
	Di = Di + rates(939)
	A_17 = A_17 + rates(940)
	A_17 = A_17 / Di
 
	! terms for QSS species 18, RODC6J(C)DO
	Di = 0.0_dp
	A_18 = 0.0_dp
	A_18 = A_18 + rates(971)
	Di = Di + rates(972)
	A_18 = A_18 + rates(1001)
	Di = Di + rates(1002)
	A_18 = A_18 / Di
 
	conc_QSS(1) = A_1

	conc_QSS(7) = A_7

	conc_QSS(9) = ((((A_9_8 * A_8) + A_9) + (A_9_10 * A_10)) / (1.0_dp - (A_9_8 * A_8_9) - (A_9_10 * A_10_9)))
	conc_QSS(9) = conc_QSS(9) + ((A_9_8 * A_8_7) / (1.0_dp - (A_9_8 * A_8_9) - (A_9_10 * A_10_9))) * conc_QSS(7)

	conc_QSS(10) = (A_10_9) * conc_QSS(9)
	conc_QSS(10) = conc_QSS(10) + A_10

	conc_QSS(8) = (A_8_7) * conc_QSS(7)
	conc_QSS(8) = conc_QSS(8) + (A_8_9) * conc_QSS(9)
	conc_QSS(8) = conc_QSS(8) + A_8

	conc_QSS(2) = (A_2_10) * conc_QSS(10)
	conc_QSS(2) = conc_QSS(2) + A_2

	conc_QSS(3) = A_3

	conc_QSS(4) = A_4

	conc_QSS(15) = (((((A_15_12 * A_12) + A_15) + (((A_15_12 * A_12_5) * ((A_5_12 * A_12) + A_5)) / (1.0_dp - (A_5_12 * A_12_5)))) + ((((A_15_12 * A_12_14) + (((A_15_12 * A_12_5) * (A_5_12 * A_12_14)) / (1.0_dp &
              - (A_5_12 * A_12_5)))) * (((A_14_12 * A_12) + A_14) + (((A_14_12 * A_12_5) * ((A_5_12 * A_12) + A_5)) / (1.0_dp - (A_5_12 * A_12_5))))) / (1.0_dp - (A_14_12 * A_12_14) - (((A_14_12 * A_12_5) * (A_5_12 &
              * A_12_14)) / (1.0_dp - (A_5_12 * A_12_5)))))) / (1.0_dp - (A_15_12 * A_12_15) - (((A_15_12 * A_12_5) * (A_5_12 * A_12_15)) / (1.0_dp - (A_5_12 * A_12_5))) - ((((A_15_12 * A_12_14) + (((A_15_12 * A_12_5)  &
             * (A_5_12 * A_12_14)) / (1.0_dp - (A_5_12 * A_12_5)))) * ((A_14_12 * A_12_15) + (((A_14_12 * A_12_5) * (A_5_12 * A_12_15)) / (1.0_dp - (A_5_12 * A_12_5))))) / (1.0_dp - (A_14_12 * A_12_14) - (((A_14_12 &
              * A_12_5) * (A_5_12 * A_12_14)) / (1.0_dp - (A_5_12 * A_12_5)))))))

	conc_QSS(14) = ((((A_14_12 * A_12) + A_14) + (((A_14_12 * A_12_5) * ((A_5_12 * A_12) + A_5)) / (1.0_dp - (A_5_12 * A_12_5)))) / (1.0_dp - (A_14_12 * A_12_14) - (((A_14_12 * A_12_5) * (A_5_12 * A_12_14))  &
             / (1.0_dp - (A_5_12 * A_12_5)))))
	conc_QSS(14) = conc_QSS(14) + (((A_14_12 * A_12_15) + (((A_14_12 * A_12_5) * (A_5_12 * A_12_15)) / (1.0_dp - (A_5_12 * A_12_5)))) / (1.0_dp - (A_14_12 * A_12_14) - (((A_14_12 * A_12_5) * (A_5_12 * A_12_14))  &
             / (1.0_dp - (A_5_12 * A_12_5))))) * conc_QSS(15)

	conc_QSS(5) = (((A_5_12 * A_12) + A_5) / (1.0_dp - (A_5_12 * A_12_5)))
	conc_QSS(5) = conc_QSS(5) + ((A_5_12 * A_12_15) / (1.0_dp - (A_5_12 * A_12_5))) * conc_QSS(15)
	conc_QSS(5) = conc_QSS(5) + ((A_5_12 * A_12_14) / (1.0_dp - (A_5_12 * A_12_5))) * conc_QSS(14)

	conc_QSS(12) = (A_12_5) * conc_QSS(5)
	conc_QSS(12) = conc_QSS(12) + (A_12_14) * conc_QSS(14)
	conc_QSS(12) = conc_QSS(12) + (A_12_15) * conc_QSS(15)
	conc_QSS(12) = conc_QSS(12) + A_12

	conc_QSS(6) = A_6

	conc_QSS(11) = A_11

	conc_QSS(13) = A_13

	conc_QSS(16) = A_16

	conc_QSS(17) = A_17

	conc_QSS(18) = A_18


	RETURN
END SUBROUTINE calc_QSS_conc
 
SUBROUTINE calc_reac_rates (conc_QSS, rates)
	IMPLICIT NONE
	DOUBLE PRECISION, INTENT(IN) :: conc_QSS(18)
	DOUBLE PRECISION, INTENT(INOUT) :: rates(1018)
 
	rates(216) = rates(216) * conc_QSS(1)
	rates(218) = rates(218) * conc_QSS(1)
	rates(220) = rates(220) * conc_QSS(1)
	rates(222) = rates(222) * conc_QSS(1)
	rates(224) = rates(224) * conc_QSS(1)
	rates(226) = rates(226) * conc_QSS(1)
	rates(228) = rates(228) * conc_QSS(1)
	rates(231) = rates(231) * conc_QSS(1)
	rates(233) = rates(233) * conc_QSS(1)
	rates(235) = rates(235) * conc_QSS(1)
	rates(237) = rates(237) * conc_QSS(1)
	rates(307) = rates(307) * conc_QSS(2)
	rates(384) = rates(384) * conc_QSS(3)
	rates(386) = rates(386) * conc_QSS(3)
	rates(420) = rates(420) * conc_QSS(2)
	rates(422) = rates(422) * conc_QSS(1)
	rates(483) = rates(483) * conc_QSS(3)
	rates(485) = rates(485) * conc_QSS(3)
	rates(487) = rates(487) * conc_QSS(3)
	rates(489) = rates(489) * conc_QSS(4)
	rates(491) = rates(491) * conc_QSS(4)
	rates(539) = rates(539) * conc_QSS(5)
	rates(541) = rates(541) * conc_QSS(5)
	rates(574) = rates(574) * conc_QSS(2)
	rates(618) = rates(618) * conc_QSS(5)
	rates(620) = rates(620) * conc_QSS(5) * conc_QSS(1)
	rates(632) = rates(632) * conc_QSS(4)
	rates(638) = rates(638) * conc_QSS(4)
	rates(640) = rates(640) * conc_QSS(1)
	rates(643) = rates(643) * conc_QSS(11)
	rates(645) = rates(645) * conc_QSS(11)
	rates(656) = rates(656) * conc_QSS(12)
	rates(658) = rates(658) * conc_QSS(13)
	rates(660) = rates(660) * conc_QSS(14)
	rates(662) = rates(662) * conc_QSS(15)
	rates(664) = rates(664) * conc_QSS(11)
	rates(666) = rates(666) * conc_QSS(5)
	rates(668) = rates(668) * conc_QSS(12)
	rates(670) = rates(670) * conc_QSS(13)
	rates(672) = rates(672) * conc_QSS(14)
	rates(674) = rates(674) * conc_QSS(15)
	rates(676) = rates(676) * conc_QSS(12)
	rates(678) = rates(678) * conc_QSS(13)
	rates(680) = rates(680) * conc_QSS(14)
	rates(682) = rates(682) * conc_QSS(15)
	rates(684) = rates(684) * conc_QSS(12)
	rates(686) = rates(686) * conc_QSS(13)
	rates(688) = rates(688) * conc_QSS(14)
	rates(690) = rates(690) * conc_QSS(15)
	rates(692) = rates(692) * conc_QSS(12)
	rates(694) = rates(694) * conc_QSS(13)
	rates(696) = rates(696) * conc_QSS(14)
	rates(698) = rates(698) * conc_QSS(15)
	rates(700) = rates(700) * conc_QSS(12)
	rates(702) = rates(702) * conc_QSS(13)
	rates(704) = rates(704) * conc_QSS(14)
	rates(706) = rates(706) * conc_QSS(15)
	rates(707) = rates(707) * conc_QSS(5)
	rates(708) = rates(708) * conc_QSS(12)
	rates(710) = rates(710) * conc_QSS(13)
	rates(712) = rates(712) * conc_QSS(14)
	rates(713) = rates(713) * conc_QSS(12)
	rates(714) = rates(714) * conc_QSS(15)
	rates(715) = rates(715) * conc_QSS(12)
	rates(716) = rates(716) * conc_QSS(14)
	rates(718) = rates(718) * conc_QSS(12)
	rates(720) = rates(720) * conc_QSS(13)
	rates(722) = rates(722) * conc_QSS(14)
	rates(724) = rates(724) * conc_QSS(15)
	rates(748) = rates(748) * conc_QSS(6)
	rates(750) = rates(750) * conc_QSS(6)
	rates(751) = rates(751) * conc_QSS(6)
	rates(764) = rates(764) * conc_QSS(4)
	rates(802) = rates(802) * conc_QSS(4)
	rates(807) = rates(807) * conc_QSS(7)
	rates(809) = rates(809) * conc_QSS(7)
	rates(810) = rates(810) * conc_QSS(8)
	rates(811) = rates(811) * conc_QSS(8)
	rates(813) = rates(813) * conc_QSS(9)
	rates(814) = rates(814) * conc_QSS(8)
	rates(815) = rates(815) * conc_QSS(9)
	rates(816) = rates(816) * conc_QSS(10)
	rates(817) = rates(817) * conc_QSS(10)
	rates(818) = rates(818) * conc_QSS(2)
	rates(880) = rates(880) * conc_QSS(16)
	rates(882) = rates(882) * conc_QSS(16)
	rates(883) = rates(883) * conc_QSS(16)
	rates(926) = rates(926) * conc_QSS(17)
	rates(928) = rates(928) * conc_QSS(17)
	rates(929) = rates(929) * conc_QSS(17)
	rates(931) = rates(931) * conc_QSS(17)
	rates(933) = rates(933) * conc_QSS(17)
	rates(935) = rates(935) * conc_QSS(17)
	rates(937) = rates(937) * conc_QSS(17)
	rates(939) = rates(939) * conc_QSS(17)
	rates(972) = rates(972) * conc_QSS(18)
	rates(1002) = rates(1002) * conc_QSS(18)
	rates(1011) = rates(1011) * conc_QSS(12)
	rates(1013) = rates(1013) * conc_QSS(13)
	rates(1015) = rates(1015) * conc_QSS(14)
	rates(1017) = rates(1017) * conc_QSS(15)
 
	RETURN
END SUBROUTINE calc_reac_rates
 
SUBROUTINE calc_spec_rates (rxn_rates, rates)
	IMPLICIT NONE
	INTEGER, PARAMETER :: dp = KIND(1.0d0)
	REAL(dp), INTENT(IN) :: rxn_rates(1018)
	REAL(dp), INTENT(OUT) :: rates(79)
 
	rates(1) = -rxn_rates(1) + rxn_rates(2) + rxn_rates(3) - rxn_rates(4) + rxn_rates(5) - rxn_rates(6) + (2.0_dp * rxn_rates(9)) &
	           - (2.0_dp * rxn_rates(10)) + rxn_rates(13) - rxn_rates(14) + rxn_rates(15) - rxn_rates(16) &
	           - rxn_rates(17) + rxn_rates(18) - rxn_rates(19) + rxn_rates(20) - rxn_rates(21) + rxn_rates(22) &
	           - rxn_rates(33) + rxn_rates(34) - rxn_rates(35) + rxn_rates(36) + rxn_rates(47) - rxn_rates(48) &
	           + rxn_rates(51) - rxn_rates(52) - rxn_rates(55) + rxn_rates(56) + rxn_rates(59) - rxn_rates(60) &
	           + rxn_rates(67) - rxn_rates(68) - rxn_rates(71) + rxn_rates(72) - rxn_rates(77) + rxn_rates(78) &
	           + rxn_rates(85) - rxn_rates(86) - rxn_rates(89) + rxn_rates(90) - rxn_rates(91) + rxn_rates(92) &
	           - rxn_rates(97) + rxn_rates(98) - rxn_rates(103) + rxn_rates(104) - rxn_rates(105) + rxn_rates(106) &
	           + rxn_rates(119) - rxn_rates(120) + rxn_rates(121) - rxn_rates(122) + rxn_rates(129) - rxn_rates(130) &
	           - rxn_rates(145) + rxn_rates(146) + rxn_rates(155) - rxn_rates(156) + rxn_rates(157) - rxn_rates(158) &
	           + (2.0_dp * rxn_rates(159)) - (2.0_dp * rxn_rates(160)) + rxn_rates(161) - rxn_rates(162) &
	           - rxn_rates(165) + rxn_rates(166) + (2.0_dp * rxn_rates(169)) - (2.0_dp * rxn_rates(170)) &
	           + rxn_rates(171) - rxn_rates(172) + (2.0_dp * rxn_rates(173)) - (2.0_dp * rxn_rates(174)) &
	           - rxn_rates(177) + rxn_rates(178) - rxn_rates(179) + rxn_rates(180) - rxn_rates(195) + rxn_rates(196) &
	           + rxn_rates(197) - rxn_rates(198) - rxn_rates(201) + rxn_rates(202) - rxn_rates(203) + rxn_rates(204) &
	           + rxn_rates(205) - rxn_rates(206) - rxn_rates(215) + rxn_rates(216) - rxn_rates(233) + rxn_rates(234) &
	           + rxn_rates(239) - rxn_rates(240) - rxn_rates(245) + rxn_rates(246) - rxn_rates(247) + rxn_rates(248) &
	           - rxn_rates(261) + rxn_rates(262) + rxn_rates(263) - rxn_rates(264) - rxn_rates(267) + rxn_rates(268) &
	           - rxn_rates(271) + rxn_rates(272) + rxn_rates(275) - rxn_rates(276) + rxn_rates(283) - rxn_rates(284) &
	           - rxn_rates(285) + rxn_rates(286) - rxn_rates(293) + rxn_rates(294) + rxn_rates(301) - rxn_rates(302) &
	           + rxn_rates(303) - rxn_rates(304) - rxn_rates(311) + rxn_rates(312) + rxn_rates(327) - rxn_rates(328) &
	           - rxn_rates(329) + rxn_rates(330) + rxn_rates(337) - rxn_rates(338) + rxn_rates(341) - rxn_rates(342) &
	           + rxn_rates(345) - rxn_rates(346) - rxn_rates(361) + rxn_rates(362) - rxn_rates(363) + rxn_rates(364) &
	           - rxn_rates(365) + rxn_rates(366) - rxn_rates(367) + rxn_rates(368) + rxn_rates(381) - rxn_rates(382) &
	           - rxn_rates(387) + rxn_rates(388) + rxn_rates(405) - rxn_rates(406) - rxn_rates(409) + rxn_rates(410) &
	           + rxn_rates(413) - rxn_rates(414) + rxn_rates(415) - rxn_rates(416) + rxn_rates(423) - rxn_rates(424) &
	           - rxn_rates(439) + rxn_rates(440) + rxn_rates(443) - rxn_rates(444) - rxn_rates(459) + rxn_rates(460) &
	           + rxn_rates(473) - rxn_rates(474) + rxn_rates(475) - rxn_rates(476) - rxn_rates(477) + rxn_rates(478) &
	           + rxn_rates(481) - rxn_rates(482) + rxn_rates(483) - rxn_rates(484) + rxn_rates(491) - rxn_rates(492) &
	           + rxn_rates(497) - rxn_rates(498) - rxn_rates(501) + rxn_rates(502) + rxn_rates(513) - rxn_rates(514) &
	           - rxn_rates(521) + rxn_rates(522) + rxn_rates(537) - rxn_rates(538) + rxn_rates(539) - rxn_rates(540) &
	           + rxn_rates(543) - rxn_rates(544) + rxn_rates(549) - rxn_rates(550) - rxn_rates(551) + rxn_rates(552) &
	           - rxn_rates(553) + rxn_rates(554) + rxn_rates(577) - rxn_rates(578) + rxn_rates(589) - rxn_rates(590) &
	           - rxn_rates(605) + rxn_rates(606) - rxn_rates(623) + rxn_rates(624) + rxn_rates(645) - rxn_rates(646) &
	           - rxn_rates(649) + rxn_rates(650) + rxn_rates(655) - rxn_rates(656) + rxn_rates(657) - rxn_rates(658) &
	           + rxn_rates(659) - rxn_rates(660) + rxn_rates(661) - rxn_rates(662) - rxn_rates(667) + rxn_rates(668) &
	           - rxn_rates(669) + rxn_rates(670) - rxn_rates(671) + rxn_rates(672) - rxn_rates(673) + rxn_rates(674) &
	           - rxn_rates(731) + rxn_rates(732) - rxn_rates(733) + rxn_rates(734) + rxn_rates(757) - rxn_rates(758) &
	           + rxn_rates(759) - rxn_rates(760) + rxn_rates(761) - rxn_rates(762) - rxn_rates(765) + rxn_rates(766) &
	           - rxn_rates(767) + rxn_rates(768) - rxn_rates(769) + rxn_rates(770) + rxn_rates(823) - rxn_rates(824) &
	           + rxn_rates(829) - rxn_rates(830) - rxn_rates(831) + rxn_rates(832) + rxn_rates(839) - rxn_rates(840) &
	           + rxn_rates(843) - rxn_rates(844) + rxn_rates(847) - rxn_rates(848) + rxn_rates(849) - rxn_rates(850) &
	           - rxn_rates(853) + rxn_rates(854) - rxn_rates(865) + rxn_rates(866) - rxn_rates(877) + rxn_rates(878) &
	           + rxn_rates(883) - rxn_rates(884) - rxn_rates(885) + rxn_rates(893) - rxn_rates(894) - rxn_rates(895) &
	           + rxn_rates(896) - rxn_rates(897) + rxn_rates(898) + rxn_rates(901) - rxn_rates(902) - rxn_rates(905) &
	           + rxn_rates(906) + rxn_rates(921) - rxn_rates(922) + rxn_rates(931) - rxn_rates(932) - rxn_rates(935) &
	           + rxn_rates(936) - rxn_rates(945) + rxn_rates(946) + rxn_rates(947) - rxn_rates(948) - rxn_rates(961) &
	           + rxn_rates(962) + rxn_rates(973) - rxn_rates(974) - rxn_rates(981) + rxn_rates(982) - rxn_rates(985) &
	           + rxn_rates(986) - rxn_rates(987) + rxn_rates(988) + rxn_rates(999) - rxn_rates(1000)
	rates(2) = -rxn_rates(3) + rxn_rates(4) - rxn_rates(5) + rxn_rates(6) - rxn_rates(9) + rxn_rates(10) &
	           + rxn_rates(19) - rxn_rates(20) + rxn_rates(35) - rxn_rates(36) + rxn_rates(55) - rxn_rates(56) &
	           - rxn_rates(73) + rxn_rates(74) + rxn_rates(77) - rxn_rates(78) + rxn_rates(89) - rxn_rates(90) &
	           + rxn_rates(97) - rxn_rates(98) + rxn_rates(105) - rxn_rates(106) + rxn_rates(115) - rxn_rates(116) &
	           - rxn_rates(157) + rxn_rates(158) + rxn_rates(179) - rxn_rates(180) - rxn_rates(197) + rxn_rates(198) &
	           + rxn_rates(203) - rxn_rates(204) + rxn_rates(215) - rxn_rates(216) + rxn_rates(233) - rxn_rates(234) &
	           + rxn_rates(247) - rxn_rates(248) + rxn_rates(259) - rxn_rates(260) + rxn_rates(269) - rxn_rates(270) &
	           + rxn_rates(271) - rxn_rates(272) + rxn_rates(293) - rxn_rates(294) + rxn_rates(311) - rxn_rates(312) &
	           + rxn_rates(361) - rxn_rates(362) + rxn_rates(363) - rxn_rates(364) + rxn_rates(365) - rxn_rates(366) &
	           + rxn_rates(387) - rxn_rates(388) + rxn_rates(409) - rxn_rates(410) + rxn_rates(439) - rxn_rates(440) &
	           + rxn_rates(459) - rxn_rates(460) + rxn_rates(477) - rxn_rates(478) + rxn_rates(501) - rxn_rates(502) &
	           + rxn_rates(521) - rxn_rates(522) + rxn_rates(553) - rxn_rates(554) + rxn_rates(605) - rxn_rates(606) &
	           + rxn_rates(623) - rxn_rates(624) + rxn_rates(649) - rxn_rates(650) + rxn_rates(667) - rxn_rates(668) &
	           + rxn_rates(669) - rxn_rates(670) + rxn_rates(671) - rxn_rates(672) + rxn_rates(673) - rxn_rates(674) &
	           + rxn_rates(733) - rxn_rates(734) + rxn_rates(765) - rxn_rates(766) + rxn_rates(767) - rxn_rates(768) &
	           + rxn_rates(769) - rxn_rates(770) + rxn_rates(831) - rxn_rates(832) + rxn_rates(853) - rxn_rates(854) &
	           + rxn_rates(865) - rxn_rates(866) + rxn_rates(905) - rxn_rates(906) + rxn_rates(935) - rxn_rates(936) &
	           + rxn_rates(945) - rxn_rates(946) + rxn_rates(961) - rxn_rates(962) + rxn_rates(987) - rxn_rates(988)
	rates(3) = rxn_rates(1) - rxn_rates(2) - rxn_rates(3) + rxn_rates(4) - rxn_rates(7) + rxn_rates(8) + (2.0_dp * rxn_rates(11)) &
	           - (2.0_dp * rxn_rates(12)) + rxn_rates(13) - rxn_rates(14) - rxn_rates(23) + rxn_rates(24) &
	           - rxn_rates(37) + rxn_rates(38) - rxn_rates(43) + rxn_rates(44) + rxn_rates(45) - rxn_rates(46) &
	           - rxn_rates(57) + rxn_rates(58) - rxn_rates(59) + rxn_rates(60) - rxn_rates(79) + rxn_rates(80) &
	           - rxn_rates(101) + rxn_rates(102) - rxn_rates(109) + rxn_rates(110) - rxn_rates(129) + rxn_rates(130) &
	           + rxn_rates(131) - rxn_rates(132) - rxn_rates(147) + rxn_rates(148) - rxn_rates(159) + rxn_rates(160) &
	           + rxn_rates(167) - rxn_rates(168) - rxn_rates(173) + rxn_rates(174) - rxn_rates(181) + rxn_rates(182) &
	           - rxn_rates(205) + rxn_rates(206) - rxn_rates(217) + rxn_rates(218) - rxn_rates(235) + rxn_rates(236) &
	           - rxn_rates(249) + rxn_rates(250) - rxn_rates(251) + rxn_rates(252) - rxn_rates(263) + rxn_rates(264) &
	           - rxn_rates(273) + rxn_rates(274) - rxn_rates(275) + rxn_rates(276) + rxn_rates(291) - rxn_rates(292) &
	           - rxn_rates(299) + rxn_rates(300) - rxn_rates(301) + rxn_rates(302) - rxn_rates(313) + rxn_rates(314) &
	           - rxn_rates(333) + rxn_rates(334) - rxn_rates(343) + rxn_rates(344) - rxn_rates(345) + rxn_rates(346) &
	           - rxn_rates(347) + rxn_rates(348) - rxn_rates(349) + rxn_rates(350) - rxn_rates(351) + rxn_rates(352) &
	           + rxn_rates(419) - rxn_rates(420) - rxn_rates(435) + rxn_rates(436) - rxn_rates(437) + rxn_rates(438) &
	           - rxn_rates(453) + rxn_rates(454) - rxn_rates(455) + rxn_rates(456) - rxn_rates(457) + rxn_rates(458) &
	           - rxn_rates(515) + rxn_rates(516) - rxn_rates(533) + rxn_rates(534) - rxn_rates(535) + rxn_rates(536) &
	           - rxn_rates(555) + rxn_rates(556) - rxn_rates(557) + rxn_rates(558) - rxn_rates(567) + rxn_rates(568) &
	           - rxn_rates(577) + rxn_rates(578) - rxn_rates(601) + rxn_rates(602) - rxn_rates(619) + rxn_rates(620) &
	           - rxn_rates(635) + rxn_rates(636) - rxn_rates(637) + rxn_rates(638) - rxn_rates(639) + rxn_rates(640) &
	           - rxn_rates(675) + rxn_rates(676) - rxn_rates(677) + rxn_rates(678) - rxn_rates(679) + rxn_rates(680) &
	           - rxn_rates(681) + rxn_rates(682) - rxn_rates(735) + rxn_rates(736) - rxn_rates(771) + rxn_rates(772) &
	           - rxn_rates(773) + rxn_rates(774) - rxn_rates(775) + rxn_rates(776) - rxn_rates(833) + rxn_rates(834) &
	           - rxn_rates(839) + rxn_rates(840) - rxn_rates(841) + rxn_rates(842) + rxn_rates(845) - rxn_rates(846) &
	           - rxn_rates(849) + rxn_rates(850) - rxn_rates(855) + rxn_rates(856) - rxn_rates(867) + rxn_rates(868) &
	           - rxn_rates(886) - rxn_rates(887) - rxn_rates(907) + rxn_rates(908) - rxn_rates(921) + rxn_rates(922) &
	           - rxn_rates(923) + rxn_rates(924) - rxn_rates(949) + rxn_rates(950) - rxn_rates(963) + rxn_rates(964) &
	           + rxn_rates(969) - rxn_rates(970) - rxn_rates(977) + rxn_rates(978) - rxn_rates(989) + rxn_rates(990) &
	           - rxn_rates(999) + rxn_rates(1000)
	rates(4) = -rxn_rates(1) + rxn_rates(2) - rxn_rates(11) + rxn_rates(12) - rxn_rates(17) + rxn_rates(18) &
	           + rxn_rates(19) - rxn_rates(20) + rxn_rates(23) - rxn_rates(24) + rxn_rates(25) - rxn_rates(26) &
	           - rxn_rates(27) + rxn_rates(28) - rxn_rates(29) + rxn_rates(30) - rxn_rates(45) + rxn_rates(46) &
	           - rxn_rates(53) + rxn_rates(54) + rxn_rates(65) - rxn_rates(66) - rxn_rates(87) + rxn_rates(88) &
	           - rxn_rates(93) + rxn_rates(94) - rxn_rates(95) + rxn_rates(96) + rxn_rates(127) - rxn_rates(128) &
	           - rxn_rates(131) + rxn_rates(132) - rxn_rates(133) + rxn_rates(134) - rxn_rates(135) + rxn_rates(136) &
	           + rxn_rates(141) - rxn_rates(142) + rxn_rates(143) - rxn_rates(144) + rxn_rates(147) - rxn_rates(148) &
	           - rxn_rates(155) + rxn_rates(156) - rxn_rates(167) + rxn_rates(168) - rxn_rates(169) + rxn_rates(170) &
	           - rxn_rates(171) + rxn_rates(172) - rxn_rates(185) + rxn_rates(186) - rxn_rates(207) + rxn_rates(208) &
	           - rxn_rates(209) + rxn_rates(210) - rxn_rates(211) + rxn_rates(212) - rxn_rates(221) + rxn_rates(222) &
	           - rxn_rates(241) + rxn_rates(242) - rxn_rates(265) + rxn_rates(266) - rxn_rates(287) + rxn_rates(288) &
	           - rxn_rates(289) + rxn_rates(290) - rxn_rates(291) + rxn_rates(292) - rxn_rates(297) + rxn_rates(298) &
	           - rxn_rates(317) + rxn_rates(318) - rxn_rates(369) + rxn_rates(370) - rxn_rates(395) + rxn_rates(396) &
	           - rxn_rates(397) + rxn_rates(398) - rxn_rates(399) + rxn_rates(400) - rxn_rates(401) + rxn_rates(402) &
	           - rxn_rates(407) + rxn_rates(408) - rxn_rates(417) + rxn_rates(418) - rxn_rates(419) + rxn_rates(420) &
	           - rxn_rates(421) + rxn_rates(422) - rxn_rates(427) + rxn_rates(428) - rxn_rates(445) + rxn_rates(446) &
	           - rxn_rates(447) + rxn_rates(448) - rxn_rates(467) + rxn_rates(468) - rxn_rates(469) + rxn_rates(470) &
	           - rxn_rates(481) + rxn_rates(482) - rxn_rates(487) + rxn_rates(488) - rxn_rates(499) + rxn_rates(500) &
	           - rxn_rates(519) + rxn_rates(520) - rxn_rates(545) + rxn_rates(546) - rxn_rates(563) + rxn_rates(564) &
	           - rxn_rates(571) + rxn_rates(572) - rxn_rates(573) + rxn_rates(574) - rxn_rates(575) + rxn_rates(576) &
	           - rxn_rates(593) + rxn_rates(594) - rxn_rates(603) + rxn_rates(604) - rxn_rates(611) + rxn_rates(612) &
	           - rxn_rates(741) + rxn_rates(742) + rxn_rates(807) - rxn_rates(808) + rxn_rates(813) - rxn_rates(814) &
	           - rxn_rates(845) + rxn_rates(846) - rxn_rates(847) + rxn_rates(848) - rxn_rates(851) + rxn_rates(852) &
	           - rxn_rates(873) + rxn_rates(874) - rxn_rates(903) + rxn_rates(904) - rxn_rates(929) + rxn_rates(930) &
	           - rxn_rates(969) + rxn_rates(970) - rxn_rates(971) + rxn_rates(972) - rxn_rates(983) + rxn_rates(984)
	rates(5) = rxn_rates(1) - rxn_rates(2) + rxn_rates(3) - rxn_rates(4) - rxn_rates(5) + rxn_rates(6) + (2.0_dp * rxn_rates(7)) &
	           - (2.0_dp * rxn_rates(8)) - rxn_rates(13) + rxn_rates(14) + rxn_rates(15) - rxn_rates(16) &
	           + (2.0_dp * rxn_rates(21)) - (2.0_dp * rxn_rates(22)) + rxn_rates(23) - rxn_rates(24) - rxn_rates(25) &
	           + rxn_rates(26) + (2.0_dp * rxn_rates(31)) - (2.0_dp * rxn_rates(32)) + rxn_rates(33) - rxn_rates(34) &
	           + rxn_rates(37) - rxn_rates(38) - rxn_rates(39) + rxn_rates(40) - rxn_rates(41) + rxn_rates(42) &
	           - rxn_rates(47) + rxn_rates(48) + rxn_rates(49) - rxn_rates(50) + rxn_rates(57) - rxn_rates(58) &
	           - rxn_rates(61) + rxn_rates(62) + rxn_rates(67) - rxn_rates(68) - rxn_rates(75) + rxn_rates(76) &
	           + rxn_rates(79) - rxn_rates(80) - rxn_rates(99) + rxn_rates(100) + rxn_rates(101) - rxn_rates(102) &
	           - rxn_rates(107) + rxn_rates(108) + rxn_rates(109) - rxn_rates(110) - rxn_rates(115) + rxn_rates(116) &
	           - rxn_rates(117) + rxn_rates(118) - rxn_rates(119) + rxn_rates(120) - rxn_rates(121) + rxn_rates(122) &
	           - rxn_rates(123) + rxn_rates(124) + rxn_rates(125) - rxn_rates(126) + rxn_rates(133) - rxn_rates(134) &
	           + rxn_rates(145) - rxn_rates(146) + rxn_rates(149) - rxn_rates(150) + rxn_rates(155) - rxn_rates(156) &
	           - rxn_rates(161) + rxn_rates(162) + rxn_rates(171) - rxn_rates(172) + rxn_rates(181) - rxn_rates(182) &
	           - rxn_rates(183) + rxn_rates(184) + rxn_rates(211) - rxn_rates(212) + rxn_rates(217) - rxn_rates(218) &
	           - rxn_rates(219) + rxn_rates(220) - rxn_rates(229) + rxn_rates(230) + rxn_rates(235) - rxn_rates(236) &
	           + rxn_rates(241) - rxn_rates(242) + rxn_rates(251) - rxn_rates(252) - rxn_rates(253) + rxn_rates(254) &
	           - rxn_rates(255) + rxn_rates(256) - rxn_rates(259) + rxn_rates(260) + rxn_rates(265) - rxn_rates(266) &
	           - rxn_rates(277) + rxn_rates(278) - rxn_rates(295) + rxn_rates(296) + rxn_rates(297) - rxn_rates(298) &
	           - rxn_rates(303) + rxn_rates(304) - rxn_rates(305) + rxn_rates(306) + rxn_rates(313) - rxn_rates(314) &
	           - rxn_rates(315) + rxn_rates(316) - rxn_rates(331) + rxn_rates(332) + rxn_rates(347) - rxn_rates(348) &
	           + rxn_rates(349) - rxn_rates(350) + rxn_rates(351) - rxn_rates(352) - rxn_rates(353) + rxn_rates(354) &
	           - rxn_rates(355) + rxn_rates(356) - rxn_rates(357) + rxn_rates(358) + rxn_rates(383) - rxn_rates(384) &
	           + rxn_rates(399) - rxn_rates(400) + rxn_rates(401) - rxn_rates(402) + rxn_rates(429) - rxn_rates(430) &
	           - rxn_rates(431) + rxn_rates(432) - rxn_rates(433) + rxn_rates(434) + rxn_rates(445) - rxn_rates(446) &
	           - rxn_rates(449) + rxn_rates(450) - rxn_rates(451) + rxn_rates(452) + rxn_rates(457) - rxn_rates(458) &
	           - rxn_rates(465) + rxn_rates(466) - rxn_rates(479) + rxn_rates(480) - rxn_rates(503) + rxn_rates(504) &
	           - rxn_rates(527) + rxn_rates(528) - rxn_rates(529) + rxn_rates(530) - rxn_rates(531) + rxn_rates(532) &
	           + rxn_rates(557) - rxn_rates(558) - rxn_rates(565) + rxn_rates(566) + rxn_rates(571) - rxn_rates(572) &
	           + rxn_rates(575) - rxn_rates(576) + rxn_rates(583) - rxn_rates(584) - rxn_rates(595) + rxn_rates(596) &
	           + rxn_rates(601) - rxn_rates(602) + rxn_rates(609) - rxn_rates(610) + rxn_rates(615) - rxn_rates(616) &
	           - rxn_rates(617) + rxn_rates(618) - rxn_rates(625) + rxn_rates(626) - rxn_rates(631) + rxn_rates(632) &
	           - rxn_rates(633) + rxn_rates(634) - rxn_rates(651) + rxn_rates(652) + rxn_rates(675) - rxn_rates(676) &
	           + rxn_rates(677) - rxn_rates(678) + rxn_rates(679) - rxn_rates(680) + rxn_rates(681) - rxn_rates(682) &
	           - rxn_rates(683) + rxn_rates(684) - rxn_rates(685) + rxn_rates(686) - rxn_rates(687) + rxn_rates(688) &
	           - rxn_rates(689) + rxn_rates(690) + rxn_rates(735) - rxn_rates(736) - rxn_rates(737) + rxn_rates(738) &
	           + rxn_rates(747) - rxn_rates(748) - rxn_rates(753) + rxn_rates(754) - rxn_rates(755) + rxn_rates(756) &
	           + rxn_rates(771) - rxn_rates(772) + rxn_rates(773) - rxn_rates(774) + rxn_rates(775) - rxn_rates(776) &
	           - rxn_rates(777) + rxn_rates(778) - rxn_rates(779) + rxn_rates(780) - rxn_rates(781) + rxn_rates(782) &
	           + rxn_rates(811) - rxn_rates(812) + rxn_rates(815) - rxn_rates(816) + rxn_rates(817) - rxn_rates(818) &
	           - rxn_rates(821) + rxn_rates(822) + rxn_rates(833) - rxn_rates(834) - rxn_rates(835) + rxn_rates(836) &
	           - rxn_rates(843) + rxn_rates(844) + rxn_rates(855) - rxn_rates(856) - rxn_rates(857) + rxn_rates(858) &
	           + rxn_rates(867) - rxn_rates(868) - rxn_rates(869) + rxn_rates(870) + rxn_rates(873) - rxn_rates(874) &
	           + rxn_rates(879) - rxn_rates(880) - rxn_rates(888) - rxn_rates(889) + rxn_rates(890) + rxn_rates(899) &
	           - rxn_rates(900) - rxn_rates(901) + rxn_rates(902) + rxn_rates(907) - rxn_rates(908) - rxn_rates(909) &
	           + rxn_rates(910) + rxn_rates(925) - rxn_rates(926) - rxn_rates(937) + rxn_rates(938) - rxn_rates(943) &
	           + rxn_rates(944) + rxn_rates(949) - rxn_rates(950) + rxn_rates(959) - rxn_rates(960) + rxn_rates(963) &
	           - rxn_rates(964) - rxn_rates(965) + rxn_rates(966) - rxn_rates(979) + rxn_rates(980) + rxn_rates(989) &
	           - rxn_rates(990) - rxn_rates(991) + rxn_rates(992)
	rates(6) = rxn_rates(5) - rxn_rates(6) - rxn_rates(7) + rxn_rates(8) - rxn_rates(15) + rxn_rates(16) &
	           + rxn_rates(25) - rxn_rates(26) + rxn_rates(33) - rxn_rates(34) + rxn_rates(39) - rxn_rates(40) &
	           + rxn_rates(41) - rxn_rates(42) + rxn_rates(61) - rxn_rates(62) + rxn_rates(75) - rxn_rates(76) &
	           + rxn_rates(99) - rxn_rates(100) + rxn_rates(107) - rxn_rates(108) + rxn_rates(117) - rxn_rates(118) &
	           + rxn_rates(123) - rxn_rates(124) + rxn_rates(183) - rxn_rates(184) + rxn_rates(219) - rxn_rates(220) &
	           + rxn_rates(229) - rxn_rates(230) + rxn_rates(253) - rxn_rates(254) + rxn_rates(277) - rxn_rates(278) &
	           + rxn_rates(295) - rxn_rates(296) + rxn_rates(315) - rxn_rates(316) + rxn_rates(331) - rxn_rates(332) &
	           + rxn_rates(353) - rxn_rates(354) + rxn_rates(355) - rxn_rates(356) + rxn_rates(357) - rxn_rates(358) &
	           + rxn_rates(433) - rxn_rates(434) + rxn_rates(449) - rxn_rates(450) + rxn_rates(465) - rxn_rates(466) &
	           + rxn_rates(503) - rxn_rates(504) + rxn_rates(565) - rxn_rates(566) + rxn_rates(595) - rxn_rates(596) &
	           + rxn_rates(625) - rxn_rates(626) + rxn_rates(651) - rxn_rates(652) + rxn_rates(683) - rxn_rates(684) &
	           + rxn_rates(685) - rxn_rates(686) + rxn_rates(687) - rxn_rates(688) + rxn_rates(689) - rxn_rates(690) &
	           + rxn_rates(737) - rxn_rates(738) + rxn_rates(777) - rxn_rates(778) + rxn_rates(779) - rxn_rates(780) &
	           + rxn_rates(781) - rxn_rates(782) + rxn_rates(821) - rxn_rates(822) + rxn_rates(835) - rxn_rates(836) &
	           + rxn_rates(857) - rxn_rates(858) + rxn_rates(869) - rxn_rates(870) + rxn_rates(909) - rxn_rates(910) &
	           + rxn_rates(937) - rxn_rates(938) + rxn_rates(943) - rxn_rates(944) + rxn_rates(965) - rxn_rates(966) &
	           + rxn_rates(991) - rxn_rates(992)
	rates(7) = 0.0_dp
	rates(8) = rxn_rates(17) - rxn_rates(18) - rxn_rates(19) + rxn_rates(20) - rxn_rates(21) + rxn_rates(22) &
	           - rxn_rates(23) + rxn_rates(24) - rxn_rates(25) + rxn_rates(26) + (2.0_dp * rxn_rates(27)) &
	           - (2.0_dp * rxn_rates(28)) + (2.0_dp * rxn_rates(29)) - (2.0_dp * rxn_rates(30)) + rxn_rates(35) &
	           - rxn_rates(36) + rxn_rates(37) - rxn_rates(38) + rxn_rates(39) - rxn_rates(40) + rxn_rates(41) &
	           - rxn_rates(42) - rxn_rates(49) + rxn_rates(50) + rxn_rates(53) - rxn_rates(54) - rxn_rates(65) &
	           + rxn_rates(66) - rxn_rates(67) + rxn_rates(68) - rxn_rates(83) + rxn_rates(84) + rxn_rates(87) &
	           - rxn_rates(88) + rxn_rates(93) - rxn_rates(94) + rxn_rates(95) - rxn_rates(96) - rxn_rates(111) &
	           + rxn_rates(112) - rxn_rates(125) + rxn_rates(126) - rxn_rates(127) + rxn_rates(128) - rxn_rates(141) &
	           + rxn_rates(142) + rxn_rates(185) - rxn_rates(186) - rxn_rates(189) + rxn_rates(190) + rxn_rates(207) &
	           - rxn_rates(208) + rxn_rates(209) - rxn_rates(210) + rxn_rates(221) - rxn_rates(222) - rxn_rates(225) &
	           + rxn_rates(226) + rxn_rates(287) - rxn_rates(288) + rxn_rates(317) - rxn_rates(318) - rxn_rates(319) &
	           + rxn_rates(320) - rxn_rates(359) + rxn_rates(360) + rxn_rates(369) - rxn_rates(370) - rxn_rates(383) &
	           + rxn_rates(384) + rxn_rates(395) - rxn_rates(396) + rxn_rates(417) - rxn_rates(418) + rxn_rates(427) &
	           - rxn_rates(428) - rxn_rates(429) + rxn_rates(430) + rxn_rates(447) - rxn_rates(448) - rxn_rates(471) &
	           + rxn_rates(472) + rxn_rates(487) - rxn_rates(488) + rxn_rates(499) - rxn_rates(500) - rxn_rates(507) &
	           + rxn_rates(508) + rxn_rates(519) - rxn_rates(520) + rxn_rates(545) - rxn_rates(546) - rxn_rates(561) &
	           + rxn_rates(562) + rxn_rates(563) - rxn_rates(564) - rxn_rates(583) + rxn_rates(584) + rxn_rates(593) &
	           - rxn_rates(594) - rxn_rates(597) + rxn_rates(598) + rxn_rates(603) - rxn_rates(604) - rxn_rates(609) &
	           + rxn_rates(610) - rxn_rates(629) + rxn_rates(630) - rxn_rates(699) + rxn_rates(700) - rxn_rates(701) &
	           + rxn_rates(702) - rxn_rates(703) + rxn_rates(704) - rxn_rates(705) + rxn_rates(706) + rxn_rates(741) &
	           - rxn_rates(742) - rxn_rates(743) + rxn_rates(744) - rxn_rates(747) + rxn_rates(748) - rxn_rates(783) &
	           + rxn_rates(784) - rxn_rates(785) + rxn_rates(786) - rxn_rates(787) + rxn_rates(788) + rxn_rates(851) &
	           - rxn_rates(852) - rxn_rates(859) + rxn_rates(860) - rxn_rates(879) + rxn_rates(880) + rxn_rates(903) &
	           - rxn_rates(904) - rxn_rates(911) + rxn_rates(912) - rxn_rates(925) + rxn_rates(926) + rxn_rates(929) &
	           - rxn_rates(930) - rxn_rates(939) + rxn_rates(940) - rxn_rates(951) + rxn_rates(952) - rxn_rates(959) &
	           + rxn_rates(960) + rxn_rates(983) - rxn_rates(984) - rxn_rates(993) + rxn_rates(994)
	rates(9) = -rxn_rates(27) + rxn_rates(28) - rxn_rates(29) + rxn_rates(30) - rxn_rates(31) + rxn_rates(32) &
	           - rxn_rates(33) + rxn_rates(34) - rxn_rates(35) + rxn_rates(36) - rxn_rates(37) + rxn_rates(38) &
	           - rxn_rates(39) + rxn_rates(40) - rxn_rates(41) + rxn_rates(42) + rxn_rates(83) - rxn_rates(84) &
	           + rxn_rates(111) - rxn_rates(112) + rxn_rates(189) - rxn_rates(190) + rxn_rates(225) - rxn_rates(226) &
	           + rxn_rates(319) - rxn_rates(320) + rxn_rates(359) - rxn_rates(360) + rxn_rates(471) - rxn_rates(472) &
	           + rxn_rates(507) - rxn_rates(508) + rxn_rates(561) - rxn_rates(562) + rxn_rates(597) - rxn_rates(598) &
	           + rxn_rates(629) - rxn_rates(630) + rxn_rates(699) - rxn_rates(700) + rxn_rates(701) - rxn_rates(702) &
	           + rxn_rates(703) - rxn_rates(704) + rxn_rates(705) - rxn_rates(706) + rxn_rates(743) - rxn_rates(744) &
	           + rxn_rates(783) - rxn_rates(784) + rxn_rates(785) - rxn_rates(786) + rxn_rates(787) - rxn_rates(788) &
	           + rxn_rates(859) - rxn_rates(860) + rxn_rates(911) - rxn_rates(912) + rxn_rates(939) - rxn_rates(940) &
	           + rxn_rates(951) - rxn_rates(952) + rxn_rates(993) - rxn_rates(994)
	rates(10) = -rxn_rates(43) + rxn_rates(44) - rxn_rates(45) + rxn_rates(46) - rxn_rates(47) + rxn_rates(48) &
	           - rxn_rates(49) + rxn_rates(50) + rxn_rates(51) - rxn_rates(52) + rxn_rates(53) - rxn_rates(54) &
	           + rxn_rates(55) - rxn_rates(56) + rxn_rates(57) - rxn_rates(58) + rxn_rates(61) - rxn_rates(62) &
	           + rxn_rates(63) - rxn_rates(64) - rxn_rates(69) + rxn_rates(70) - rxn_rates(73) + rxn_rates(74) &
	           + rxn_rates(155) - rxn_rates(156) + rxn_rates(159) - rxn_rates(160) + rxn_rates(163) - rxn_rates(164) &
	           + rxn_rates(171) - rxn_rates(172) + rxn_rates(173) - rxn_rates(174) + rxn_rates(231) - rxn_rates(232) &
	           + rxn_rates(241) - rxn_rates(242) - rxn_rates(243) + rxn_rates(244) + rxn_rates(245) - rxn_rates(246) &
	           + rxn_rates(255) - rxn_rates(256) + rxn_rates(257) - rxn_rates(258) + (2.0_dp * rxn_rates(259)) &
	           - (2.0_dp * rxn_rates(260)) + rxn_rates(261) - rxn_rates(262) + (2.0_dp * rxn_rates(263)) &
	           - (2.0_dp * rxn_rates(264)) + (2.0_dp * rxn_rates(265)) - (2.0_dp * rxn_rates(266)) + rxn_rates(299) &
	           - rxn_rates(300) + rxn_rates(305) - rxn_rates(306) + rxn_rates(325) - rxn_rates(326) + rxn_rates(435) &
	           - rxn_rates(436) + rxn_rates(481) - rxn_rates(482) + rxn_rates(607) - rxn_rates(608) + rxn_rates(611) &
	           - rxn_rates(612) + rxn_rates(885) + rxn_rates(886) + rxn_rates(887) + rxn_rates(957) - rxn_rates(958) &
	           + rxn_rates(973) - rxn_rates(974) - rxn_rates(1001) + rxn_rates(1002) + rxn_rates(1004)
	rates(11) = rxn_rates(43) - rxn_rates(44) + rxn_rates(45) - rxn_rates(46) + rxn_rates(47) - rxn_rates(48) &
	           + rxn_rates(49) - rxn_rates(50) + rxn_rates(59) - rxn_rates(60) + rxn_rates(67) - rxn_rates(68) &
	           - rxn_rates(163) + rxn_rates(164) + rxn_rates(169) - rxn_rates(170) + rxn_rates(249) - rxn_rates(250) &
	           + rxn_rates(959) - rxn_rates(960)
	rates(12) = rxn_rates(65) - rxn_rates(66) - rxn_rates(69) + rxn_rates(70) + rxn_rates(71) - rxn_rates(72) &
	           + rxn_rates(73) - rxn_rates(74) - rxn_rates(75) + rxn_rates(76) - rxn_rates(77) + rxn_rates(78) &
	           - rxn_rates(79) + rxn_rates(80) - rxn_rates(81) + rxn_rates(82) - rxn_rates(83) + rxn_rates(84) &
	           + rxn_rates(85) - rxn_rates(86) + rxn_rates(87) - rxn_rates(88) + rxn_rates(89) - rxn_rates(90) &
	           - rxn_rates(91) + rxn_rates(92) + rxn_rates(93) - rxn_rates(94) + rxn_rates(95) - rxn_rates(96) &
	           + rxn_rates(97) - rxn_rates(98) + rxn_rates(99) - rxn_rates(100) + rxn_rates(101) - rxn_rates(102) &
	           + rxn_rates(115) - rxn_rates(116) + rxn_rates(129) - rxn_rates(130) + rxn_rates(133) - rxn_rates(134) &
	           - rxn_rates(137) + rxn_rates(138) + rxn_rates(161) - rxn_rates(162) + rxn_rates(163) - rxn_rates(164) &
	           + rxn_rates(167) - rxn_rates(168) + rxn_rates(241) - rxn_rates(242) + rxn_rates(289) - rxn_rates(290) &
	           + rxn_rates(397) - rxn_rates(398) + rxn_rates(401) - rxn_rates(402) + rxn_rates(421) - rxn_rates(422) &
	           + rxn_rates(437) - rxn_rates(438) + rxn_rates(485) - rxn_rates(486) + rxn_rates(529) - rxn_rates(530) &
	           + rxn_rates(535) - rxn_rates(536) + rxn_rates(573) - rxn_rates(574) + rxn_rates(575) - rxn_rates(576) &
	           + rxn_rates(585) - rxn_rates(586) + rxn_rates(609) - rxn_rates(610) + rxn_rates(611) - rxn_rates(612) &
	           + rxn_rates(631) - rxn_rates(632) - rxn_rates(725) + rxn_rates(726) + rxn_rates(917) - rxn_rates(918) &
	           + rxn_rates(923) - rxn_rates(924) + rxn_rates(933) - rxn_rates(934)
	rates(13) = -rxn_rates(51) + rxn_rates(52) - rxn_rates(53) + rxn_rates(54) - rxn_rates(55) + rxn_rates(56) &
	           - rxn_rates(57) + rxn_rates(58) - rxn_rates(59) + rxn_rates(60) - rxn_rates(61) + rxn_rates(62) &
	           - rxn_rates(63) + rxn_rates(64) - rxn_rates(65) + rxn_rates(66) - rxn_rates(67) + rxn_rates(68) &
	           + (2.0_dp * rxn_rates(69)) - (2.0_dp * rxn_rates(70)) - rxn_rates(71) + rxn_rates(72) + rxn_rates(75) &
	           - rxn_rates(76) + rxn_rates(77) - rxn_rates(78) + rxn_rates(79) - rxn_rates(80) + rxn_rates(81) &
	           - rxn_rates(82) + rxn_rates(83) - rxn_rates(84) + rxn_rates(137) - rxn_rates(138) + rxn_rates(213) &
	           - rxn_rates(214) + rxn_rates(273) - rxn_rates(274) + rxn_rates(289) - rxn_rates(290) + rxn_rates(309) &
	           - rxn_rates(310) + rxn_rates(343) - rxn_rates(344) + rxn_rates(407) - rxn_rates(408) + rxn_rates(453) &
	           - rxn_rates(454) + rxn_rates(467) - rxn_rates(468) + rxn_rates(469) - rxn_rates(470) + rxn_rates(479) &
	           - rxn_rates(480) + rxn_rates(567) - rxn_rates(568) + rxn_rates(637) - rxn_rates(638) + rxn_rates(725) &
	           - rxn_rates(726) + rxn_rates(888) - rxn_rates(917) + rxn_rates(918) - rxn_rates(941) + rxn_rates(942) &
	           + rxn_rates(1003)
	rates(14) = rxn_rates(91) - rxn_rates(92) - rxn_rates(93) + rxn_rates(94) - rxn_rates(95) + rxn_rates(96) &
	           - rxn_rates(97) + rxn_rates(98) - rxn_rates(99) + rxn_rates(100) - rxn_rates(101) + rxn_rates(102) &
	           + rxn_rates(121) - rxn_rates(122) + rxn_rates(255) - rxn_rates(256) + rxn_rates(591) - rxn_rates(592) &
	           + rxn_rates(611) - rxn_rates(612) + rxn_rates(613) - rxn_rates(614)
	rates(15) = -rxn_rates(85) + rxn_rates(86) - rxn_rates(87) + rxn_rates(88) - rxn_rates(89) + rxn_rates(90) &
	           + rxn_rates(119) - rxn_rates(120) + rxn_rates(125) - rxn_rates(126) + rxn_rates(131) - rxn_rates(132) &
	           + (2.0_dp * rxn_rates(139)) - (2.0_dp * rxn_rates(140)) + (2.0_dp * rxn_rates(143)) - (2.0_dp * rxn_rates(144)) &
	           + rxn_rates(145) - rxn_rates(146) + rxn_rates(147) - rxn_rates(148) + rxn_rates(149) - rxn_rates(150) &
	           + rxn_rates(385) - rxn_rates(386) + rxn_rates(581) - rxn_rates(582) + rxn_rates(749) - rxn_rates(750) &
	           + rxn_rates(881) - rxn_rates(882) + rxn_rates(927) - rxn_rates(928)
	rates(16) = rxn_rates(137) - rxn_rates(138) + rxn_rates(141) - rxn_rates(142) - rxn_rates(149) + rxn_rates(150) &
	           + rxn_rates(191) - rxn_rates(192) + rxn_rates(197) - rxn_rates(198) + rxn_rates(227) - rxn_rates(228) &
	           + rxn_rates(281) - rxn_rates(282) + rxn_rates(323) - rxn_rates(324) + rxn_rates(377) - rxn_rates(378) &
	           + rxn_rates(509) - rxn_rates(510) + rxn_rates(569) - rxn_rates(570) + rxn_rates(717) - rxn_rates(718) &
	           + rxn_rates(719) - rxn_rates(720) + rxn_rates(721) - rxn_rates(722) + rxn_rates(723) - rxn_rates(724) &
	           + rxn_rates(745) - rxn_rates(746) + rxn_rates(795) - rxn_rates(796) + rxn_rates(797) - rxn_rates(798) &
	           + rxn_rates(799) - rxn_rates(800) + rxn_rates(913) - rxn_rates(914)
	rates(17) = rxn_rates(135) - rxn_rates(136) - rxn_rates(137) + rxn_rates(138) - rxn_rates(139) + rxn_rates(140) &
	           - rxn_rates(141) + rxn_rates(142) - (2.0_dp * rxn_rates(143)) + (2.0_dp * rxn_rates(144)) &
	           - rxn_rates(145) + rxn_rates(146) - rxn_rates(147) + rxn_rates(148) - rxn_rates(191) + rxn_rates(192) &
	           - rxn_rates(197) + rxn_rates(198) - rxn_rates(227) + rxn_rates(228) - rxn_rates(281) + rxn_rates(282) &
	           - rxn_rates(323) + rxn_rates(324) - rxn_rates(377) + rxn_rates(378) - rxn_rates(385) + rxn_rates(386) &
	           - rxn_rates(509) + rxn_rates(510) - rxn_rates(569) + rxn_rates(570) - rxn_rates(581) + rxn_rates(582) &
	           - rxn_rates(717) + rxn_rates(718) - rxn_rates(719) + rxn_rates(720) - rxn_rates(721) + rxn_rates(722) &
	           - rxn_rates(723) + rxn_rates(724) - rxn_rates(745) + rxn_rates(746) - rxn_rates(749) + rxn_rates(750) &
	           - rxn_rates(795) + rxn_rates(796) - rxn_rates(797) + rxn_rates(798) - rxn_rates(799) + rxn_rates(800) &
	           - rxn_rates(881) + rxn_rates(882) - rxn_rates(913) + rxn_rates(914) - rxn_rates(927) + rxn_rates(928)
	rates(18) = rxn_rates(63) - rxn_rates(64) + rxn_rates(81) - rxn_rates(82) + rxn_rates(103) - rxn_rates(104) &
	           - rxn_rates(105) + rxn_rates(106) - rxn_rates(107) + rxn_rates(108) - rxn_rates(109) + rxn_rates(110) &
	           - rxn_rates(111) + rxn_rates(112) - rxn_rates(113) + rxn_rates(114) + rxn_rates(127) - rxn_rates(128) &
	           - rxn_rates(153) + rxn_rates(154) + rxn_rates(187) - rxn_rates(188) + rxn_rates(199) - rxn_rates(200) &
	           + rxn_rates(223) - rxn_rates(224) + rxn_rates(237) - rxn_rates(238) + rxn_rates(279) - rxn_rates(280) &
	           + rxn_rates(321) - rxn_rates(322) + rxn_rates(371) - rxn_rates(372) + rxn_rates(373) - rxn_rates(374) &
	           + rxn_rates(375) - rxn_rates(376) + rxn_rates(389) - rxn_rates(390) + rxn_rates(441) - rxn_rates(442) &
	           + rxn_rates(461) - rxn_rates(462) + rxn_rates(505) - rxn_rates(506) + rxn_rates(559) - rxn_rates(560) &
	           + rxn_rates(599) - rxn_rates(600) + rxn_rates(627) - rxn_rates(628) + rxn_rates(691) - rxn_rates(692) &
	           + rxn_rates(693) - rxn_rates(694) + rxn_rates(695) - rxn_rates(696) + rxn_rates(697) - rxn_rates(698) &
	           + rxn_rates(739) - rxn_rates(740) + rxn_rates(789) - rxn_rates(790) + rxn_rates(791) - rxn_rates(792) &
	           + rxn_rates(793) - rxn_rates(794) + rxn_rates(837) - rxn_rates(838) + rxn_rates(861) - rxn_rates(862) &
	           + rxn_rates(871) - rxn_rates(872) + rxn_rates(915) - rxn_rates(916) + rxn_rates(953) - rxn_rates(954) &
	           + rxn_rates(967) - rxn_rates(968) + rxn_rates(995) - rxn_rates(996)
	rates(19) = -rxn_rates(63) + rxn_rates(64) - rxn_rates(81) + rxn_rates(82) - rxn_rates(103) + rxn_rates(104) &
	           + rxn_rates(105) - rxn_rates(106) + rxn_rates(107) - rxn_rates(108) + rxn_rates(109) - rxn_rates(110) &
	           + rxn_rates(111) - rxn_rates(112) + (2.0_dp * rxn_rates(113)) - (2.0_dp * rxn_rates(114)) &
	           - rxn_rates(115) + rxn_rates(116) - rxn_rates(117) + rxn_rates(118) - rxn_rates(119) + rxn_rates(120) &
	           - rxn_rates(121) + rxn_rates(122) - rxn_rates(123) + rxn_rates(124) - rxn_rates(125) + rxn_rates(126) &
	           - rxn_rates(127) + rxn_rates(128) - rxn_rates(129) + rxn_rates(130) - rxn_rates(131) + rxn_rates(132) &
	           - rxn_rates(133) + rxn_rates(134) - rxn_rates(135) + rxn_rates(136) - rxn_rates(139) + rxn_rates(140) &
	           + (2.0_dp * rxn_rates(153)) - (2.0_dp * rxn_rates(154)) + rxn_rates(157) - rxn_rates(158) &
	           + rxn_rates(165) - rxn_rates(166) - (2.0_dp * rxn_rates(175)) + (2.0_dp * rxn_rates(176)) &
	           - rxn_rates(187) + rxn_rates(188) + rxn_rates(193) - rxn_rates(194) - rxn_rates(199) + rxn_rates(200) &
	           + (2.0_dp * rxn_rates(201)) - (2.0_dp * rxn_rates(202)) + rxn_rates(213) - rxn_rates(214) &
	           - rxn_rates(223) + rxn_rates(224) + rxn_rates(231) - rxn_rates(232) - rxn_rates(237) + rxn_rates(238) &
	           + rxn_rates(245) - rxn_rates(246) + rxn_rates(273) - rxn_rates(274) - rxn_rates(279) + rxn_rates(280) &
	           - rxn_rates(283) + rxn_rates(284) + rxn_rates(305) - rxn_rates(306) + rxn_rates(307) - rxn_rates(308) &
	           - rxn_rates(321) + rxn_rates(322) + rxn_rates(329) - rxn_rates(330) + rxn_rates(333) - rxn_rates(334) &
	           + rxn_rates(335) - rxn_rates(336) + rxn_rates(339) - rxn_rates(340) + rxn_rates(345) - rxn_rates(346) &
	           + rxn_rates(367) - rxn_rates(368) - rxn_rates(371) + rxn_rates(372) - rxn_rates(373) + rxn_rates(374) &
	           - rxn_rates(375) + rxn_rates(376) + rxn_rates(379) - rxn_rates(380) - rxn_rates(389) + rxn_rates(390) &
	           + rxn_rates(403) - rxn_rates(404) + rxn_rates(411) - rxn_rates(412) + rxn_rates(431) - rxn_rates(432) &
	           - rxn_rates(441) + rxn_rates(442) + rxn_rates(451) - rxn_rates(452) + rxn_rates(455) - rxn_rates(456) &
	           - rxn_rates(461) + rxn_rates(462) - rxn_rates(473) + rxn_rates(474) - rxn_rates(475) + rxn_rates(476) &
	           + rxn_rates(493) - rxn_rates(494) - rxn_rates(505) + rxn_rates(506) + rxn_rates(515) - rxn_rates(516) &
	           + rxn_rates(541) - rxn_rates(542) + rxn_rates(547) - rxn_rates(548) + rxn_rates(551) - rxn_rates(552) &
	           + (2.0_dp * rxn_rates(555)) - (2.0_dp * rxn_rates(556)) - rxn_rates(559) + rxn_rates(560) &
	           + rxn_rates(579) - rxn_rates(580) - rxn_rates(599) + rxn_rates(600) + rxn_rates(621) - rxn_rates(622) &
	           - rxn_rates(627) + rxn_rates(628) + rxn_rates(641) - rxn_rates(642) + rxn_rates(647) - rxn_rates(648) &
	           + rxn_rates(663) - rxn_rates(664) - rxn_rates(691) + rxn_rates(692) - rxn_rates(693) + rxn_rates(694) &
	           - rxn_rates(695) + rxn_rates(696) - rxn_rates(697) + rxn_rates(698) - rxn_rates(709) + rxn_rates(710) &
	           + rxn_rates(729) - rxn_rates(730) - rxn_rates(739) + rxn_rates(740) + rxn_rates(755) - rxn_rates(756) &
	           - rxn_rates(789) + rxn_rates(790) - rxn_rates(791) + rxn_rates(792) - rxn_rates(793) + rxn_rates(794) &
	           - rxn_rates(819) + rxn_rates(820) - rxn_rates(837) + rxn_rates(838) - rxn_rates(861) + rxn_rates(862) &
	           - rxn_rates(871) + rxn_rates(872) + rxn_rates(891) - rxn_rates(892) + rxn_rates(897) - rxn_rates(898) &
	           - rxn_rates(899) + rxn_rates(900) - rxn_rates(915) + rxn_rates(916) - rxn_rates(953) + rxn_rates(954) &
	           - rxn_rates(967) + rxn_rates(968) + rxn_rates(985) - rxn_rates(986) - rxn_rates(995) + rxn_rates(996)
	rates(20) = -rxn_rates(113) + rxn_rates(114) + rxn_rates(123) - rxn_rates(124) + rxn_rates(151) - rxn_rates(152) &
	           - rxn_rates(165) + rxn_rates(166) - rxn_rates(167) + rxn_rates(168) - rxn_rates(169) + rxn_rates(170) &
	           - rxn_rates(171) + rxn_rates(172) - rxn_rates(173) + rxn_rates(174) - rxn_rates(243) + rxn_rates(244) &
	           + rxn_rates(249) - rxn_rates(250) + rxn_rates(299) - rxn_rates(300) + rxn_rates(429) - rxn_rates(430) &
	           + rxn_rates(445) - rxn_rates(446)
	rates(21) = rxn_rates(117) - rxn_rates(118) - rxn_rates(151) + rxn_rates(152) - rxn_rates(153) + rxn_rates(154) &
	           - rxn_rates(155) + rxn_rates(156) - rxn_rates(157) + rxn_rates(158) - rxn_rates(159) + rxn_rates(160) &
	           - rxn_rates(161) + rxn_rates(162) - rxn_rates(163) + rxn_rates(164) - rxn_rates(193) + rxn_rates(194) &
	           - rxn_rates(257) + rxn_rates(258) + rxn_rates(261) - rxn_rates(262) - rxn_rates(283) + rxn_rates(284)
	rates(22) = rxn_rates(175) - rxn_rates(176) + rxn_rates(177) - rxn_rates(178) - rxn_rates(179) + rxn_rates(180) &
	           - rxn_rates(181) + rxn_rates(182) - rxn_rates(183) + rxn_rates(184) - rxn_rates(185) + rxn_rates(186) &
	           - rxn_rates(187) + rxn_rates(188) - rxn_rates(189) + rxn_rates(190) - rxn_rates(191) + rxn_rates(192) &
	           - rxn_rates(193) + rxn_rates(194) + rxn_rates(391) - rxn_rates(392) + rxn_rates(523) - rxn_rates(524)
	rates(23) = -rxn_rates(177) + rxn_rates(178) + rxn_rates(179) - rxn_rates(180) + rxn_rates(181) - rxn_rates(182) &
	           + rxn_rates(183) - rxn_rates(184) + rxn_rates(185) - rxn_rates(186) + rxn_rates(187) - rxn_rates(188) &
	           + rxn_rates(189) - rxn_rates(190) + rxn_rates(191) - rxn_rates(192) + rxn_rates(193) - rxn_rates(194) &
	           + rxn_rates(195) - rxn_rates(196) - rxn_rates(199) + rxn_rates(200) - rxn_rates(201) + rxn_rates(202) &
	           - rxn_rates(203) + rxn_rates(204) - rxn_rates(205) + rxn_rates(206) - rxn_rates(207) + rxn_rates(208) &
	           - rxn_rates(209) + rxn_rates(210) - rxn_rates(211) + rxn_rates(212) + rxn_rates(329) - rxn_rates(330) &
	           + rxn_rates(343) - rxn_rates(344) - rxn_rates(391) + rxn_rates(392) + rxn_rates(489) - rxn_rates(490) &
	           + rxn_rates(495) - rxn_rates(496) - rxn_rates(523) + rxn_rates(524) + rxn_rates(527) - rxn_rates(528) &
	           + rxn_rates(727) - rxn_rates(728) + rxn_rates(805) - rxn_rates(806)
	rates(24) = -rxn_rates(195) + rxn_rates(196) + rxn_rates(199) - rxn_rates(200) + rxn_rates(203) - rxn_rates(204) &
	           + rxn_rates(207) - rxn_rates(208) + rxn_rates(209) - rxn_rates(210) + rxn_rates(257) - rxn_rates(258) &
	           + rxn_rates(267) - rxn_rates(268) - rxn_rates(269) + rxn_rates(270) - rxn_rates(271) + rxn_rates(272) &
	           - rxn_rates(273) + rxn_rates(274) - rxn_rates(275) + rxn_rates(276) - rxn_rates(277) + rxn_rates(278) &
	           - rxn_rates(279) + rxn_rates(280) - rxn_rates(281) + rxn_rates(282) + rxn_rates(283) - rxn_rates(284) &
	           + rxn_rates(335) - rxn_rates(336) + rxn_rates(367) - rxn_rates(368) + rxn_rates(435) - rxn_rates(436) &
	           + rxn_rates(489) - rxn_rates(490) + rxn_rates(533) - rxn_rates(534) - rxn_rates(537) + rxn_rates(538) &
	           + rxn_rates(863) - rxn_rates(864)
	rates(25) = -rxn_rates(267) + rxn_rates(268) + rxn_rates(271) - rxn_rates(272) + rxn_rates(277) - rxn_rates(278) &
	           + rxn_rates(279) - rxn_rates(280) + rxn_rates(281) - rxn_rates(282) + rxn_rates(285) - rxn_rates(286) &
	           - rxn_rates(287) + rxn_rates(288) - rxn_rates(289) + rxn_rates(290) - rxn_rates(291) + rxn_rates(292) &
	           - rxn_rates(293) + rxn_rates(294) - rxn_rates(295) + rxn_rates(296) + rxn_rates(309) - rxn_rates(310) &
	           + rxn_rates(325) - rxn_rates(326) + rxn_rates(339) - rxn_rates(340) + rxn_rates(453) - rxn_rates(454) &
	           + rxn_rates(485) - rxn_rates(486) + rxn_rates(495) - rxn_rates(496) + (2.0_dp * rxn_rates(525)) &
	           - (2.0_dp * rxn_rates(526)) + rxn_rates(531) - rxn_rates(532) - rxn_rates(537) + rxn_rates(538) &
	           - rxn_rates(863) + rxn_rates(864)
	rates(26) = rxn_rates(269) - rxn_rates(270) - rxn_rates(285) + rxn_rates(286) + rxn_rates(287) - rxn_rates(288) &
	           + rxn_rates(293) - rxn_rates(294) + rxn_rates(295) - rxn_rates(296) - rxn_rates(297) + rxn_rates(298) &
	           - rxn_rates(299) + rxn_rates(300) - rxn_rates(301) + rxn_rates(302) - rxn_rates(303) + rxn_rates(304) &
	           - rxn_rates(305) + rxn_rates(306) + rxn_rates(379) - rxn_rates(380) + rxn_rates(401) - rxn_rates(402) &
	           + rxn_rates(403) - rxn_rates(404) + rxn_rates(411) - rxn_rates(412) + rxn_rates(437) - rxn_rates(438) &
	           - rxn_rates(473) + rxn_rates(474) - rxn_rates(475) + rxn_rates(476) + rxn_rates(479) - rxn_rates(480) &
	           + rxn_rates(613) - rxn_rates(614) + rxn_rates(885) + rxn_rates(1003) + rxn_rates(1004)
	rates(27) = rxn_rates(205) - rxn_rates(206) + rxn_rates(211) - rxn_rates(212) - rxn_rates(213) + rxn_rates(214) &
	           - rxn_rates(215) + rxn_rates(216) - rxn_rates(217) + rxn_rates(218) - rxn_rates(219) + rxn_rates(220) &
	           - rxn_rates(221) + rxn_rates(222) - rxn_rates(223) + rxn_rates(224) - rxn_rates(225) + rxn_rates(226) &
	           - rxn_rates(227) + rxn_rates(228) - rxn_rates(229) + rxn_rates(230) + rxn_rates(333) - rxn_rates(334) &
	           + rxn_rates(407) - rxn_rates(408) + rxn_rates(531) - rxn_rates(532) + rxn_rates(617) - rxn_rates(618) &
	           + rxn_rates(633) - rxn_rates(634) + rxn_rates(635) - rxn_rates(636) + rxn_rates(751) - rxn_rates(752) &
	           + rxn_rates(753) - rxn_rates(754) + rxn_rates(811) - rxn_rates(812)
	rates(28) = rxn_rates(229) - rxn_rates(230) - rxn_rates(239) + rxn_rates(240) - rxn_rates(241) + rxn_rates(242) &
	           + rxn_rates(275) - rxn_rates(276) + rxn_rates(291) - rxn_rates(292) + rxn_rates(397) - rxn_rates(398)
	rates(29) = rxn_rates(233) - rxn_rates(234) + rxn_rates(235) - rxn_rates(236) + rxn_rates(237) - rxn_rates(238) &
	           + rxn_rates(239) - rxn_rates(240) + rxn_rates(243) - rxn_rates(244) - rxn_rates(245) + rxn_rates(246) &
	           - rxn_rates(247) + rxn_rates(248) - rxn_rates(249) + rxn_rates(250) - rxn_rates(251) + rxn_rates(252) &
	           - rxn_rates(253) + rxn_rates(254) - rxn_rates(255) + rxn_rates(256) - rxn_rates(257) + rxn_rates(258) &
	           + rxn_rates(303) - rxn_rates(304) + rxn_rates(307) - rxn_rates(308) + rxn_rates(345) - rxn_rates(346) &
	           + rxn_rates(429) - rxn_rates(430) + rxn_rates(431) - rxn_rates(432) + rxn_rates(451) - rxn_rates(452) &
	           + rxn_rates(467) - rxn_rates(468) + rxn_rates(527) - rxn_rates(528) + rxn_rates(533) - rxn_rates(534) &
	           + rxn_rates(555) - rxn_rates(556)
	rates(30) = rxn_rates(247) - rxn_rates(248) + rxn_rates(251) - rxn_rates(252) + rxn_rates(253) - rxn_rates(254) &
	           - rxn_rates(259) + rxn_rates(260) - rxn_rates(261) + rxn_rates(262) - rxn_rates(263) + rxn_rates(264) &
	           - rxn_rates(265) + rxn_rates(266) + rxn_rates(297) - rxn_rates(298) + rxn_rates(301) - rxn_rates(302) &
	           + rxn_rates(445) - rxn_rates(446) + rxn_rates(455) - rxn_rates(456) + rxn_rates(469) - rxn_rates(470) &
	           + rxn_rates(481) - rxn_rates(482) + rxn_rates(886) + rxn_rates(887) + rxn_rates(888)
	rates(31) = -rxn_rates(309) + rxn_rates(310) - rxn_rates(311) + rxn_rates(312) - rxn_rates(313) + rxn_rates(314) &
	           - rxn_rates(315) + rxn_rates(316) - rxn_rates(317) + rxn_rates(318) - rxn_rates(319) + rxn_rates(320) &
	           - rxn_rates(321) + rxn_rates(322) - rxn_rates(323) + rxn_rates(324) + rxn_rates(399) - rxn_rates(400) &
	           + rxn_rates(483) - rxn_rates(484) + rxn_rates(487) - rxn_rates(488) + rxn_rates(515) - rxn_rates(516)
	rates(32) = rxn_rates(311) - rxn_rates(312) + rxn_rates(313) - rxn_rates(314) + rxn_rates(315) - rxn_rates(316) &
	           + rxn_rates(317) - rxn_rates(318) + rxn_rates(319) - rxn_rates(320) + rxn_rates(321) - rxn_rates(322) &
	           + rxn_rates(323) - rxn_rates(324) - rxn_rates(325) + rxn_rates(326) + rxn_rates(885) + rxn_rates(886) &
	           + rxn_rates(887) + rxn_rates(888)
	rates(33) = -rxn_rates(327) + rxn_rates(328) - rxn_rates(329) + rxn_rates(330) - rxn_rates(331) + rxn_rates(332) &
	           - rxn_rates(333) + rxn_rates(334) + rxn_rates(567) - rxn_rates(568) + rxn_rates(643) - rxn_rates(644)
	rates(34) = -rxn_rates(335) + rxn_rates(336) - rxn_rates(337) + rxn_rates(338) + rxn_rates(633) - rxn_rates(634) &
	           + rxn_rates(639) - rxn_rates(640) + rxn_rates(753) - rxn_rates(754) + rxn_rates(763) - rxn_rates(764) &
	           + rxn_rates(803) - rxn_rates(804)
	rates(35) = rxn_rates(327) - rxn_rates(328) + rxn_rates(331) - rxn_rates(332) + rxn_rates(337) - rxn_rates(338) &
	           - rxn_rates(339) + rxn_rates(340) - rxn_rates(341) + rxn_rates(342) - rxn_rates(343) + rxn_rates(344) &
	           - rxn_rates(345) + rxn_rates(346) - rxn_rates(347) + rxn_rates(348) - rxn_rates(349) + rxn_rates(350) &
	           - rxn_rates(351) + rxn_rates(352) - rxn_rates(353) + rxn_rates(354) - rxn_rates(355) + rxn_rates(356) &
	           - rxn_rates(357) + rxn_rates(358) - rxn_rates(359) + rxn_rates(360) - rxn_rates(361) + rxn_rates(362) &
	           - rxn_rates(363) + rxn_rates(364) - rxn_rates(365) + rxn_rates(366) - rxn_rates(367) + rxn_rates(368) &
	           - rxn_rates(369) + rxn_rates(370) - rxn_rates(371) + rxn_rates(372) - rxn_rates(373) + rxn_rates(374) &
	           - rxn_rates(375) + rxn_rates(376) - rxn_rates(377) + rxn_rates(378) - rxn_rates(393) + rxn_rates(394) &
	           + rxn_rates(463) - rxn_rates(464) + rxn_rates(517) - rxn_rates(518) + rxn_rates(541) - rxn_rates(542) &
	           + rxn_rates(551) - rxn_rates(552) + rxn_rates(635) - rxn_rates(636) + rxn_rates(653) - rxn_rates(654) &
	           + rxn_rates(725) - rxn_rates(726) + rxn_rates(801) - rxn_rates(802)
	rates(36) = rxn_rates(341) - rxn_rates(342) + rxn_rates(347) - rxn_rates(348) + rxn_rates(353) - rxn_rates(354) &
	           + rxn_rates(359) - rxn_rates(360) + rxn_rates(361) - rxn_rates(362) + rxn_rates(369) - rxn_rates(370) &
	           + rxn_rates(371) - rxn_rates(372) + rxn_rates(377) - rxn_rates(378) - rxn_rates(379) + rxn_rates(380) &
	           - rxn_rates(381) + rxn_rates(382) - rxn_rates(383) + rxn_rates(384) - rxn_rates(385) + rxn_rates(386) &
	           - rxn_rates(387) + rxn_rates(388) - rxn_rates(389) + rxn_rates(390) - rxn_rates(391) + rxn_rates(392) &
	           + (2.0_dp * rxn_rates(393)) - (2.0_dp * rxn_rates(394)) - rxn_rates(395) + rxn_rates(396) &
	           - rxn_rates(397) + rxn_rates(398) - rxn_rates(399) + rxn_rates(400) - rxn_rates(401) + rxn_rates(402) &
	           - rxn_rates(463) + rxn_rates(464) + rxn_rates(493) - rxn_rates(494) - rxn_rates(517) + rxn_rates(518) &
	           + rxn_rates(529) - rxn_rates(530) - rxn_rates(725) + rxn_rates(726) + rxn_rates(727) - rxn_rates(728) &
	           - rxn_rates(821) + rxn_rates(822)
	rates(37) = rxn_rates(349) - rxn_rates(350) + rxn_rates(355) - rxn_rates(356) + rxn_rates(363) - rxn_rates(364) &
	           + rxn_rates(373) - rxn_rates(374) - rxn_rates(403) + rxn_rates(404) - rxn_rates(405) + rxn_rates(406) &
	           - rxn_rates(407) + rxn_rates(408) - rxn_rates(409) + rxn_rates(410) + rxn_rates(751) - rxn_rates(752) &
	           + rxn_rates(1004)
	rates(38) = rxn_rates(351) - rxn_rates(352) + rxn_rates(357) - rxn_rates(358) + rxn_rates(365) - rxn_rates(366) &
	           + rxn_rates(375) - rxn_rates(376) - rxn_rates(411) + rxn_rates(412) - rxn_rates(413) + rxn_rates(414) &
	           - rxn_rates(415) + rxn_rates(416) - rxn_rates(417) + rxn_rates(418) - rxn_rates(419) + rxn_rates(420) &
	           - rxn_rates(421) + rxn_rates(422) + rxn_rates(547) - rxn_rates(548) + rxn_rates(585) - rxn_rates(586) &
	           + rxn_rates(607) - rxn_rates(608)
	rates(39) = rxn_rates(405) - rxn_rates(406) + rxn_rates(415) - rxn_rates(416) + rxn_rates(425) - rxn_rates(426) &
	           - rxn_rates(443) + rxn_rates(444) - rxn_rates(445) + rxn_rates(446) - rxn_rates(447) + rxn_rates(448) &
	           - rxn_rates(449) + rxn_rates(450) - rxn_rates(451) + rxn_rates(452) - rxn_rates(453) + rxn_rates(454) &
	           - rxn_rates(455) + rxn_rates(456) - rxn_rates(457) + rxn_rates(458) - rxn_rates(459) + rxn_rates(460) &
	           - rxn_rates(461) + rxn_rates(462) - rxn_rates(463) + rxn_rates(464) + rxn_rates(473) - rxn_rates(474) &
	           + rxn_rates(641) - rxn_rates(642) + rxn_rates(1003)
	rates(40) = rxn_rates(381) - rxn_rates(382) + rxn_rates(387) - rxn_rates(388) + rxn_rates(389) - rxn_rates(390) &
	           + rxn_rates(391) - rxn_rates(392) - rxn_rates(393) + rxn_rates(394) + rxn_rates(395) - rxn_rates(396) &
	           + rxn_rates(409) - rxn_rates(410) + rxn_rates(413) - rxn_rates(414) + rxn_rates(417) - rxn_rates(418) &
	           - rxn_rates(423) + rxn_rates(424) - rxn_rates(425) + rxn_rates(426) - rxn_rates(427) + rxn_rates(428) &
	           - rxn_rates(429) + rxn_rates(430) - rxn_rates(431) + rxn_rates(432) - rxn_rates(433) + rxn_rates(434) &
	           - rxn_rates(435) + rxn_rates(436) - rxn_rates(437) + rxn_rates(438) - rxn_rates(439) + rxn_rates(440) &
	           - rxn_rates(441) + rxn_rates(442) - rxn_rates(471) + rxn_rates(472) + rxn_rates(475) - rxn_rates(476) &
	           + rxn_rates(535) - rxn_rates(536) + rxn_rates(575) - rxn_rates(576) + rxn_rates(579) - rxn_rates(580) &
	           + rxn_rates(591) - rxn_rates(592) + rxn_rates(615) - rxn_rates(616) + rxn_rates(821) - rxn_rates(822) &
	           - rxn_rates(827) + rxn_rates(828)
	rates(41) = rxn_rates(423) - rxn_rates(424) + rxn_rates(427) - rxn_rates(428) + rxn_rates(433) - rxn_rates(434) &
	           + rxn_rates(439) - rxn_rates(440) + rxn_rates(441) - rxn_rates(442) + rxn_rates(443) - rxn_rates(444) &
	           + rxn_rates(447) - rxn_rates(448) + rxn_rates(449) - rxn_rates(450) + rxn_rates(457) - rxn_rates(458) &
	           + rxn_rates(459) - rxn_rates(460) + rxn_rates(461) - rxn_rates(462) + rxn_rates(463) - rxn_rates(464) &
	           - rxn_rates(465) + rxn_rates(466) - rxn_rates(467) + rxn_rates(468) + rxn_rates(471) - rxn_rates(472) &
	           - rxn_rates(477) + rxn_rates(478) - rxn_rates(819) + rxn_rates(820) - (2.0_dp * rxn_rates(823)) &
	           + (2.0_dp * rxn_rates(824)) - (2.0_dp * rxn_rates(825)) + (2.0_dp * rxn_rates(826)) + rxn_rates(827) &
	           - rxn_rates(828)
	rates(42) = rxn_rates(465) - rxn_rates(466) - rxn_rates(469) + rxn_rates(470) + rxn_rates(477) - rxn_rates(478) &
	           - rxn_rates(479) + rxn_rates(480) - rxn_rates(481) + rxn_rates(482)
	rates(43) = rxn_rates(491) - rxn_rates(492) - rxn_rates(493) + rxn_rates(494) - rxn_rates(495) + rxn_rates(496) &
	           - rxn_rates(497) + rxn_rates(498) - rxn_rates(499) + rxn_rates(500) - rxn_rates(501) + rxn_rates(502) &
	           - rxn_rates(503) + rxn_rates(504) - rxn_rates(505) + rxn_rates(506) - rxn_rates(507) + rxn_rates(508) &
	           - rxn_rates(509) + rxn_rates(510) - rxn_rates(511) + rxn_rates(512) + rxn_rates(803) - rxn_rates(804)
	rates(44) = rxn_rates(497) - rxn_rates(498) + rxn_rates(499) - rxn_rates(500) + rxn_rates(501) - rxn_rates(502) &
	           + rxn_rates(503) - rxn_rates(504) + rxn_rates(505) - rxn_rates(506) + rxn_rates(507) - rxn_rates(508) &
	           + rxn_rates(509) - rxn_rates(510) + (2.0_dp * rxn_rates(511)) - (2.0_dp * rxn_rates(512)) &
	           - rxn_rates(513) + rxn_rates(514) - rxn_rates(515) + rxn_rates(516) - rxn_rates(517) + rxn_rates(518) &
	           - rxn_rates(519) + rxn_rates(520) - rxn_rates(521) + rxn_rates(522) - rxn_rates(523) + rxn_rates(524) &
	           + rxn_rates(729) - rxn_rates(730)
	rates(45) = -rxn_rates(511) + rxn_rates(512) + rxn_rates(513) - rxn_rates(514) + rxn_rates(517) - rxn_rates(518) &
	           + rxn_rates(519) - rxn_rates(520) + rxn_rates(521) - rxn_rates(522) + rxn_rates(523) - rxn_rates(524) &
	           - rxn_rates(525) + rxn_rates(526) - rxn_rates(527) + rxn_rates(528) - rxn_rates(529) + rxn_rates(530) &
	           - rxn_rates(531) + rxn_rates(532) - rxn_rates(533) + rxn_rates(534) - rxn_rates(535) + rxn_rates(536) &
	           + rxn_rates(537) - rxn_rates(538) + rxn_rates(819) - rxn_rates(820)
	rates(46) = rxn_rates(755) - rxn_rates(756) + rxn_rates(817) - rxn_rates(818)
	rates(47) = -rxn_rates(543) + rxn_rates(544) - rxn_rates(545) + rxn_rates(546) + rxn_rates(665) - rxn_rates(666) &
	           - rxn_rates(711) + rxn_rates(712)
	rates(48) = rxn_rates(539) - rxn_rates(540) + rxn_rates(543) - rxn_rates(544) + rxn_rates(545) - rxn_rates(546) &
	           - rxn_rates(547) + rxn_rates(548) - rxn_rates(549) + rxn_rates(550) - rxn_rates(551) + rxn_rates(552) &
	           - rxn_rates(553) + rxn_rates(554) - rxn_rates(555) + rxn_rates(556) - rxn_rates(557) + rxn_rates(558) &
	           - rxn_rates(559) + rxn_rates(560) - rxn_rates(561) + rxn_rates(562) - rxn_rates(563) + rxn_rates(564) &
	           - rxn_rates(565) + rxn_rates(566) - rxn_rates(567) + rxn_rates(568) - rxn_rates(569) + rxn_rates(570) &
	           + rxn_rates(643) - rxn_rates(644) - rxn_rates(707) + rxn_rates(708) - rxn_rates(711) + rxn_rates(712)
	rates(49) = rxn_rates(549) - rxn_rates(550) + rxn_rates(553) - rxn_rates(554) + rxn_rates(557) - rxn_rates(558) &
	           + rxn_rates(559) - rxn_rates(560) + rxn_rates(561) - rxn_rates(562) + rxn_rates(563) - rxn_rates(564) &
	           + rxn_rates(565) - rxn_rates(566) + rxn_rates(569) - rxn_rates(570) - rxn_rates(571) + rxn_rates(572) &
	           - rxn_rates(573) + rxn_rates(574) - rxn_rates(575) + rxn_rates(576) - rxn_rates(577) + rxn_rates(578) &
	           - rxn_rates(579) + rxn_rates(580) - rxn_rates(581) + rxn_rates(582) - rxn_rates(583) + rxn_rates(584)
	rates(50) = rxn_rates(581) - rxn_rates(582) + rxn_rates(583) - rxn_rates(584) - rxn_rates(585) + rxn_rates(586) &
	           - rxn_rates(587) + rxn_rates(588) - rxn_rates(589) + rxn_rates(590) - rxn_rates(593) + rxn_rates(594)
	rates(51) = rxn_rates(587) - rxn_rates(588) - rxn_rates(591) + rxn_rates(592) - rxn_rates(609) + rxn_rates(610)
	rates(52) = rxn_rates(571) - rxn_rates(572) + rxn_rates(577) - rxn_rates(578) + rxn_rates(589) - rxn_rates(590) &
	           + rxn_rates(593) - rxn_rates(594) - rxn_rates(595) + rxn_rates(596) - rxn_rates(597) + rxn_rates(598) &
	           - rxn_rates(599) + rxn_rates(600) - rxn_rates(601) + rxn_rates(602) - rxn_rates(603) + rxn_rates(604) &
	           - rxn_rates(605) + rxn_rates(606)
	rates(53) = rxn_rates(595) - rxn_rates(596) + rxn_rates(597) - rxn_rates(598) + rxn_rates(599) - rxn_rates(600) &
	           + rxn_rates(601) - rxn_rates(602) + rxn_rates(603) - rxn_rates(604) + rxn_rates(605) - rxn_rates(606) &
	           - rxn_rates(607) + rxn_rates(608)
	rates(54) = rxn_rates(609) - rxn_rates(610) - rxn_rates(611) + rxn_rates(612) - rxn_rates(613) + rxn_rates(614) &
	           - rxn_rates(615) + rxn_rates(616)
	rates(55) = -rxn_rates(631) + rxn_rates(632) - rxn_rates(637) + rxn_rates(638) - rxn_rates(639) + rxn_rates(640) &
	           - rxn_rates(727) + rxn_rates(728) - rxn_rates(753) + rxn_rates(754) + rxn_rates(805) - rxn_rates(806) &
	           + rxn_rates(811) - rxn_rates(812)
	rates(56) = -rxn_rates(633) + rxn_rates(634) - rxn_rates(635) + rxn_rates(636) - rxn_rates(729) + rxn_rates(730) &
	           + rxn_rates(731) - rxn_rates(732) - rxn_rates(733) + rxn_rates(734) - rxn_rates(735) + rxn_rates(736) &
	           - rxn_rates(737) + rxn_rates(738) - rxn_rates(739) + rxn_rates(740) - rxn_rates(741) + rxn_rates(742) &
	           - rxn_rates(743) + rxn_rates(744) - rxn_rates(745) + rxn_rates(746) - rxn_rates(755) + rxn_rates(756)
	rates(57) = rxn_rates(621) - rxn_rates(622) - rxn_rates(731) + rxn_rates(732) + rxn_rates(733) - rxn_rates(734) &
	           + rxn_rates(735) - rxn_rates(736) + rxn_rates(737) - rxn_rates(738) + rxn_rates(739) - rxn_rates(740) &
	           + rxn_rates(741) - rxn_rates(742) + rxn_rates(743) - rxn_rates(744) + rxn_rates(745) - rxn_rates(746) &
	           - rxn_rates(747) + rxn_rates(748) - rxn_rates(749) + rxn_rates(750)
	rates(58) = -rxn_rates(757) + rxn_rates(758) - rxn_rates(759) + rxn_rates(760) - rxn_rates(761) + rxn_rates(762) &
	           - rxn_rates(763) + rxn_rates(764) - rxn_rates(765) + rxn_rates(766) - rxn_rates(767) + rxn_rates(768) &
	           - rxn_rates(769) + rxn_rates(770) - rxn_rates(771) + rxn_rates(772) - rxn_rates(773) + rxn_rates(774) &
	           - rxn_rates(775) + rxn_rates(776) - rxn_rates(777) + rxn_rates(778) - rxn_rates(779) + rxn_rates(780) &
	           - rxn_rates(781) + rxn_rates(782) - rxn_rates(783) + rxn_rates(784) - rxn_rates(785) + rxn_rates(786) &
	           - rxn_rates(787) + rxn_rates(788) - rxn_rates(789) + rxn_rates(790) - rxn_rates(791) + rxn_rates(792) &
	           - rxn_rates(793) + rxn_rates(794) - rxn_rates(795) + rxn_rates(796) - rxn_rates(797) + rxn_rates(798) &
	           - rxn_rates(799) + rxn_rates(800) + rxn_rates(1005) - rxn_rates(1006) + rxn_rates(1007) - rxn_rates(1008) &
	           + rxn_rates(1009) - rxn_rates(1010)
	rates(59) = rxn_rates(757) - rxn_rates(758) + rxn_rates(759) - rxn_rates(760) + rxn_rates(761) - rxn_rates(762) &
	           + rxn_rates(765) - rxn_rates(766) + rxn_rates(767) - rxn_rates(768) + rxn_rates(769) - rxn_rates(770) &
	           + rxn_rates(771) - rxn_rates(772) + rxn_rates(773) - rxn_rates(774) + rxn_rates(775) - rxn_rates(776) &
	           + rxn_rates(777) - rxn_rates(778) + rxn_rates(779) - rxn_rates(780) + rxn_rates(781) - rxn_rates(782) &
	           + rxn_rates(783) - rxn_rates(784) + rxn_rates(785) - rxn_rates(786) + rxn_rates(787) - rxn_rates(788) &
	           + rxn_rates(789) - rxn_rates(790) + rxn_rates(791) - rxn_rates(792) + rxn_rates(793) - rxn_rates(794) &
	           + rxn_rates(795) - rxn_rates(796) + rxn_rates(797) - rxn_rates(798) + rxn_rates(799) - rxn_rates(800) &
	           - rxn_rates(801) + rxn_rates(802) - rxn_rates(803) + rxn_rates(804) - rxn_rates(805) + rxn_rates(806) &
	           + rxn_rates(807) - rxn_rates(808) - rxn_rates(1005) + rxn_rates(1006) - rxn_rates(1007) + rxn_rates(1008) &
	           - rxn_rates(1009) + rxn_rates(1010)
	rates(60) = -rxn_rates(617) + rxn_rates(618) - rxn_rates(619) + rxn_rates(620) - rxn_rates(621) + rxn_rates(622) &
	           - rxn_rates(623) + rxn_rates(624) - rxn_rates(625) + rxn_rates(626) - rxn_rates(627) + rxn_rates(628) &
	           - rxn_rates(629) + rxn_rates(630)
	rates(61) = rxn_rates(623) - rxn_rates(624) + rxn_rates(625) - rxn_rates(626) + rxn_rates(627) - rxn_rates(628) &
	           + rxn_rates(629) - rxn_rates(630) + rxn_rates(647) - rxn_rates(648)
	rates(62) = -rxn_rates(641) + rxn_rates(642) + rxn_rates(653) - rxn_rates(654)
	rates(63) = rxn_rates(645) - rxn_rates(646) - rxn_rates(647) + rxn_rates(648) - rxn_rates(649) + rxn_rates(650) &
	           - rxn_rates(651) + rxn_rates(652) - rxn_rates(709) + rxn_rates(710)
	rates(64) = rxn_rates(649) - rxn_rates(650) + rxn_rates(651) - rxn_rates(652) - rxn_rates(653) + rxn_rates(654)
	rates(65) = -rxn_rates(655) + rxn_rates(656) - rxn_rates(657) + rxn_rates(658) - rxn_rates(659) + rxn_rates(660) &
	           - rxn_rates(661) + rxn_rates(662) - rxn_rates(663) + rxn_rates(664) - rxn_rates(665) + rxn_rates(666) &
	           - rxn_rates(667) + rxn_rates(668) - rxn_rates(669) + rxn_rates(670) - rxn_rates(671) + rxn_rates(672) &
	           - rxn_rates(673) + rxn_rates(674) - rxn_rates(675) + rxn_rates(676) - rxn_rates(677) + rxn_rates(678) &
	           - rxn_rates(679) + rxn_rates(680) - rxn_rates(681) + rxn_rates(682) - rxn_rates(683) + rxn_rates(684) &
	           - rxn_rates(685) + rxn_rates(686) - rxn_rates(687) + rxn_rates(688) - rxn_rates(689) + rxn_rates(690) &
	           - rxn_rates(691) + rxn_rates(692) - rxn_rates(693) + rxn_rates(694) - rxn_rates(695) + rxn_rates(696) &
	           - rxn_rates(697) + rxn_rates(698) - rxn_rates(699) + rxn_rates(700) - rxn_rates(701) + rxn_rates(702) &
	           - rxn_rates(703) + rxn_rates(704) - rxn_rates(705) + rxn_rates(706) - rxn_rates(717) + rxn_rates(718) &
	           - rxn_rates(719) + rxn_rates(720) - rxn_rates(721) + rxn_rates(722) - rxn_rates(723) + rxn_rates(724) &
	           + rxn_rates(1011) - rxn_rates(1012) + rxn_rates(1013) - rxn_rates(1014) + rxn_rates(1015) &
	           - rxn_rates(1016) + rxn_rates(1017) - rxn_rates(1018)
	rates(66) = rxn_rates(827) - rxn_rates(828) - rxn_rates(875) + rxn_rates(876) - rxn_rates(891) + rxn_rates(892) &
	           - rxn_rates(893) + rxn_rates(894) + rxn_rates(895) - rxn_rates(896) - rxn_rates(897) + rxn_rates(898) &
	           + rxn_rates(899) - rxn_rates(900) - rxn_rates(901) + rxn_rates(902) - rxn_rates(903) + rxn_rates(904) &
	           - rxn_rates(905) + rxn_rates(906) - rxn_rates(907) + rxn_rates(908) - rxn_rates(909) + rxn_rates(910) &
	           - rxn_rates(911) + rxn_rates(912) - rxn_rates(913) + rxn_rates(914) - rxn_rates(915) + rxn_rates(916) &
	           - rxn_rates(917) + rxn_rates(918) - rxn_rates(919) + rxn_rates(920) + rxn_rates(955) - rxn_rates(956) &
	           - rxn_rates(961) + rxn_rates(962) - rxn_rates(963) + rxn_rates(964) - rxn_rates(965) + rxn_rates(966) &
	           - rxn_rates(967) + rxn_rates(968) - rxn_rates(999) + rxn_rates(1000) - rxn_rates(1005) + rxn_rates(1006) &
	           - rxn_rates(1007) + rxn_rates(1008) - rxn_rates(1009) + rxn_rates(1010) - rxn_rates(1011) &
	           + rxn_rates(1012) - rxn_rates(1013) + rxn_rates(1014) - rxn_rates(1015) + rxn_rates(1016) &
	           - rxn_rates(1017) + rxn_rates(1018)
	rates(67) = -rxn_rates(827) + rxn_rates(828) + rxn_rates(875) - rxn_rates(876) + rxn_rates(893) - rxn_rates(894) &
	           + rxn_rates(903) - rxn_rates(904) + rxn_rates(905) - rxn_rates(906) + rxn_rates(907) - rxn_rates(908) &
	           + rxn_rates(909) - rxn_rates(910) + rxn_rates(911) - rxn_rates(912) + rxn_rates(913) - rxn_rates(914) &
	           + rxn_rates(915) - rxn_rates(916) + rxn_rates(917) - rxn_rates(918) + rxn_rates(919) - rxn_rates(920) &
	           - rxn_rates(921) + rxn_rates(922) - rxn_rates(923) + rxn_rates(924) - rxn_rates(925) + rxn_rates(926) &
	           - rxn_rates(927) + rxn_rates(928) - rxn_rates(955) + rxn_rates(956) + rxn_rates(975) - rxn_rates(976) &
	           + rxn_rates(1005) - rxn_rates(1006) + rxn_rates(1007) - rxn_rates(1008) + rxn_rates(1009) &
	           - rxn_rates(1010) + rxn_rates(1011) - rxn_rates(1012) + rxn_rates(1013) - rxn_rates(1014) &
	           + rxn_rates(1015) - rxn_rates(1016) + rxn_rates(1017) - rxn_rates(1018)
	rates(68) = -rxn_rates(919) + rxn_rates(920) + rxn_rates(969) - rxn_rates(970) - rxn_rates(973) + rxn_rates(974) &
	           + rxn_rates(977) - rxn_rates(978) - rxn_rates(981) + rxn_rates(982) + rxn_rates(983) - rxn_rates(984) &
	           + rxn_rates(987) - rxn_rates(988) + rxn_rates(989) - rxn_rates(990) + rxn_rates(991) - rxn_rates(992) &
	           + rxn_rates(993) - rxn_rates(994) + rxn_rates(995) - rxn_rates(996) + rxn_rates(997) - rxn_rates(998) &
	           + rxn_rates(999) - rxn_rates(1000)
	rates(69) = rxn_rates(901) - rxn_rates(902) + rxn_rates(919) - rxn_rates(920) + rxn_rates(979) - rxn_rates(980) &
	           + rxn_rates(981) - rxn_rates(982) - rxn_rates(983) + rxn_rates(984) - rxn_rates(985) + rxn_rates(986) &
	           - rxn_rates(987) + rxn_rates(988) - rxn_rates(989) + rxn_rates(990) - rxn_rates(991) + rxn_rates(992) &
	           - rxn_rates(993) + rxn_rates(994) - rxn_rates(995) + rxn_rates(996) - rxn_rates(997) + rxn_rates(998)
	rates(70) = rxn_rates(847) - rxn_rates(848) + rxn_rates(849) - rxn_rates(850) + rxn_rates(873) - rxn_rates(874) &
	           + rxn_rates(883) - rxn_rates(884) - rxn_rates(885) - rxn_rates(886) - rxn_rates(887) - rxn_rates(888)
	rates(71) = rxn_rates(841) - rxn_rates(842) + rxn_rates(843) - rxn_rates(844) - rxn_rates(851) + rxn_rates(852) &
	           - rxn_rates(853) + rxn_rates(854) - rxn_rates(855) + rxn_rates(856) - rxn_rates(857) + rxn_rates(858) &
	           - rxn_rates(859) + rxn_rates(860) - rxn_rates(861) + rxn_rates(862) - rxn_rates(863) + rxn_rates(864) &
	           - rxn_rates(865) + rxn_rates(866) - rxn_rates(867) + rxn_rates(868) - rxn_rates(869) + rxn_rates(870) &
	           - rxn_rates(871) + rxn_rates(872) + rxn_rates(875) - rxn_rates(876) + rxn_rates(877) - rxn_rates(878) &
	           + rxn_rates(889) - rxn_rates(890) - rxn_rates(899) + rxn_rates(900) + rxn_rates(985) - rxn_rates(986) &
	           + rxn_rates(997) - rxn_rates(998)
	rates(72) = rxn_rates(921) - rxn_rates(922) + rxn_rates(929) - rxn_rates(930) + rxn_rates(931) - rxn_rates(932) &
	           + rxn_rates(935) - rxn_rates(936) + rxn_rates(937) - rxn_rates(938) + rxn_rates(939) - rxn_rates(940) &
	           + rxn_rates(941) - rxn_rates(942) - rxn_rates(943) + rxn_rates(944) - rxn_rates(945) + rxn_rates(946) &
	           - rxn_rates(947) + rxn_rates(948) - rxn_rates(949) + rxn_rates(950) - rxn_rates(951) + rxn_rates(952) &
	           - rxn_rates(953) + rxn_rates(954) - rxn_rates(955) + rxn_rates(956)
	rates(73) = rxn_rates(865) - rxn_rates(866) + rxn_rates(867) - rxn_rates(868) + rxn_rates(869) - rxn_rates(870) &
	           + rxn_rates(871) - rxn_rates(872) - rxn_rates(873) + rxn_rates(874)
	rates(74) = rxn_rates(825) - rxn_rates(826) - rxn_rates(829) + rxn_rates(830) - rxn_rates(831) + rxn_rates(832) &
	           - rxn_rates(833) + rxn_rates(834) - rxn_rates(835) + rxn_rates(836) - rxn_rates(837) + rxn_rates(838) &
	           - rxn_rates(839) + rxn_rates(840) - rxn_rates(841) + rxn_rates(842) - rxn_rates(843) + rxn_rates(844) &
	           + rxn_rates(897) - rxn_rates(898) + rxn_rates(973) - rxn_rates(974)
	rates(75) = rxn_rates(839) - rxn_rates(840) + rxn_rates(845) - rxn_rates(846) - rxn_rates(849) + rxn_rates(850) &
	           + rxn_rates(851) - rxn_rates(852) + rxn_rates(853) - rxn_rates(854) + rxn_rates(855) - rxn_rates(856) &
	           + rxn_rates(857) - rxn_rates(858) + rxn_rates(859) - rxn_rates(860) + rxn_rates(861) - rxn_rates(862) &
	           + rxn_rates(863) - rxn_rates(864) - rxn_rates(875) + rxn_rates(876) - rxn_rates(877) + rxn_rates(878) &
	           - rxn_rates(879) + rxn_rates(880) - rxn_rates(881) + rxn_rates(882) - rxn_rates(997) + rxn_rates(998)
	rates(76) = rxn_rates(823) - rxn_rates(824) + rxn_rates(829) - rxn_rates(830) + rxn_rates(831) - rxn_rates(832) &
	           + rxn_rates(833) - rxn_rates(834) + rxn_rates(835) - rxn_rates(836) + rxn_rates(837) - rxn_rates(838) &
	           - rxn_rates(845) + rxn_rates(846) - rxn_rates(847) + rxn_rates(848) - rxn_rates(889) + rxn_rates(890) &
	           + rxn_rates(891) - rxn_rates(892) + rxn_rates(923) - rxn_rates(924) + rxn_rates(933) - rxn_rates(934) &
	           - rxn_rates(941) + rxn_rates(942) + rxn_rates(957) - rxn_rates(958) + rxn_rates(959) - rxn_rates(960)
	rates(77) = -rxn_rates(895) + rxn_rates(896) + rxn_rates(961) - rxn_rates(962) + rxn_rates(963) - rxn_rates(964) &
	           + rxn_rates(965) - rxn_rates(966) + rxn_rates(967) - rxn_rates(968) - rxn_rates(969) + rxn_rates(970) &
	           - rxn_rates(971) + rxn_rates(972) - rxn_rates(975) + rxn_rates(976) - rxn_rates(977) + rxn_rates(978) &
	           - rxn_rates(979) + rxn_rates(980)
	rates(78) = rxn_rates(943) - rxn_rates(944) + rxn_rates(945) - rxn_rates(946) + rxn_rates(947) - rxn_rates(948) &
	           + rxn_rates(949) - rxn_rates(950) + rxn_rates(951) - rxn_rates(952) + rxn_rates(953) - rxn_rates(954) &
	           + rxn_rates(955) - rxn_rates(956) - rxn_rates(957) + rxn_rates(958) - rxn_rates(959) + rxn_rates(960)
	rates(79) = -rxn_rates(1001) + rxn_rates(1002) - rxn_rates(1003) - rxn_rates(1004)
 
	RETURN
END SUBROUTINE calc_spec_rates
 

